Branch cuts of Stokes wave on deep water. Part I: Numerical solution and Pad\'e approximation

Complex analytical structure of Stokes wave for two-dimensional potential flow of the ideal incompressible fluid with free surface and infinite depth is analyzed. Stokes wave is the fully nonlinear periodic gravity wave propagating with the constant velocity. Simulations with the quadruple and variable precisions are performed to find Stokes wave with high accuracy and study the Stokes wave approaching its limiting form with $2\pi/3$ radians angle on the crest. A conformal map is used which maps a free fluid surface of Stokes wave into the real line with fluid domain mapped into the lower complex half-plane. The Stokes wave is fully characterized by the complex singularities in the upper complex half-plane. These singularities are addressed by rational (Pad\'e) interpolation of Stokes wave in the complex plane. Convergence of Pad\'e approximation to the density of complex poles with the increase of the numerical precision and subsequent increase of the number of approximating poles reveals that the only singularities of Stokes wave are branch points connected by branch cuts. The converging densities are the jumps across the branch cuts. There is one branch cut per horizontal spatial period $\lambda$ of Stokes wave. Each branch cut extends strictly vertically above the corresponding crest of Stokes wave up to complex infinity. The lower end of branch cut is the square-root branch point located at the distance $v_c$ from the real line corresponding to the fluid surface in conformal variables. The limiting Stokes wave emerges as the singularity reaches the fluid surface. Tables of Pad\'e approximation for Stokes waves of different heights are provided. These tables allow to recover the Stokes wave with the relative accuracy of at least $10^{-26}$. The tables use from several poles to about hundred poles for highly nonlinear Stokes wave with $v_c/\lambda\sim 10^{-6}.$

==> anc/HL0.0142316916.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 8.330524e-34	y0 = -4.37080037023167807509332813134621e-02
# Amplitude at highest Fourier mode = 6.00000e-40	Pade error = 1.07060e-33	H/lambda = 1.42316916477969376185487995629617e-02	c = 1.0010000000000000e+00

9.97627265184247445683659410141774e-01	4.66039720042047113629628106782358e-03	7.37757860001944694539453252029635e-01
9.87366052052883078598433275607184e-01	9.30314770161791687383220311100124e-03	6.65382312934726630608768779100665e-01
9.69663949896873563300614123712548e-01	1.20562452876650992586387532687981e-02	5.84304631596464060015418658374474e-01
9.46099066868375915263063042594614e-01	1.29997419963011299042569662993906e-02	5.10287273309616341064529911841476e-01
9.18713269069630794821776654133705e-01	1.24158118626327917284301572852680e-02	4.40534376841207187233971985538229e-01
8.89732015780745888954375025973725e-01	1.07213021898687565010294899684426e-02	3.73639170921470926725122781522876e-01
8.61324734760297950760910283908119e-01	8.38365925392344872035977665470975e-03	3.08786430425021457762780046745958e-01
8.35431318419246110966723905773305e-01	5.84917408715476326592031136662447e-03	2.45435213887071946911932465722119e-01
8.13661043845545618808108204368979e-01	3.49695293277667185003786642270674e-03	1.83184556702459523835741498041966e-01
7.97251757917793424038425242371656e-01	1.61831385936519988122701315608505e-03	1.21710579972819982747899674797868e-01
7.87068222420709806608683250193240e-01	4.14013770271416967059101491582617e-04	5.64053550919978232189662836952900e-02


==> anc/HL0.0201216169.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 1.661554e-33	y0 = -6.12051963095189862259072169809686e-02
# Amplitude at highest Fourier mode = 8.00000e-40	Pade error = 7.82790e-31	H/lambda = 2.01216169063644553777031671210457e-02	c = 1.0020000000000000e+00

9.96635784323011538059804836273482e-01	6.59891274540947429419809522577090e-03	7.38433433691494826113159768904602e-01
9.82127264437578567195652563296261e-01	1.31051410108271930500260008612891e-02	6.65601948010940082506794141700510e-01
9.57257471053376119108320932782794e-01	1.68381795534387175399024437303933e-02	5.84003120051938995214491640333327e-01
9.24462574043660142579376512678023e-01	1.79528846691792368199661364552218e-02	5.09545256013098992051496994457230e-01
8.86791170141656049783622409225845e-01	1.69262725474745234806753025828759e-02	4.39473191435191119771118348269834e-01
8.47432744341428433256616399784571e-01	1.44193447599140685805753529511623e-02	3.72401179037492489700890827754751e-01
8.09351325309895394760676480937278e-01	1.11276322449805648062181453760072e-02	3.07514854463273793562974589095437e-01
7.75061396528638288277344873026846e-01	7.67139374058427671652111990056923e-03	2.44259054597207716894925391841125e-01
7.46537737881296763183117584743839e-01	4.54075744518541344428786393049151e-03	1.82209925003018093175529311838203e-01
7.25220451309982376575776628767530e-01	2.08565006286268994292287370492958e-03	1.21017116360762229203843669248255e-01
7.12069058977311128235971837357013e-01	5.31099054642360089771997767664358e-04	5.65482894990200311232857993951766e-02


==> anc/HL0.0246376805.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 2.688223e-33	y0 = -7.43818491373859552642492750478943e-02
# Amplitude at highest Fourier mode = 1.00000e-39	Pade error = 1.96500e-33	H/lambda = 2.46376804642873493681615174675018e-02	c = 1.0030000000000000e+00

9.96964294881981822269729811345144e-01	6.04820654109034234831013745086461e-03	7.48560291375684397343396994076120e-01
9.83840429125688439635149407768769e-01	1.22866706200161205768216386366841e-02	6.84836012776536129070754031597186e-01
9.61082213943503795914605744581689e-01	1.63315085425285958724107874556032e-02	6.11980076373439610707265516506528e-01
9.30467748631551374429961640254892e-01	1.82342680774891813962982927508755e-02	5.45989823622604415030199553172105e-01
8.94288778283820309733871424207219e-01	1.82628343109046910594348085620698e-02	4.84202111788522432333569675968132e-01
8.55032991672535588397887075920366e-01	1.68352875171682362261704485701472e-02	4.25289167341540025589316076929488e-01
8.15117763313442750191128546757537e-01	1.44317317714109630753217877679432e-02	3.68490549449432543990561050183643e-01
7.76704080426515098734436522531174e-01	1.15173232172845965440035379764257e-02	3.13309378246501331293599874366168e-01
7.41597313451752672341635924769307e-01	8.49269466995526195346502437128442e-03	2.59384590748936870059538598633863e-01
7.11220663347391090330978242066705e-01	5.67273873686429734815047914068748e-03	2.06431954436882067944395201609489e-01
6.86637423619398499245226986915245e-01	3.28651727737330002586937859964096e-03	1.54214390363437353642482774056148e-01
6.68597957779798359619076852991008e-01	1.48893969377935405005680959520058e-03	1.02525420925839856980761262998988e-01
6.57592145280939298031828892962260e-01	3.76259039007402761639218080162968e-04	4.91437404131987202713271359377671e-02


==> anc/HL0.0284420219.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 2.990027e-33	y0 = -8.53180868963738260483046344056391e-02
# Amplitude at highest Fourier mode = 9.00000e-39	Pade error = 2.45450e-32	H/lambda = 2.84420218975060993750608280694359e-02	c = 1.0040000000000000e+00

9.96474527935154976463237073349775e-01	7.01563737467773776649901498091484e-03	7.48555901301525893213681428959094e-01
9.81255541870741947363571657135242e-01	1.42079514547934666658287015388254e-02	6.84427072841714172684149905275197e-01
9.54956732925081475377232019872688e-01	1.87902931812066350173823687625527e-02	6.11170316188575528931873114484222e-01
9.19765994085149156830670694297604e-01	2.08409870396520472823934291882533e-02	5.44844434919160115539932385334748e-01
8.78454209621363507312525533339908e-01	2.07126195886147791681248411010895e-02	4.82804160704812935234205744213960e-01
8.33964663962484780853679259563558e-01	1.89346555326287761671112847798144e-02	4.23733873508616141863281162230656e-01
7.89083702723506252649600210727825e-01	1.60942894606833505499287064423883e-02	3.66876928086671902003018453203543e-01
7.46227942306980751561149147915927e-01	1.27397186625620579852160802441093e-02	3.11732837421615058700455490284714e-01
7.07348850739775480156619402396770e-01	9.32415425233175693056811027362099e-03	2.57931732981449571935983399977184e-01
6.73928546303602219592115530493139e-01	6.18790255533042133891552262260051e-03	2.05177439104640799015404491065242e-01
6.47031277985837540273330444350878e-01	3.56618895365156408902600195501995e-03	1.53219205105026720810852285379681e-01
6.27378390254860693129951594575166e-01	1.60941109860253304884326732131669e-03	1.01835936825396065733277292400296e-01
6.15423357466346141334470513999604e-01	4.05742939285561728116332270085961e-04	4.89726549519227412140039940180029e-02


==> anc/HL0.0317911858.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 3.638020e-33	y0 = -9.48198188753442259404531829455447e-02
# Amplitude at highest Fourier mode = 1.00000e-39	Pade error = 4.64790e-31	H/lambda = 3.17911858300785502174241746109386e-02	c = 1.0050000000000000e+00

9.96041092606335083862992746108661e-01	7.86955267798815779896940975384730e-03	7.48516159356677115182418598946549e-01
9.78972925087544517288851755005498e-01	1.58938208649989549970220156007558e-02	6.84024605793381381078646345564123e-01
9.49569603918982534434611327659588e-01	2.09270477914666067462762444957813e-02	6.10413373103749929137052966100237e-01
9.10406118678767801011884022998371e-01	2.30772855309232774921927032978593e-02	5.43795708363784197771060060004136e-01
8.64694768844023775849318292632706e-01	2.27821823395535616299282467454014e-02	4.81542311570505350856805102942676e-01
8.15784392644967788264370902239031e-01	2.06781569334250898322582073617042e-02	4.22346898114971587435038587531407e-01
7.66774518804464747111211133286936e-01	1.74505018291868390667201976549862e-02	3.65453655083702733892852277660137e-01
7.20283901206785220595281417979068e-01	1.37191518620555270387052855587868e-02	3.10356108402520229222955594104026e-01
6.78365420413127130751057141705342e-01	9.97903489393458824811047018470610e-03	2.56674248991970700220895225579601e-01
6.42527484790841967661585477231496e-01	6.58739944600110438403394267024205e-03	2.04099849367111270948650547727195e-01
6.13814667765069562012985702014292e-01	3.78022620936003042036390618792491e-03	1.52369589587224677656007736340467e-01
5.92908315774231571020102078418028e-01	1.70068438916655758680561664969251e-03	1.01249941487643794967176127124075e-01
5.80220882639295372104402613045357e-01	4.27939536191998511898005177240895e-04	4.88213038619986357709960663746091e-02


==> anc/HL0.0348167788.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 5.354933e-33	y0 = -1.03300448482096635606231652151190e-01
# Amplitude at highest Fourier mode = 2.00000e-39	Pade error = 2.97170e-32	H/lambda = 3.48167788138086974984646042652465e-02	c = 1.0060000000000000e+00

9.96203709875832918635934805029116e-01	7.59160685714710003224423842467408e-03	7.52507967714649910559711601119853e-01
9.79823185446919206705555848925993e-01	1.54624160583251338552266556392917e-02	6.91569029823267174897866916232568e-01
9.51486796909743020034205076790393e-01	2.06127752835829916304426992875026e-02	6.21359839395090749671939020219613e-01
9.13475880787995511889034719420922e-01	2.31073888780668605023656947978722e-02	5.58033147831396003895403276411094e-01
8.68669534287026846855608899391946e-01	2.32938316764476782538620189379599e-02	4.98995480994983267431305316519218e-01
8.20112984474784745175966656346170e-01	2.17042842725350231883337115549464e-02	4.42963241525465638856211730627564e-01
7.70673663578701901288293236685482e-01	1.89329869109717053857105903896652e-02	3.89202011454601957202109589284066e-01
7.22821673773631686365285302387955e-01	1.55359412837235185937489890480019e-02	3.37228287784696956017277577663581e-01
6.78534647686639940642123023773772e-01	1.19724161363772139543265852379892e-02	2.86686120162019627698943370655989e-01
6.39298857045629325323128296550852e-01	8.58586014210917057429143542382071e-03	2.37291435158430482495122180267488e-01
6.06169118468303697538755226230163e-01	5.61172015497250333654671061623646e-03	1.88804658563858334808136577109866e-01
5.79854135737818131897290005443206e-01	3.19862752054701121702039944512394e-03	1.41015728682115693938227128961223e-01
5.60803575908756907905818934439785e-01	1.43279650986486214166101788873082e-03	9.37347642473890645516995850673728e-02
5.49282841909556927750946290147136e-01	3.59661391357295989111749286975892e-04	4.55411956092980871476264367532435e-02


==> anc/HL0.0375970018.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 5.243041e-33	y0 = -1.11005598960319926522064400827808e-01
# Amplitude at highest Fourier mode = 6.00000e-40	Pade error = 2.68320e-31	H/lambda = 3.75970017625919477856171550309410e-02	c = 1.0070000000000000e+00

9.95880804798905835585089530074512e-01	8.22893519682678249518767543838968e-03	7.52328198458223711051137333393532e-01
9.78124081448254448640323218797208e-01	1.67238448529615176459039896408518e-02	6.91055214681037568649154948613046e-01
9.47479911505073877604190085158768e-01	2.22163396621549555815384726694431e-02	6.20533063004554659296694157330368e-01
9.06520033294604690384858612947173e-01	2.47916077973822989744252163339524e-02	5.56949024546154390690591666568367e-01
8.58453423604913035066445093685157e-01	2.48594641950218751428545619102127e-02	4.97719984457117414846320461407160e-01
8.06626659625323310769348293721319e-01	2.30313529121104588903657417148548e-02	4.41569029074364072242380072755398e-01
7.54137444015539350213849479303871e-01	1.99747321329121481539745624232925e-02	3.87762590732570447875120147855767e-01
7.03601083614107778227076157961938e-01	1.62994031168062811252376441978786e-02	3.35813104486997866486764847815937e-01
6.57063191111049928636089058358791e-01	1.24959480735681927827377448637883e-02	2.85357472061980672004131035302343e-01
6.16020071746620896386719520697899e-01	8.92028854726512731000292348652275e-03	2.36102982099392359465845618613645e-01
5.81500498357682246479258533874731e-01	5.80772885130746727309822790140385e-03	1.87800939486141320145927420092061e-01
5.54170233644655002592680108086325e-01	3.30014882081188459585525014411341e-03	1.40232155352977620938651352081692e-01
5.34433564065684846165147755447050e-01	1.47496738389280224919460022743810e-03	9.31977575898395429244351071892741e-02
5.22517811482652173727365336614697e-01	3.69745783236534715544981677986378e-04	4.53569644965216510291007758726555e-02


==> anc/HL0.0401828204.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 6.628151e-33	y0 = -1.18095330215191930523911747468993e-01
# Amplitude at highest Fourier mode = 3.00000e-39	Pade error = 1.83050e-30	H/lambda = 4.01828203986514411774612763526254e-02	c = 1.0080000000000000e+00

9.95576071303375778902485950056336e-01	8.82872191095070003632944285531834e-03	7.52121696247914895078033910955756e-01
9.76523155880240502029148548345590e-01	1.79048454246364509386548605614306e-02	6.90513056799155722258824048994480e-01
9.43716529334296700173236648715889e-01	2.37051264993592855396354043208519e-02	6.19679255845102049854904163688066e-01
9.00015426193433846074197145682023e-01	2.63375978115604524662594166636437e-02	5.55840654425959225885792481955446e-01
8.48949809405325570487140338412247e-01	2.62765020907593593412771856610828e-02	4.96424359512863513371026353940793e-01
7.94152361308607323511275704545092e-01	2.42127797443984816582912619872554e-02	4.40159583283306795605457719326396e-01
7.38931622075236103354548318502463e-01	2.08849302600514708763883546439871e-02	3.86312886975867056077205062359085e-01
6.86027931789608899451342928167518e-01	1.69527638114621255186195271438125e-02	3.34392024482800088991201858652282e-01
6.37537075732913790547400440034358e-01	1.29340204712640943478857929622842e-02	2.84026370001902866107437210709168e-01
5.94951737201215987582297188684422e-01	9.19356062765580956476692054192871e-03	2.34914440993777066773989891037901e-01
5.59265509380810737587628596840629e-01	5.96408061143748333240387624376047e-03	1.86798470683927118327029833242910e-01
5.31095961620172577092226185007088e-01	3.37929767703370948148969871961343e-03	1.39450298744108593056567725447632e-01
5.10799529637953056742705221267610e-01	1.50721365356653495232383657050579e-03	9.26622669663416111006362164580733e-02
4.98564625987859348118713134249497e-01	3.77355826344688345625515191227738e-04	4.51632445638697725444698146151867e-02


==> anc/HL0.0426096451.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 1.087165e-32	y0 = -1.24680832219800457424045152786765e-01
# Amplitude at highest Fourier mode = 2.00000e-38	Pade error = 8.59590e-32	H/lambda = 4.26096451453308353319972616876665e-02	c = 1.0090000000000000e+00

9.95854021146575621675047535172009e-01	8.31876657051767293321405973135323e-03	7.55558856251417342816704700111086e-01
9.77979831745233234781331309535222e-01	1.70043123221141312725456828519918e-02	6.97114103925522650214914265313249e-01
9.47069145825990183098747544001823e-01	2.27754647739514136451667253911901e-02	6.29309432823678442968409234679429e-01
9.05597427840181003586567451787569e-01	2.56921721022609889858375605839902e-02	5.68382899010888466468863892549687e-01
8.56664694365641774317164753708743e-01	2.61212485541386493086060256411756e-02	5.11786936518496869393896667095176e-01
8.03518821724002491140363042218520e-01	2.46278903832143754130446064064151e-02	4.58267257487928462904932139994358e-01
7.49182041041394118105834431399576e-01	2.18412005549408574527807051227734e-02	4.07108718696881573802247954935883e-01
6.96219716832058256674495304066376e-01	1.83454443287201165642267721309943e-02	3.57840860681113121250415600913703e-01
6.46647946450846476544442347477452e-01	1.46179559380077361218732069200940e-02	3.10116895050656915432976266037519e-01
6.01945872541053569277649617732509e-01	1.10101574055852238827594079487909e-02	2.63659566407609899037128698124010e-01
5.63129964868764634973552170410827e-01	7.75739502768051757805543266830285e-03	2.18234780423091209961677912922761e-01
5.30853675296954570001407967587046e-01	5.00269782729986780363765353403858e-03	1.73637297079702615917063837796398e-01
5.05507577150951447805715147781833e-01	2.82365965737175275934168919868216e-03	1.29681928581592439127412133286603e-01
4.87306209767165185443551397212211e-01	1.25640449027487073490490481103130e-03	8.61974683739377492176334225524880e-02
4.76355804738694590002585939835763e-01	3.14159760770436714158114371862978e-04	4.22173637072849522803619571829747e-02


==> anc/HL0.0449032652.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 1.105380e-32	y0 = -1.30843067342800431150074356536002e-01
# Amplitude at highest Fourier mode = 5.00000e-39	Pade error = 4.40750e-31	H/lambda = 4.49032651840548917363108968749942e-02	c = 1.0100000000000000e+00

9.95608892164996550938450535434813e-01	8.80205300425786903957933279696143e-03	7.55275680440961336341113224765833e-01
9.76691814043002511014423390639343e-01	1.79596750387657555084260244787826e-02	6.96513819605518964188724335527316e-01
9.44038702074762629922164154003623e-01	2.39865530099079857547202192423766e-02	6.28422428286810136288597099502092e-01
9.00352867722135064330893266892345e-01	2.69585763367843836958109183654798e-02	5.67260570947832501952733827277469e-01
8.48990402519094764945368313367659e-01	2.72914959558149004047508211636017e-02	5.10487328777132564086657242536315e-01
7.93429563587666481974888940288822e-01	2.56125466532781762560019975553347e-02	4.56853078667733325634700401906406e-01
7.36864435335207021598919087116763e-01	2.26076259563121362205107052866466e-02	4.05643125785226576240810982147930e-01
6.81963969723358968314198958482104e-01	1.89021430761595181862302050617798e-02	3.56383798366620400038774847039494e-01
6.30786980844896893717830682970110e-01	1.49967656346323290532358071296226e-02	3.08722799705399456837758993363194e-01
5.84810370125641659070676896230762e-01	1.12515090425963739248260117482697e-02	2.62376275393554436417313760367827e-01
5.45020773319315259542746181477672e-01	7.90053343615689333360041615021594e-03	2.17103191084841420471536483091114e-01
5.12029003839141926473033968615178e-01	5.08055930007489511287925066564003e-03	1.72691367029916014133104023867612e-01
4.86181013261190645054801363000597e-01	2.86119319117505684833960408619485e-03	1.28948764579591753095436572809200e-01
4.67651794014707712764313571734933e-01	1.27105280170735774837258931867016e-03	8.56973923928357850430059258198246e-02
4.56517268164236762207728465623106e-01	3.17513390090519976399144776292652e-04	4.20152813988103632171133078945105e-02


==> anc/HL0.0470831547.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 1.225333e-32	y0 = -1.36643157283240698438932179680828e-01
# Amplitude at highest Fourier mode = 6.00000e-39	Pade error = 1.94610e-30	H/lambda = 4.70831547391979494410051582347584e-02	c = 1.0110000000000000e+00

9.95372408487884747316741888918808e-01	9.26707074202220530605059065014872e-03	7.54977794733028504217928699388201e-01
9.75450746216187243473697995917945e-01	1.88749206398678224594103542323307e-02	6.95896614127364232078368910164838e-01
9.41126072877999739253170212160875e-01	2.51386651322179037633434283887075e-02	6.27517906839623443554584679765462e-01
8.95329797130211073170984768224733e-01	2.81518139920531615527982799048111e-02	5.66121202314756963874987636233914e-01
8.41670995495467535651442589382596e-01	2.83808924639057399716791893445330e-02	5.09172235639398078596343380081926e-01
7.83851242419677207834149029889443e-01	2.65159030698048786023895750226703e-02	4.55425754276501800024890565939176e-01
7.25226535247809573068643837314618e-01	2.32987377176125258135801471626687e-02	4.04167075977834139928180186351715e-01
6.68558636453473737568494291960523e-01	1.93940379990829015992441409707210e-02	3.54918914233074043525270310399377e-01
6.15939386993169625507456209067591e-01	1.53235383006092228205694724426580e-02	3.07323192156395361787705465668024e-01
5.68836007691950627273715447496724e-01	1.14538540981410660991593729534043e-02	2.61089328659172659818570334476136e-01
5.28200419207986910442120414837641e-01	8.01654873261877313161196672482111e-03	2.15969332095607563893958907504144e-01
4.94598164246012447020341878861674e-01	5.14123266363058107653848613224226e-03	1.71744131523789914830447234638741e-01
4.68329579744474644921638067166662e-01	2.88919918692869854282236732582924e-03	1.28214916449473026060460391419745e-01
4.49530097800447588703367272203298e-01	1.28152681254866329881543744367579e-03	8.51969989996458912125706178290382e-02
4.38245731073842718639764671725306e-01	3.19833983532815020452538634064104e-04	4.18081655009244111090088500057706e-02


==> anc/HL0.0491644477.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 1.159699e-32	y0 = -1.42128586568980780507409138463198e-01
# Amplitude at highest Fourier mode = 6.00000e-39	Pade error = 7.59070e-30	H/lambda = 4.91644477349156227238760863372738e-02	c = 1.0120000000000000e+00

9.95143170300420728197522439013433e-01	9.71665982969509457399234289483997e-03	7.54666820324860847291620852850718e-01
9.74249139970106618785511745587158e-01	1.97559817233930034583101693220856e-02	6.95263785219733773197025554908496e-01
9.38312994061198807757463622383870e-01	2.62400525965111180163994590011939e-02	6.26596707440579406190126796475189e-01
8.90494941185078754178234927878121e-01	2.92816976022288112715104361345014e-02	5.64965208596141760263169282332781e-01
8.34654584103567371513698974350871e-01	2.94000666491063491245360734246571e-02	5.07841695571647118002261239551565e-01
7.74710566229365647565463490095342e-01	2.73486744769562701706341058574266e-02	4.53984996454218530672457709451131e-01
7.14171860266616921837090978521695e-01	2.39246628557067822637878662128081e-02	4.02680011069485530139779486973378e-01
6.55883397271240244868205591447703e-01	1.98301188427097621988878045451321e-02	3.53445443987761135840226881340076e-01
6.01961508258817801208676859387742e-01	1.56057618240157429452119278479921e-02	3.05917174698298355653821589984636e-01
5.53857338489764783116328280011070e-01	1.16230212656467369960166609909180e-02	2.59797772726258769988720476223027e-01
5.12484057057620855066558795391289e-01	8.10964156878684993100147952007459e-03	2.14832271446447063290398581999874e-01
4.78359914250982256236979021185985e-01	5.18746568570667749834452281294209e-03	1.70794751404319890542872026665247e-01
4.51739032482170446117405170769638e-01	2.90924108366963634532483999075882e-03	1.27479698917348856668770034799991e-01
4.32717492620290525290607605975302e-01	1.28852496327015512964355001683366e-03	8.46958043697130376958593247732136e-02
4.21311906301385799328598516930504e-01	3.21296471907649303657511512427666e-04	4.15964469902662672588436561985201e-02


==> anc/HL0.0511591830.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 1.373935e-32	y0 = -1.47337114431744859224952643622210e-01
# Amplitude at highest Fourier mode = 4.00000e-39	Pade error = 3.35120e-31	H/lambda = 5.11591830068117911431566037877874e-02	c = 1.0130000000000000e+00

9.95496338800577542902968514152797e-01	9.05442211463531837712939955941109e-03	7.57658841095351566764169188455626e-01
9.76098946851737939544140641673807e-01	1.85467854127856602052937046948725e-02	7.01102717491020891452835729524818e-01
9.42588869038778506195434408339635e-01	2.49048855754053122596383117084456e-02	6.35159200977088472568503312127747e-01
8.97678023287714236358083737652294e-01	2.81892347336728910304887010770816e-02	5.76128277309854929055595630644273e-01
8.44731374991451689800715806937690e-01	2.87981069160706927865229788589371e-02	5.21499206571164031662164139736494e-01
7.87234492201954514056420478207652e-01	2.73438583649204596698755122566385e-02	4.70042495203844450415603506726645e-01
7.28385050376430729321968721355022e-01	2.45024372428901378089285542472302e-02	4.21058989325879912409028454858781e-01
6.70849672668146150633880993854006e-01	2.08943090365213954421212436801010e-02	3.74088254571282365040438133582222e-01
6.16677137705037335773722905131700e-01	1.70188338877650150586311931778072e-02	3.28789746161969347629248714897241e-01
5.67325556807299636863995004809905e-01	1.32364691355102020831612264568778e-02	2.84890213266487005986690719132019e-01
5.23753839401850091447088398413645e-01	9.78183117528259863625743055120112e-03	2.42158300403627034839371625039426e-01
4.86536823495426038488822428679085e-01	6.79084840978906273085736051962351e-03	2.00390805874284456054644959408331e-01
4.55977791691863695334474351224402e-01	4.33036880135471616381314467000616e-03	1.59404218353478245428353032855994e-01
4.32204901215274833397820386686627e-01	2.42407974324150654680683424648870e-03	1.19028907501158974910105001057102e-01
4.15246850038586679797953781876485e-01	1.07254024318850736600202653724617e-03	7.91048650163851926915631600673262e-02
4.05087978811922034132908532450656e-01	2.67305344407556364724973439377252e-04	3.89723425359566250878947024371421e-02


==> anc/HL0.0530771247.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 1.405953e-32	y0 = -1.52299351951689425873145002589440e-01
# Amplitude at highest Fourier mode = 2.00000e-38	Pade error = 1.16540e-30	H/lambda = 5.30771246569859498687891519525654e-02	c = 1.0140000000000000e+00

9.95302957668949086947088324916215e-01	9.43429769931945845027749032471439e-03	7.57300969962418174939258417336126e-01
9.75084416702153055484213892717567e-01	1.92949034847918853930778402236989e-02	7.00436520594823628454031785888158e-01
9.40209018625318703342306829735214e-01	2.58470528176313017294454683399031e-02	6.34221624046016755543209458873098e-01
8.93576464788624683009707362922399e-01	2.91649718747780242992191974646885e-02	5.74968133664709345867230724410127e-01
8.38760015916638240926021079108028e-01	2.96879796204714469095373396475626e-02	5.20169447476023297122596075282496e-01
7.79429123899904434410698162657942e-01	2.80797254958175899524643073061189e-02	4.68599261595270618317344691595642e-01
7.18914647828670314018141945635465e-01	2.50623184883484793477647839182283e-02	4.19558414539703440717749545274083e-01
6.59959140127350185526087936249365e-01	2.12888884526043199705354487288880e-02	3.72583633547817508955356959415647e-01
6.04637548483821625918812487582761e-01	1.72765961799012273351450924676208e-02	3.27329800121238581153651000979819e-01
5.54398349918195949523517711747063e-01	1.33917078603566684724012060843762e-02	2.83518315029743230546629865862444e-01
5.10169521901822672338374981336146e-01	9.86689796908340377555830674217814e-03	2.40912277948306835918413996918882e-01
4.72485563628403203247735294886505e-01	6.83222168724370453197351286351805e-03	1.99302990384148443358337365162201e-01
4.41608366105064441115783173582745e-01	4.34743968267622966339393675892765e-03	1.58501536996048891738532128521335e-01
4.17628812519616136474426409457026e-01	2.42955876109235045325752700209675e-03	1.18332937581732099236537274541871e-01
4.00545263798248747016967186567573e-01	1.07367181733760249779728691741741e-03	7.86318367710256983088184201778713e-02
3.90319980335926649799244963306236e-01	2.67393738046782417170923032161860e-04	3.87621914536488010174507372965556e-02


==> anc/HL0.0549263223.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 1.294461e-32	y0 = -1.57040522195318979857003690717649e-01
# Amplitude at highest Fourier mode = 9.00000e-39	Pade error = 3.73640e-30	H/lambda = 5.49263223491649641489918369903505e-02	c = 1.0150000000000000e+00

9.95113586594511862796979419441035e-01	9.80536606099009039492569615539408e-03	7.56934101811693149899440327628635e-01
9.74091889802503764834735775565784e-01	2.00228942427019727403572078210618e-02	6.99758699632291223047202714492966e-01
9.37885589991615489920123041970119e-01	2.67582910985011934167443032535976e-02	6.33270813630595870594253838556074e-01
8.89583680920766056702988731322046e-01	3.01007788740593193454003962327275e-02	5.73794042314653255788585882731909e-01
8.32967181453825688588884637164275e-01	3.05322662809613730642976123348867e-02	5.18825979714032087561493679812297e-01
7.71886158149102885527961408858732e-01	2.87685375491692546363939307620934e-02	4.67143336819701896663966664980257e-01
7.09799257257262755706328108742126e-01	2.55776386374367096392502923257975e-02	4.18046646951700684860112679364676e-01
6.49518767696659714914972910825977e-01	2.16443249623623770229488622245827e-02	3.71069505893324836259864508084173e-01
5.93140115944881815820689631967707e-01	1.75022118588528039325540373923405e-02	3.25862007403695025173367010890675e-01
5.42097764565293488161686973531683e-01	1.35221536590021854087563158532816e-02	2.82140084167251605788954349598827e-01
4.97285932737179202552750906515827e-01	9.93400890196079388908104372211173e-03	2.39661246301973787211093371963304e-01
4.59197345283955719407914517787014e-01	6.86146442868634529175651494402603e-03	1.98211300212241545399591774542693e-01
4.28052095702265481603039911164877e-01	4.35700221518977940024180737864762e-03	1.57595951113064084288300944320640e-01
4.03904018464106969382962008186137e-01	2.43095159217996724405928864312202e-03	1.17634901870731838038647783026503e-01
3.86721647790618940488086341801985e-01	1.07303660688062399133298672066875e-03	7.81574843598257328804561254015698e-02
3.76445698492074119975179282445839e-01	2.67048372471423324080832467166298e-04	3.85489734549739329013053199162210e-02


==> anc/HL0.0567135057.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 1.288965e-32	y0 = -1.61581699249221874190886050352399e-01
# Amplitude at highest Fourier mode = 6.00000e-39	Pade error = 1.74460e-31	H/lambda = 5.67135057326981005963378741661180e-02	c = 1.0160000000000000e+00

9.95471332657231625659368973500051e-01	9.12800480260404741307084696386219e-03	7.59614874577791330819946572052475e-01
9.75966756028368798360506506283731e-01	1.87661323601698155594488808359683e-02	7.04999040233996004613297881296643e-01
9.42234005259052034930516803051946e-01	2.53291382912929993835739220059671e-02	6.40953043830270241648694341953876e-01
8.96930893619701094779309291319094e-01	2.88609356568102414747824724757741e-02	5.83798968943594622050167168352153e-01
8.43361149388699438001022172565999e-01	2.97322776055142690152565962454012e-02	5.31048311711296326430093148802410e-01
7.84955101776196731118640854035645e-01	2.85263827610890758243549294261778e-02	4.81486683950166372654805404089152e-01
7.24868224404541238694699306898172e-01	2.58954561454332463800698863697587e-02	4.34427583318037210106928396186151e-01
6.65738656321002816673514341732965e-01	2.24446459750142726035895651592319e-02	3.89422410058704280474088099137649e-01
6.09596758791502644538877326804531e-01	1.86660037874419880816913835280012e-02	3.46141914328389458088967862134380e-01
5.57886916818959727276503876408902e-01	1.49183759032959590821619864562807e-02	3.04323535212160738122092294859537e-01
5.11553892058270621617628271221997e-01	1.14377102465352098569376295307901e-02	2.63745961269832360560855984727525e-01
4.71154136597665233637765481742588e-01	8.36186998733896855486528936018443e-03	2.24215448285813591997336348933939e-01
4.36966078852109526517475691604457e-01	5.75861984890970000326588585849857e-03	1.85557490752474933975104858273339e-01
4.09085827465468235336401104062333e-01	3.65061773030377943185914674753645e-03	1.47611185783445675136438202906588e-01
3.87503462439564054747318590016775e-01	2.03507365426561298727122651114107e-03	1.10225166801473160923891722435448e-01
3.72160074240145573381439662896912e-01	8.97937517673242987116084501529506e-04	7.32545895465137605599933918793048e-02
3.62987933153768568649738697699396e-01	2.23436930866271710170837447307282e-04	3.62105931281604971684399491168486e-02


==> anc/HL0.0584443693.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 1.920297e-32	y0 = -1.65940703161435870169457858628981e-01
# Amplitude at highest Fourier mode = 4.00000e-38	Pade error = 5.22590e-31	H/lambda = 5.84443693401290819105899889627207e-02	c = 1.0170000000000000e+00

9.95307785997023422608345616166763e-01	9.44892021673763364279025479611541e-03	7.59213721780841653175329898645559e-01
9.75108668493046006419639803085535e-01	1.93988446957182525892698913877070e-02	7.04297556241178332317599225950706e-01
9.40220715130983533503850589623208e-01	2.61271543172867472572027050380734e-02	6.39991569753209905810466371984997e-01
8.93460235757090564194456033054164e-01	2.96885389052429670295608005369765e-02	5.82623380010937068120209752879961e-01
8.38307403980697561058469507893674e-01	3.04875636913235562477966018530828e-02	5.29706716766024710377241362831554e-01
7.78349127189478672911799315103999e-01	2.91503462846131744538351093120566e-02	4.80029493410475459849822857288029e-01
7.16855090384263696453510464007415e-01	2.63682321623224801998852734615337e-02	4.32905182373172910457159978571261e-01
6.56529231119985387816568012416711e-01	2.27745315594440586516044883007720e-02	3.87882912770564373666752939464892e-01
5.99425160837893792969390166408342e-01	1.88770507715276224582789009632204e-02	3.44629733964645837780052361423060e-01
5.46979480119892387760542780117255e-01	1.50401782505113267029392062615347e-02	3.02878724427518829302047931271084e-01
5.00110306161724188522630272421295e-01	1.14986500640638123748927218082004e-02	2.62404033972668875659655747322465e-01
4.59338677575969048451662447525200e-01	8.38556069846380021079671068111892e-03	2.23007414086421918380798769919531e-01
4.24905984073902038196110844038251e-01	5.76266730049491724517581034180627e-03	1.84509933952228458089731185171668e-01
3.96874102611816367376188383135560e-01	3.64678559095149900871272142083422e-03	1.46746314487706911436419921309402e-01
3.75204080435879238511924022245313e-01	2.03015456256229580947763755934578e-03	1.09560816743738068170840865334508e-01
3.59814237179983887267489108903754e-01	8.94888482114373243901330216200239e-04	7.28041946965024428161041880264254e-02
3.50620648510153557121490402841433e-01	2.22546939585650580679407517045068e-04	3.60019176740474090731050995343228e-02


==> anc/HL0.0601237830.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 1.867673e-32	y0 = -1.70132760843730493998513757270454e-01
# Amplitude at highest Fourier mode = 4.00000e-38	Pade error = 1.47630e-30	H/lambda = 6.01237829895081804095151353149262e-02	c = 1.0180000000000000e+00

9.95146497928656214491079133365644e-01	9.76464171678359920699472985022349e-03	7.58805503088705074127322231886822e-01
9.74263123614584267338378240424085e-01	2.00191654574973351683620153879946e-02	7.03586047610457289328546287806700e-01
9.38240407975658705832794513333878e-01	2.69052398275882501294494851416683e-02	6.39017912353701306567508581950717e-01
8.90055030828928537836613436424948e-01	3.04893438112085952575008983580035e-02	5.81434261240502832291762478385133e-01
8.33364084567544064829547273088105e-01	3.12111830838859883364379181785316e-02	5.28351138959047346958744940487842e-01
7.71909423552002893249262312637629e-01	2.97406414519163026634471267849897e-02	4.78558656412619120579110042661732e-01
7.09071519577251388008593880692234e-01	2.68082663180145216183319203718806e-02	4.31370043110392569819391335496556e-01
6.47615830400686277420647388387705e-01	2.30749176016529756720707077914802e-02	3.86331921279971110177876296839203e-01
5.89615081573357840267565549061485e-01	1.90632315110149889872154736530820e-02	3.43107448220038156506901908789483e-01
5.36494771327730493065528375942543e-01	1.51422379992569220082644010696996e-02	3.01425214853046992801586537780472e-01
4.89144137185781135941924576352527e-01	1.15447778613083886468216375655302e-02	2.61054761936476332417859138506179e-01
4.48047598208416675999610877485935e-01	8.39876169892568226843756098374196e-03	2.21793305708781593642834165041646e-01
4.13409103866485195398401855130614e-01	5.75975494921549752161431915483846e-03	1.83457482553387375432216396365651e-01
3.85256428624593681487358627829539e-01	3.63870680414830011858466849045826e-03	1.45877642338371375828624401374328e-01
3.63521996482227976081353298544038e-01	2.02294953336917929166268586855106e-03	1.08893685487881151714804866566188e-01
3.48101849379604959966902329191593e-01	8.90858713919199801253750720321631e-04	7.23519797055990881571094176287381e-02
3.38896306416963345970583417170549e-01	2.21417293025239290254065339198267e-04	3.57908497976368727220173349444140e-02


==> anc/HL0.0617559502.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 1.964533e-32	y0 = -1.74171003658430701702137771483476e-01
# Amplitude at highest Fourier mode = 4.00000e-38	Pade error = 3.96000e-30	H/lambda = 6.17559502035967716400011501511358e-02	c = 1.0190000000000000e+00

9.94987196874063212220433484892688e-01	1.00757255548499881283710136753704e-02	7.58390715606568905294097729629464e-01
9.73428668501588086033537824641966e-01	2.06282731416049724345974597248592e-02	7.02865151787006981207873983127719e-01
9.36289527515557103410069230889505e-01	2.76650783333986951167092114037148e-02	6.38032810609114866192564944709567e-01
8.86708744781717009966838819843997e-01	3.12654392220843436369383428789630e-02	5.80232438278016236320774985521747e-01
8.28520857032837129879432045174069e-01	3.19055297695951133834806107321611e-02	5.26982469128959048987409990062363e-01
7.65621112313292560652385104214827e-01	3.02998449013760836594048418649001e-02	4.77075098463289482938650381710995e-01
7.01497480633711864813223593269280e-01	2.72181702079242231948531179727580e-02	4.29823090438817587987901526999318e-01
6.38972866495989054139372336715208e-01	2.33482971697611021189588219464860e-02	3.84770326753715937888578118131723e-01
5.80135226081759907052268776009820e-01	1.92267890035015094356626598751293e-02	3.41575888727870130029392469175764e-01
5.26395898167763244781468238542806e-01	1.52264589028844405949722258820692e-02	2.99963761922100811546261951560969e-01
4.78613236856683573462389887061089e-01	1.15776177317798015816178855515537e-02	2.59698815560526915804211309410454e-01
4.37234014954772966953042075340152e-01	8.40262018170775230493670896963843e-03	2.20573704623678516675959724633481e-01
4.02424461807150912943516257724522e-01	5.75068734767424407161350499874630e-03	1.82400627180603257608934338612392e-01
3.74178449449724305017018836605848e-01	3.62689668184085799360794235056778e-03	1.45005567174784861514678308888046e-01
3.52400221324451127754784584083686e-01	2.01374728938984438240302106946564e-03	1.08224075427185450201602584675479e-01
3.36964044402767457468661506281905e-01	8.85975862292042143378650912764646e-04	7.18981484631153522516575378154498e-02
3.27754917342901204493998630454849e-01	2.20079772105583602312079174869204e-04	3.55776193276435705961696151852269e-02


==> anc/HL0.0633445295.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 1.964307e-32	y0 = -1.78066848461645137529811357199080e-01
# Amplitude at highest Fourier mode = 4.00000e-38	Pade error = 2.01210e-31	H/lambda = 6.33445295340452034353835796903191e-02	c = 1.0200000000000000e+00

9.95354641906156886208744880366786e-01	9.37528472825721070774696757007026e-03	7.60795014263559301337945677676739e-01
9.75353979580603910880786662230834e-01	1.93150214102541810978292018373439e-02	7.07594614682642842983360466329773e-01
9.40761175507555210186094439231101e-01	2.61437397027820279545774400077463e-02	6.44975619754905900065421182265895e-01
8.94285055726654871948426046313390e-01	2.98983038133182363180974347755728e-02	5.89270469478663015903705757481938e-01
8.39285519210813435141554438716922e-01	3.09469490492688661269341886914959e-02	5.38008055559011240323783725721740e-01
7.79242358021640825049826419345392e-01	2.98743920380082058265940042281113e-02	4.89986986013266645476165195067185e-01
7.17345986566983823095341749702836e-01	2.73365651132175810610072959525881e-02	4.44530879322107038546300871658187e-01
6.56251734041120865574328086253663e-01	2.39428278512662884584549664041071e-02	4.01199493711459501108339038177266e-01
5.97989764903923398942879934272758e-01	2.01887679881631889506429513286036e-02	3.59670778671540409089955707974680e-01
5.43989247426382367929215713354311e-01	1.64355198142518808960920473223734e-02	3.19688569684991344973081718967808e-01
4.95167697599816771293546106975923e-01	1.29198763699617894122879650689002e-02	2.81037376020579390676151003646019e-01
4.52045061546880619724161958888693e-01	9.77908258407234480693688428248075e-03	2.43528854852484642346211402931691e-01
4.14856207694475296374818924695273e-01	7.07884801238177179126906950535324e-03	2.06993599598740901253490033224840e-01
3.83648279944896913342360805590284e-01	4.83835844740868309650877696036002e-03	1.71275599964671831021558082182070e-01
3.58358277476666486371032493075881e-01	3.04994420613478385455403777514871e-03	1.36228264159452076744320246837141e-01
3.38871313506201141515250792004748e-01	1.69329265228850068931462840012118e-03	1.01711497943285580881212701954969e-01
3.25062284663097225302493774080173e-01	7.45075823695603022652403334873763e-04	6.75895605392312086522246098992610e-02
3.16824245356878393447242412840255e-01	1.85104801875556822692019634204461e-04	3.34968770482843202111200557927155e-02


==> anc/HL0.0648927289.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 2.214109e-32	y0 = -1.81830293822027838967424612936100e-01
# Amplitude at highest Fourier mode = 8.00000e-38	Pade error = 5.21260e-31	H/lambda = 6.48927288872025849024463427414449e-02	c = 1.0210000000000000e+00

9.95214131560344129614235058676288e-01	9.65002740133365880927452611523291e-03	7.60354488536689955817978824214114e-01
9.74617030485595643868502720104950e-01	1.98556998628488603201621487674674e-02	7.06856277424748779492340342216481e-01
9.39033828726540185647623013033081e-01	2.68235911054936923209350362427995e-02	6.43983029938887414472850168047101e-01
8.91311757338757620400836515583777e-01	3.05999499867845052006869787059227e-02	5.88067941937163010292473558334371e-01
8.34964391151062859969542959403582e-01	3.15824831961335556952961938080430e-02	5.36640737074137958877874187716108e-01
7.73607375191673716207356898257379e-01	3.03932961293079634237666313674715e-02	4.88501554777782561877577943270084e-01
7.10529593218295770093167794968972e-01	2.77224091690601501766895084563753e-02	4.42973779843822350178176556033812e-01
6.48442363489021072249467709214926e-01	2.42036738426834304170905277925472e-02	3.99615105497468078944724158322464e-01
5.89394663583676227631822308308520e-01	2.03463412050849417452372900300486e-02	3.58100240324186180887413677998177e-01
5.34807470718965901139279071512154e-01	1.65163079750004967681084574914417e-02	3.18169249436873189158248118288818e-01
4.85573769488897041627677694657101e-01	1.29492511925174249255290045294089e-02	2.79602750985538813083038415939957e-01
4.42181406441170820789866836969977e-01	9.77820668739312590703398775284673e-03	2.42208570173429259108118303240428e-01
4.04831732323229368805258245546282e-01	7.06359317431302405775130338233452e-03	2.05813563079694462538884669911425e-01
3.73540709796918251836749428783403e-01	4.81943337846501971824327234284019e-03	1.70258047575613971088228769604382e-01
3.48218450929589021708137542718880e-01	3.03361852197351933670010646836934e-03	1.35391782374929094696974574140084e-01
3.28728263003467017359495850416589e-01	1.68232747308270269289401977853891e-03	1.01071012404151785715335622812588e-01
3.14928441597227843137628310913609e-01	7.39652837931663561886405503708932e-04	6.71563069354507854883953110109087e-02
3.06700463331796502630356167373889e-01	1.83668327622853553323628525886353e-04	3.32897140837363681190323728012153e-02


==> anc/HL0.0664033799.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 1.851279e-32	y0 = -1.85470153409126754120937199661713e-01
# Amplitude at highest Fourier mode = 1.00000e-37	Pade error = 1.29640e-30	H/lambda = 6.64033798526426031001823421751944e-02	c = 1.0220000000000000e+00

9.95074722444279293838179151933056e-01	9.92198574379880173600053537117780e-03	7.59908290931274840971587893701333e-01
9.73886360072109981059732898292572e-01	2.03892110281060871206879458211491e-02	7.06109352794312379444497935594433e-01
9.37323862899878369968673738800639e-01	2.74910784289329506990753479916493e-02	6.42979579195922476408616749568025e-01
8.88374846741276384018036907075073e-01	3.12840512732816485344901350317424e-02	5.86852985225994707350131033703653e-01
8.30707548215087980373839202617229e-01	3.21964506843666999949561368678282e-02	5.35260202059004247583920452349129e-01
7.68072793420235587020946540810906e-01	3.08885879278202651907912244266722e-02	4.87002830858593263622222908575952e-01
7.03855768428250916658799833150099e-01	2.80847576189024565784558377435868e-02	4.41403859029874086101538644083474e-01
6.40820812974810037317055708362708e-01	2.44429360725203242340452103830899e-02	3.98018730940230871339884345625992e-01
5.81032724322867658216995162502883e-01	2.04853887692367589260691145332011e-02	3.56518760076933891070616855695888e-01
5.25901818166143159805242676186006e-01	1.65821089573350260551703729294994e-02	3.16640133379860929156488316043577e-01
4.76294839201766405551864140561354e-01	1.29671341366271823046438930389118e-02	2.78159511490620374965564890918449e-01
4.32666580103363932562053664185995e-01	9.76896031376827294031157009034120e-03	2.40880850119193873608706655415628e-01
3.95184528366061974325765111472666e-01	7.04255798559181961727058104731323e-03	2.04627247940377943032257341403464e-01
3.63833538008756831206867305302131e-01	4.79675428006271695676866917312545e-03	1.69235340993081680033940949954635e-01
3.38497145554468175097586049652123e-01	3.01504279646517673785474103907741e-03	1.34551234773662974991488582546887e-01
3.19017259636626418621573884333882e-01	1.67016834559137820805193414686004e-03	1.00427514296691521597644461087300e-01
3.05235974902425059849007057011044e-01	7.33723008044704627116733404907056e-04	6.67210636994560097482434444895848e-02
2.97023515311753288088047575188726e-01	1.82108805578441781458598649715962e-04	3.30806591436099599293923909947367e-02


==> anc/HL0.0678789970.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 2.263053e-32	y0 = -1.88994242106652143061762606320607e-01
# Amplitude at highest Fourier mode = 1.00000e-37	Pade error = 3.10900e-30	H/lambda = 6.78789969859957164715351132285641e-02	c = 1.0230000000000000e+00

9.94936226160269129917613375049155e-01	1.01915376481302919455679358641990e-02	7.59456608266977941467783425744519e-01
9.73160974472559785660830548730103e-01	2.09163232779516188088712607767907e-02	7.05353890782021143266749156955527e-01
9.35628909503202615346466329865836e-01	2.81472380278736859341786530484169e-02	6.41965180564552759001037868294663e-01
8.85470118706455372791520425756676e-01	3.19518202286566136435027562294471e-02	5.85625417814763913402317536813121e-01
8.26508576755749616826889364314976e-01	3.27901795095657224383340345197156e-02	5.33866221513229554159502985786183e-01
7.62629683450511163020098063728335e-01	3.13616616569267234616144895048974e-02	4.85490579183207383420585899851404e-01
6.97312818890829584721060595298207e-01	2.84250164379370859075836695174929e-02	4.39820906339957608401482063404412e-01
6.33372451571833271348672611716532e-01	2.46619704486735530096610407220461e-02	3.96410203371800075525704728447366e-01
5.72886301919758288627106645252970e-01	2.06071566080510134356996876456788e-02	3.54926224880554354187568731822767e-01
5.17251662723468658427659932468328e-01	1.66340118506001758566660992451642e-02	3.15101164225040019354249002107902e-01
4.67307435580055139866774762142503e-01	1.29744301755229273310181219577594e-02	2.76707652206832825422943002116466e-01
4.23474493411036135697930289507577e-01	9.75205716050376113397572283360895e-03	2.39545732940034865871517040130364e-01
3.85886180099416047148068530092075e-01	7.01627422234960990494356763159208e-03	2.03434724315259236794101808675491e-01
3.54496355622950239726027371792702e-01	4.77069168644481464965636595442794e-03	1.68207568552161654635614205842493e-01
3.29162315323195715211826046065096e-01	2.99445343872274122292036774371276e-03	1.33706713633402128490468023240934e-01
3.09704985655800322798191793901636e-01	1.65694744785281468310623595109617e-03	9.97810864246030050464622755329031e-02
2.95950661547410378795951269792947e-01	7.27344712568305575442489124225344e-04	6.62838928691469827645723517047948e-02
2.87758636970330730755982750920114e-01	1.80440764237934492245536973624943e-04	3.28698113616066180915795015925556e-02


==> anc/HL0.0693218256.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 2.219371e-32	y0 = -1.92409526048972758190829708540773e-01
# Amplitude at highest Fourier mode = 1.00000e-37	Pade error = 1.74680e-31	H/lambda = 6.93218256108100107961040799161272e-02	c = 1.0240000000000000e+00

9.95300290465013551617531565076255e-01	9.49429675417920872976376348696241e-03	7.61632950320470164370923990150077e-01
9.75068576667581621664101691333832e-01	1.95989505564218728938211341289984e-02	7.09651916284688055428592707684677e-01
9.40064899404477205914520311699548e-01	2.66006676157265991458637933475140e-02	6.48277980658867905494664033055760e-01
8.93002955408345276324196481606135e-01	3.05284674816605180746886868658214e-02	5.93837649595267405742870375341217e-01
8.37247344800226950378298143395289e-01	3.17406950595031240298984869295594e-02	5.43870792113845915269797075484843e-01
7.76281500534339122307300081756644e-01	3.08130367954474429502480884617642e-02	4.97184996705215672287552626320418e-01
7.13297358378103679192967573927208e-01	2.83949099894595216194716314621629e-02	4.53111670641383187633675236592238e-01
6.50948555791307896419556745084062e-01	2.50920861093578247695184822842820e-02	4.11217750583165243597692932969701e-01
5.91259406106959358757695839116874e-01	2.13990169467389507746543658203022e-02	3.71187936376873171939593998205597e-01
5.35648381137936729199015499061823e-01	1.76772646254113692024905626453908e-02	3.32772439993012553480137265565340e-01
4.85017046458530837419905539631400e-01	1.41646870337847392892455069764753e-02	2.95761815426301411936730768255845e-01
4.39863960736214333359324847764110e-01	1.09994667332216946227048624132813e-02	2.59973491405502437813765747414954e-01
4.00397136376507092085165076314801e-01	8.24757779865335521483859149444007e-03	2.25243630439199298663369148376660e-01
3.66631454382347433772872099992195e-01	5.92744433498802202638809824785734e-03	1.91421660913345451827158003444173e-01
3.38466377791444840661246435222371e-01	4.02939564870208634004011556764317e-03	1.58366365439856414847920015768641e-01
3.15744441379168421751080582334745e-01	2.52975765162641331236130538533598e-03	1.25943018542480558519348244071617e-01
2.98293326821205843395347069049383e-01	1.40042306699996750660938177250690e-03	9.40212975414130251884513693895587e-02
2.85954955302715772541643660583389e-01	6.15009369160716625413473261619293e-04	6.24737774866893212251876476451142e-02
2.78604766471489494753222331348121e-01	1.52620277657296811599756103004304e-04	3.10144289168377651695783889713417e-02


==> anc/HL0.0707338807.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 2.208017e-32	y0 = -1.95722244772396283173312469182842e-01
# Amplitude at highest Fourier mode = 8.00000e-38	Pade error = 4.11340e-31	H/lambda = 7.07338807471021789658691043040164e-02	c = 1.0250000000000000e+00

9.95176175326436268422047459470704e-01	9.73614392294430005792034979017017e-03	7.61160673291773895199778652937466e-01
9.74417638050482496851989390015507e-01	2.00742649920190878971987607472595e-02	7.08882449501592844199412037157410e-01
9.38539803510113056038618085708904e-01	2.71970957721335900893780747715045e-02	6.47257418742712661255193189326003e-01
8.90379680401534972535079799229857e-01	3.11419074076867354299295120751463e-02	5.92609105977705497470828031734610e-01
8.33438794789338108033342469303515e-01	3.22931322532587005186420942704418e-02	5.42477086812238625718703102869734e-01
7.71321629699253598102767850578222e-01	3.12596602516285040812117017497502e-02	4.95669882809397368954132263121666e-01
7.07307830065588890663354439555558e-01	2.87212768059993212239200361560280e-02	4.51518517502630948677107872682761e-01
6.44100815080805682477869740263016e-01	2.53056556717855024949383044382723e-02	4.09588029101950884879479028909705e-01
5.83741446901169544596706342945733e-01	2.15195379409530249200987974891475e-02	3.69560226016020193553463686658333e-01
5.27640566244286316044340146605972e-01	1.77288361012038066842042414513576e-02	3.31181984871121304973621812744429e-01
4.76677434297326121177767870582638e-01	1.41704884450929015278156293889279e-02	2.94240435240030255312094678711565e-01
4.31321456102043960887561445323306e-01	1.09789636474498582624832076871511e-02	2.58549651412476778597276862367758e-01
3.91750120820236291932493405030480e-01	8.21552364737811859770264602678627e-03	2.23942544727962234928386298039584e-01
3.57949746788317473512884385975785e-01	5.89396597052240990724031036747979e-03	1.90265371538465101641059962292829e-01
3.29794906133880681582365866082879e-01	4.00061335385058144956546036991370e-03	1.57373783734367496402580986874535e-01
3.07107563815793287079897635230502e-01	2.50858704338407393140655611399363e-03	1.25129935358631629667890576419501e-01
2.89699192247442902732544988829407e-01	1.38736689665098202706767374447415e-03	9.34003747911187584078215242102668e-02
2.77399612434362561305523911226489e-01	6.08856024026691834394884682930654e-04	6.20545319387346896973081722949760e-02
2.70075934928289990297442890129169e-01	1.51030758584543974982856188384449e-04	3.08100621840655478460026587019059e-02


==> anc/HL0.0721169791.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 2.243003e-32	y0 = -1.98938011560772875842184110978050e-01
# Amplitude at highest Fourier mode = 3.00000e-38	Pade error = 9.40390e-31	H/lambda = 7.21169791020038402508556858728594e-02	c = 1.0260000000000000e+00

9.95052512770856007226499277170320e-01	9.97657022813573708950100375402643e-03	7.60683543481372305761211403272246e-01
9.73769459550875522961531670391010e-01	2.05454015693405947542103313572706e-02	7.08105235045141588396400310095949e-01
9.37023280525366877646154242845295e-01	2.77855454188214791360518161500474e-02	6.46226771983734752108615447389247e-01
8.87776286183799888165816451187559e-01	3.17432303237576206253050551136133e-02	5.91368793054760080105510701286968e-01
8.29668172523182415172033231601237e-01	3.28299880196489664691443734091218e-02	5.41070652052804310873714046081448e-01
7.66424341127851765689521810279182e-01	3.16886833265012899196999302344583e-02	4.94141751796428527216245227396395e-01
7.01410711131593428070228491814949e-01	2.90297226703560695981591827946898e-02	4.49912595453719902761665773652370e-01
6.37378286566606651248985607278988e-01	2.55024594679943914455091572010247e-02	4.07946163019060230415949935356493e-01
5.76382156975035005334870552347971e-01	2.16254404830397053144140994108013e-02	3.67921232293174608607600815511108e-01
5.19823556994448258398914087816796e-01	1.77684034756430500870595477237182e-02	3.29581242551342940267855458829624e-01
4.68558038477908783418018063601785e-01	1.41669392142131067413306943899163e-02	2.92709831971864424621682373511312e-01
4.23025037322072868120212864650350e-01	1.09515218509387580087286262864794e-02	2.57117679052936871578669219180409e-01
3.83371194140503299221126517749872e-01	8.17855888106527728331166418931281e-03	2.22634418900906499921430933797044e-01
3.49554287188819535216977467998259e-01	5.85718209749476544861645092140738e-03	1.89103120565114468692666295715935e-01
3.21424230177230745759267257072808e-01	3.96973256950824960078343031443992e-03	1.56376296120100299122686023959617e-01
2.98782748688388355796113668010434e-01	2.48618347620187748306960935201062e-03	1.24312974552589651960035128978660e-01
2.81425453136462300445152741070968e-01	1.37366732385202499213155201982933e-03	9.27765746302990433630179786159774e-02
2.69170374458667404518452756998499e-01	6.02433029578754699809184672650203e-04	6.16333840831819018668173272634822e-02
2.61876533714296658807798094884257e-01	1.49376306743512357632172499657575e-04	3.06041668957032410620883701000518e-02


==> anc/HL0.0734727656.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 2.105185e-32	y0 = -2.02061896557377115659001763332414e-01
# Amplitude at highest Fourier mode = 1.00000e-37	Pade error = 2.09150e-30	H/lambda = 7.34727655780517361927540146317116e-02	c = 1.0270000000000000e+00

9.94929119647667125751790994105472e-01	1.02159346213503965861643273454877e-02	7.60201368328207376505930133677397e-01
9.73123082785771058116696915108460e-01	2.10130633024517064278883691823908e-02	7.07319672980395990947006047255275e-01
9.35513090078151383981449366190119e-01	2.83669071406167966241364957496280e-02	6.45185060598339025306418486010017e-01
8.85188910490121269967902475303123e-01	3.23333918545817596512210614327910e-02	5.90115415799244884693135157742356e-01
8.25929808608407635396502799541584e-01	3.33522087886600387593628655758558e-02	5.39649950146622400089915970353163e-01
7.61582084325870633052201323382754e-01	3.21010055887591830986501010423692e-02	4.92598897689602190771386171200083e-01
6.95596566941323112441628615423619e-01	2.93210801200712105478578337164241e-02	4.48292101413194726618337676710191e-01
6.30769696475897268788631651226966e-01	2.56832482211773669852717729789942e-02	4.06290317336733219034369678966689e-01
5.69168507372819523182393846326423e-01	2.17173812472338977921265281081692e-02	3.66269146074411019301896471819379e-01
5.12182687550925970839929065745849e-01	1.77965215613459332065038266991647e-02	3.27968479288940441921248705285763e-01
4.60642702698357583654023797975395e-01	1.41544908545711045734771952453266e-02	2.91168387908075974507348899505654e-01
4.14957223232733690957283503364868e-01	1.09174945906228050550398602091134e-02	2.55676104001855499615213122414641e-01
3.75241725291852873188930328125958e-01	8.13694846099378949229558468997895e-03	2.21317952118068429679772190615397e-01
3.41425470538285296584122622923269e-01	5.81728219717614000923812088963329e-03	1.87933790145911574122720295507197e-01
3.13333941782994685013987657553147e-01	3.93688104383787037818827286017947e-03	1.55372974071351588923875523010649e-01
2.90748947579666442302928050256468e-01	2.46262638328456119406838999836693e-03	1.23491398050508987069213049537265e-01
2.73450574647134307814314758023309e-01	1.35936790910139658717478573384216e-03	9.21493475283864743110164498396883e-02
2.61245365719086360541836425988342e-01	5.95759366850498782972798065154343e-04	6.12099699054436550307242830555373e-02
2.53984485453794729132709401903698e-01	1.47661608231364584599526810225194e-04	3.03966023710863971171868695578222e-02


==> anc/HL0.0748027354.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 2.265872e-32	y0 = -2.05098496122992038114080478583238e-01
# Amplitude at highest Fourier mode = 3.00000e-38	Pade error = 1.30640e-31	H/lambda = 7.48027354070904553865412797204654e-02	c = 1.0280000000000000e+00

9.95283105981180951696986168139622e-01	9.53564932524634870323383491901242e-03	7.62184744927239888189178763275274e-01
9.74978115506217206538353427644873e-01	1.97197880275837436613626018161908e-02	7.11247143220529633109589785392996e-01
9.39831809717852645712743718538804e-01	2.68326465392457985675282260303008e-02	6.50954180811247201291773102053257e-01
8.92537147062614014354534930699744e-01	3.08957283149828914829630463791786e-02	5.97614569008793379790945933632821e-01
8.36434971965966152961609101383464e-01	3.22542135753245873620139112761403e-02	5.48774311196509906745706529611655e-01
7.74987134544718597186985411574516e-01	3.14695618174271799744150052055679e-02	5.03246904981686496082113810106137e-01
7.11368880129505165066071516819424e-01	2.91793606135266697949936815229136e-02	4.60369590994389062428720670607112e-01
6.48222199656209399962718535161704e-01	2.59815661258214491953078041087738e-02	4.19715260205670414508846126784161e-01
5.87563202379833320088855363420257e-01	2.23668119115091769130937277664343e-02	3.80974605689050916354210701687179e-01
5.30803287332353208308895250284352e-01	1.86958726664176690881856113245407e-02	3.43903745153900572980749895862733e-01
4.78835845205801569987951145187538e-01	1.52076013627807111212112133142887e-02	3.08298980966051974415512284036240e-01
4.32148395155104782547505746324666e-01	1.20418426373560297785285601772001e-02	2.73983330090922514307179372358166e-01
3.90933835741503914200244279409935e-01	9.26607698589725968515942274383251e-03	2.40798424103289916959861142719543e-01
3.55187119179954731043345402327801e-01	6.89954811278492385375406137199357e-03	2.08599099501553772651335239588074e-01
3.24782561557949427346715283699012e-01	4.93240850229701228814562769883531e-03	1.77249543269787083668403035484914e-01
2.99532154870235556966247421940792e-01	3.33964312121008680848856956439663e-03	1.46620477966495345732609767058030e-01
2.79227627246887667329516756574503e-01	2.09055121391618733489154889160820e-03	1.16587108600486309931856025234147e-01
2.63669678495082237559363111769255e-01	1.15485734707965264403148848574015e-03	8.70276453763134968666914195251265e-02
2.52687615918625931438085942344804e-01	5.06454601248826533941743476005810e-04	5.78222578126103115254243521069138e-02
2.46152043577049856015478688504483e-01	1.25580152388954839583401186227454e-04	2.87375594244016042574945454736093e-02


==> anc/HL0.0761082528.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 2.280354e-32	y0 = -2.08051991118396952542020272031109e-01
# Amplitude at highest Fourier mode = 7.00000e-38	Pade error = 2.87750e-31	H/lambda = 7.61082527625877159186688158000383e-02	c = 1.0290000000000000e+00

9.95171116084692185584410735434828e-01	9.75312817599518753811878073402695e-03	7.61685240370370756353233884403728e-01
9.74390659923375403175265776527848e-01	2.01467811965585745266872677063002e-02	7.10449562510428596254866927334087e-01
9.38455531306602206651718861834983e-01	2.73676672275287269251661580224649e-02	6.49906768805545972346674571417745e-01
8.90170373134156828615975376194950e-01	3.14446329805368334711149778426580e-02	5.96359542442765942983908428895672e-01
8.33000245551517134327610416829899e-01	3.27462787673756957648344456570604e-02	5.47352657848434873696206437465835e-01
7.70517062611845159031189892612647e-01	3.18640181724873114759492572525620e-02	5.01700059482508445192169046990043e-01
7.05976070169300594491788279747463e-01	2.94629773752159474907646809042595e-02	4.58738486662798790970225195059517e-01
6.42064891138065758208891488173547e-01	2.61611046961031741775495008743136e-02	4.18039066467546555497333414424648e-01
5.80815018035269346925536851284375e-01	2.24603663402070084507072935131765e-02	3.79289873865546826416007009770457e-01
5.23631113239903852100730471807335e-01	1.87256601998602400434700026551436e-02	3.42244023071702799710720294683130e-01
4.71386312564862532732635597124964e-01	1.51951348614101479013089112196293e-02	3.06694739767799764724336652479005e-01
4.24541478556801910771662930100553e-01	1.20053388516050569554480379240344e-02	2.72462035412586402930406633718794e-01
3.83261456318923547274992179465573e-01	9.21950214234560522726428152557973e-03	2.39384641230690862974274667090510e-01
3.47514798023350898556459926852543e-01	6.85266087149114129925092059827525e-03	2.07314580816435831337418350086481e-01
3.17152639037434346647830709627323e-01	4.89130035768288710407321841384824e-03	1.76113284463231291994842376855509e-01
2.91967593022991183106900557297170e-01	3.30745124306066104470757689861310e-03	1.45648747542995643548342252281115e-01
2.71735822224995936749062480649866e-01	2.06816340532433896587073951233771e-03	1.15793460269260617922842568435035e-01
2.56246000447466970930601444077308e-01	1.14152763127022159534451122250620e-03	8.64229217788511329482316158239284e-02
2.45318579952366154688312650818308e-01	5.00307156234400209687418172373217e-04	5.74145910019215347869565109420568e-02
2.38818125494298495840539493695169e-01	1.24010899127955177548557240485638e-04	2.85363904510751292950128608025854e-02


==> anc/HL0.0773905665.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 2.286421e-32	y0 = -2.10926196193554785446093785542438e-01
# Amplitude at highest Fourier mode = 1.00000e-38	Pade error = 6.20490e-31	H/lambda = 7.73905665135101006643674469450091e-02	c = 1.0300000000000000e+00

9.95059103397322757035366664000985e-01	9.97017769264758590307722959943876e-03	7.61181139512476172939062504514920e-01
9.73803403224012306817853899951199e-01	2.05717356419542742280868533250613e-02	7.09644103596968555516260564061260e-01
9.37081490287645811680958147457362e-01	2.78977783339680244109841598512115e-02	6.48848739527575475639023324706237e-01
8.87811779492785517717175042322578e-01	3.19851276315372324129106469070560e-02	5.95091849829582503732020672099683e-01
8.29585050399595355319870028670821e-01	3.32267540895184559032771584298630e-02	5.45917059673386166279258871466297e-01
7.66083566385111194145702117320558e-01	3.22447962236420751334040498875328e-02	5.00138722902265733681108310665180e-01
7.00641640313177511908332933709179e-01	2.97322389730809879207306449463355e-02	4.57092951109141221303063911999192e-01
6.35990818724332906451012560109285e-01	2.63269067322147543702779172312106e-02	4.16348948201239442901065604474321e-01
5.74176054914413288805861240750368e-01	2.25417237144368955328474414632152e-02	3.77592023365298358399171547419169e-01
5.16593573446039054972717684201404e-01	1.87452719220333330793731605555382e-02	3.40572172235773092401956406037134e-01
4.64095000440847798755647836266839e-01	1.51746215872873471821778116992517e-02	3.05079463731744830033870058289231e-01
4.17113776270111591484122534134680e-01	1.19627691797223621101264248198324e-02	2.70930851913917778028874505681711e-01
3.75786348286878529811180257684256e-01	9.16855532085327236538044303713235e-03	2.37962135093060169018626515539196e-01
3.40054833112892790870514947713281e-01	6.80276039314602252273801834277691e-03	2.06022503458105547475926512200375e-01
3.09747344984218862178918695562498e-01	4.84821300904068041102369101249761e-03	1.74970617489776604388946456976896e-01
2.84637379844500940046948961865893e-01	3.27403123100675061720041487800934e-03	1.44671737173664037718143659578194e-01
2.64485826805632237244330972925020e-01	2.04506897410072759239378843130250e-03	1.14995633647575277482860422169402e-01
2.49069612456598058994756875236066e-01	1.12783588662284591655889521605663e-03	8.58150943352719759424168146156615e-02
2.38200570223229823042205703470026e-01	4.94010188483798455578269036866060e-04	5.70048704423880404404351030421732e-02
2.31737402606807426032954630686435e-01	1.22405981620380938705864424661811e-04	2.83338081853828644698847251635316e-02


==> anc/HL0.0786508236.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 2.456439e-32	y0 = -2.13724601717789345725176857152774e-01
# Amplitude at highest Fourier mode = 8.00000e-39	Pade error = 1.30940e-30	H/lambda = 7.86508236403368792981967480149892e-02	c = 1.0310000000000000e+00

9.94946982765860939488553600036468e-01	1.01869640062224751300667225326859e-02	7.60672289715289274197024839349236e-01
9.73215892983204800573358908465893e-01	2.09949870429380059278593185780109e-02	7.08830545210612320855848987260468e-01
9.35708601505922883496878676491719e-01	2.84234332332653474824183256569439e-02	6.47779805767293701973196725986005e-01
8.85459427035341990408080265181624e-01	3.25177467348101895222021963736003e-02	5.93811123333907030815957423138030e-01
8.26186413533957005636052379818753e-01	3.36962297443079338420256783042018e-02	5.44467046063287322453759129617851e-01
7.61682496960528321707054367261985e-01	3.26125172179682112248348065435652e-02	4.98562300751721519028080740845326e-01
6.95360167069690618609176887051017e-01	2.99877677140746603681436479671734e-02	4.55432255031009778422696121730677e-01
6.29993239632749317459971653646239e-01	2.64795629496947016167678578929303e-02	4.14644046941564127723612386095367e-01
5.67638266104227236651468564167904e-01	2.26114149357908972212981071135691e-02	3.75880090093932580126934464722515e-01
5.09681387360178584227511638394757e-01	1.87551608522024018249427273416309e-02	3.38887160596267150554611369387607e-01
4.56951506421724291276151354695802e-01	1.51464303172740379219792333362517e-02	3.03452097888398213332488905556886e-01
4.09853899445796124252781392812494e-01	1.19144214555742558931409325648241e-02	2.69388746864731949388501234311800e-01
3.68496278842698215672135104681471e-01	9.11345273068802479391770671741657e-03	2.36529934748153317467831115915733e-01
3.32794285487067146795653523931776e-01	6.75000312528430773516613007201617e-03	2.04721988882251603190687996607491e-01
3.02553160937892631332923964771611e-01	4.80325511403650886524598516694953e-03	1.73820776939520343022003756298569e-01
2.77527530860745737056592374950354e-01	3.23945475112503883314168633319815e-03	1.43688806371121197605482720640004e-01
2.57463291616295851109294986406278e-01	2.02131180931341065326944209570881e-03	1.14193118065748730703010062953660e-01
2.42125891190137842512622677374701e-01	1.11380595024663487363381326148039e-03	8.52037826572583514133780778829863e-02
2.31318772781327159234794720423663e-01	4.87574027347007863321947726862169e-04	5.65928443464949594905011964015083e-02
2.24894948551461105307606976057023e-01	1.20767943049299749403941604392893e-04	2.81297123032317732307761780396511e-02


==> anc/HL0.0798900807.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 2.427256e-32	y0 = -2.16450409644855261530647556758594e-01
# Amplitude at highest Fourier mode = 6.00000e-39	Pade error = 2.71010e-30	H/lambda = 7.98900807254792139322449866851440e-02	c = 1.0320000000000000e+00

9.94834675575202100228364896673840e-01	1.04036387765528727255060867461702e-02	7.60158738378386928158574309427104e-01
9.72627720366021191953181984526501e-01	2.14168274286371302743924062005923e-02	7.08008853397406244542970348481701e-01
9.34335919589686651973003082595111e-01	2.89449986520338487240056980679121e-02	6.46699857942077130060639221529134e-01
8.83111700541485027880300364346572e-01	3.30428933239415013431112472895823e-02	5.92517204361777296334296183067928e-01
8.22801965535025058823965317116648e-01	3.41551356506263127246086301493424e-02	5.43002438293881474059186675373286e-01
7.57310660833663254782286533711546e-01	3.29676410862937091777473293834846e-02	4.96970618269129912173471666098625e-01
6.90127558339224266433415229754205e-01	3.02300518217456449560798301479190e-02	4.53756243626148413011468688827653e-01
6.24067086794151830399871031530840e-01	2.66195761554312348154010447938764e-02	4.12924235815677165646342800254422e-01
5.61195546863328278034813470290650e-01	2.26699346889466181430896213094343e-02	3.74153976743203114308342714536880e-01
5.02887379518150304098620203944394e-01	1.87557891072696780460285545746748e-02	3.37188917666917849841846331305475e-01
4.49947589860203801650451280202623e-01	1.51109707254723745883241609337554e-02	3.01812593171290372646133709487155e-01
4.02752586819846217030548574575311e-01	1.18606408135763539260404871870110e-02	2.67835686032154805962993436945340e-01
3.61381043786485799232102689494800e-01	9.05447095610529988770972782979204e-03	2.35088014333850463186713140879497e-01
3.25722109687592510104754216381737e-01	6.69459971720137560477744377155567e-03	2.03413014361828510602779213426149e-01
2.95558316187620312097415531891720e-01	4.75657849879852718388715753100500e-03	1.72663739973907243946064527659955e-01
2.70625671958196214872829441591214e-01	3.20382434771106896534328584595221e-03	1.42699931204129695642052711340540e-01
2.50655360444382347662864801679324e-01	1.99695550932335289675027513095444e-03	1.13385889531839961063736576135860e-01
2.35401615110053984662174720322452e-01	1.09947252697093513775429846270706e-03	8.45889650630604027189184271240565e-02
2.24659711339294300137965386768643e-01	4.81013714866904457782334410253649e-04	5.61784961724311684618303203535999e-02
2.18277136968435256736345610772236e-01	1.19100482324266421443198186642798e-04	2.79241124085689467112868292605164e-02


==> anc/HL0.0811093138.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 2.659600e-32	y0 = -2.19106564345632982574894484465229e-01
# Amplitude at highest Fourier mode = 1.00000e-37	Pade error = 1.91070e-31	H/lambda = 8.11093138472820807503017956874247e-02	c = 1.0330000000000000e+00

9.95184703498031431787974631629594e-01	9.72979682757595640883390409748518e-03	7.61964664060851101272025631429476e-01
9.74461291221245065160377277522463e-01	2.01315790665754417306889552418124e-02	7.11610471961318202748047893287601e-01
9.38604369565931128931572652605544e-01	2.74118135493945181783085234230111e-02	6.51999299170660046310596915272631e-01
8.90375883202364638833309284661875e-01	3.15920190184824821458528050704072e-02	5.99404395914854861443844105351374e-01
8.33193000434196849956045720018429e-01	3.30246812092957502747454227976327e-02	5.51372077961003715845187148303551e-01
7.70584974197968335551173163657782e-01	3.22824656877276459442079919235912e-02	5.06719378700381365383241810417112e-01
7.05775470950620580222486475139062e-01	3.00141665994358353074859261486188e-02	4.64787123725540333242579886215013e-01
6.41432658794500377042157141820195e-01	2.68264304798912658088891665827050e-02	4.25151322495907106435697945666515e-01
5.79578378007791870363968594153896e-01	2.32152558317070564884595926270059e-02	3.87505382206013523477876261403060e-01
5.21613647767887651607308368813638e-01	1.95438115151876510054333236159104e-02	3.51607899177539347539127123032033e-01
4.68410161588858206417014190243252e-01	1.60511976962767043251364915162275e-02	3.17257558272374021246530215192989e-01
4.20426474899991305138940678005894e-01	1.28761714881564447776682490268431e-02	2.84279751478294930346479312307506e-01
3.77822130459672738978715937268713e-01	1.00843789886057451669739440282529e-02	2.52518530637250545000762886073675e-01
3.40556067265692033954534587967839e-01	7.69281472178314346105250671235326e-03	2.21831232328181920641347326010082e-01
3.08464766836481690219513902014924e-01	5.68909429141827706051476662827276e-03	1.92084650392549155594734254279163e-01
2.81320784490187620217726523310480e-01	4.04536860588885320450520872347308e-03	1.63152243899341007460207320670461e-01
2.58874659962012978609668773858798e-01	2.72771724277353331004318671348596e-03	1.34912102555260202898573793840138e-01
2.40883830486654005898352840615120e-01	1.70213245634556786164083750765754e-03	1.07245482631639974321570807605505e-01
2.27131925171179034340548978616002e-01	9.38123422035823239186899372297696e-04	8.00357690517813097225993846999781e-02
2.17441226432237314567158359675848e-01	4.10760810449738685228551359243937e-04	5.31677473080323214419157772509134e-02
2.11680421910378554093278026984091e-01	1.01758777592890399263844890791907e-04	2.64435447755678638587259418726437e-02


==> anc/HL0.0823094271.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 2.605624e-32	y0 = -2.21695779238952297165750243091986e-01
# Amplitude at highest Fourier mode = 4.00000e-38	Pade error = 3.95150e-31	H/lambda = 8.23094271424633055456549437950109e-02	c = 1.0340000000000000e+00

9.95081480722029336397367829706947e-01	9.92915289333463948355175083216682e-03	7.61435980568747494234473468803964e-01
9.73919927225088177568231420512728e-01	2.05215901415352927817334857157594e-02	7.10777594504818960777217469318651e-01
9.37337426041093105466636038153833e-01	2.78978549008872596325559176790272e-02	6.50912975767012837246938714718093e-01
8.88200772931034003085657566506535e-01	3.20866803901225231074676771689499e-02	5.98106994358815743381933867187009e-01
8.30043310798317281157195066803499e-01	3.34627929485864970062255371046287e-02	5.49904032239760186208771781247663e-01
7.66496653714841037024986658931308e-01	3.26270594931597359072505335728323e-02	5.05121135443345108295038589957192e-01
7.00858221504744375300587508887469e-01	3.02540090639884506115274186932836e-02	4.63098403502278052327189178558682e-01
6.35837559081017163416111598753773e-01	2.69688014927910988969784677161816e-02	4.23410018036418386634331101310497e-01
5.73469636709986611538604023820429e-01	2.32777775120070768625385072359401e-02	3.85746816386347522675077256063620e-01
5.15148150779106254540293859352019e-01	1.95477166783446658665036122996778e-02	3.49864511389257364356309592765510e-01
4.61725141100965084085325704661613e-01	1.60168742108567497044621613381705e-02	3.15558875456405017109030358376027e-01
4.13633818864398265374784772205421e-01	1.28208111432851451645360648981618e-02	2.82652488091997178393547149561349e-01
3.71007304298394624088987875707228e-01	1.00211488817857329692473022248988e-02	2.50986715689210907337485298571396e-01
3.33779800660545501304490562191954e-01	7.63094348153589714061960990184246e-03	2.20416316605175559890088225798930e-01
3.01766119262125705777777292053227e-01	5.63440486616850732687214843306943e-03	1.90805582554917537690399399105694e-01
2.74720680998291210480842157565791e-01	4.00095667349428934631549774251918e-03	1.62025520716055111998268017677901e-01
2.52379372584041004868778734280653e-01	2.69461013581369226160614898325913e-03	1.33951802898561434858856452141492e-01
2.34488148437990287184396778784450e-01	1.67985484985681810646757597178925e-03	1.06463293253014773220217215670647e-01
2.20821925908695954260926258527909e-01	9.25149758410185822023592394686823e-04	7.94410067231467774340541943573828e-02
2.11196657139690203093717414659778e-01	4.04862290823861827369025616633711e-04	5.27673787544384767967496112891377e-02
2.05476752417780139947210245879394e-01	1.00265078404202443315437854506077e-04	2.62441348447132231550705258670671e-02


==> anc/HL0.0834912603.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 2.828067e-32	y0 = -2.24220559893114711000434689733298e-01
# Amplitude at highest Fourier mode = 2.00000e-38	Pade error = 8.03490e-31	H/lambda = 8.34912602516271560756662096916449e-02	c = 1.0350000000000000e+00

9.94977902512440740837730350803047e-01	1.01287724483923361677079665827338e-02	7.60902698046877661216150279135252e-01
9.73376957462783702250963565909101e-01	2.09110783647980781260321272290949e-02	7.09936728750538761121754866663278e-01
9.36068206710109823614747396783979e-01	2.83812140554485225847648909130317e-02	6.49815798317807469504776977427978e-01
8.86025390668256394114814565856949e-01	3.25757060965424937177417606428991e-02	5.96796518571185611249637944946845e-01
8.26899654002954985743845194244209e-01	3.38924070372950548464449004195413e-02	5.48421402579716771233593650264321e-01
7.62425520649075063696060873426721e-01	3.29611245992501966724560342278896e-02	5.03507480851818948744958163434783e-01
6.95973596882661366659216673257973e-01	3.04824641360092500095526046496662e-02	4.61394026325955562077293900571029e-01
6.30293492938448982338268191979255e-01	2.71000467389163588996836770597899e-02	4.21653265685381823424711695058312e-01
5.67431740602401172407891728335416e-01	2.33302623038494864768401521833401e-02	3.83973348212879939283062716540560e-01
5.08773275910704242796737824723045e-01	1.95431369250579066496762946807901e-02	3.48107009276790109720107781413573e-01
4.55149388312743113010798865062653e-01	1.59757610863697181037349089414263e-02	3.13847039390757946052087075988876e-01
4.06967242516972209840311236250787e-01	1.27602739208049066399475406855221e-02	2.81013154524162290034559627136560e-01
3.64333184762330721800577375511817e-01	9.95414321769950620443827999210590e-03	2.49443996478392571097916648531945e-01
3.27156596774998959895305611094066e-01	7.56643473428986102169046621780424e-03	2.18991713942621365204691271901442e-01
2.95230709622359317549687535804826e-01	5.57795251947725267016506454834818e-03	1.89518070986089164104974891632668e-01
2.68291998898349185946208970339225e-01	3.95542197107358774871503072394893e-03	1.60891603025047539126266689773331e-01
2.46061928943882153395912033663272e-01	2.66082774202099591563883491522954e-03	1.32985549900186151334042604960650e-01
2.28275203930503264729243006496990e-01	1.65720054344329491839735500068004e-03	1.05676375267826981765990629529215e-01
2.14698238824055963531263094049915e-01	9.11988611256651172724494971920809e-04	7.88427208802329861721440722818484e-02
2.05140827007057946469132520827303e-01	3.98888201007280681783182289401042e-04	5.23646732173952800977176081295704e-02
1.99463227260008924465280734186484e-01	9.87536489329798732007588708902085e-05	2.60433025639885023514870512083905e-02


==> anc/HL0.0846555948.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 3.326881e-32	y0 = -2.26683224146353183876837080472745e-01
# Amplitude at highest Fourier mode = 3.00000e-37	Pade error = 1.60850e-30	H/lambda = 8.46555948229756712918424997713685e-02	c = 1.0360000000000000e+00

9.94873845715512951067774805296979e-01	1.03288898169987223402985971345225e-02	7.60364590565594701082626655466153e-01
9.72831744283842540313613561509843e-01	2.13004821459568173586113928828421e-02	7.09087286240463863578931562774319e-01
9.34795255789325916224792760133670e-01	2.88624056016729240269396695936023e-02	6.48706847020963226708410374494855e-01
8.83847310917008588576873279521016e-01	3.30595926738833408887784034820930e-02	5.95471779351295602544997578251031e-01
8.23758616202817487301509398831459e-01	3.43139571078636296170672176431989e-02	5.46922798758287804518363578558190e-01
7.58367235170418028485695076549172e-01	3.32850253195683134108360682826493e-02	5.01876890620824718898742488489578e-01
6.91116424694878009226233922302560e-01	3.06998380328667881574316093844786e-02	4.59672393935119298639053546447072e-01
6.24794549762645061752381553290386e-01	2.72204273385023774155414170042901e-02	4.19879444657066043039975560017540e-01
5.61458125462180422804353427576660e-01	2.33729344977417049148564621929428e-02	3.82183377258253786093691637521088e-01
5.02481880564853918883919996323919e-01	1.95302633052127255229876715946911e-02	3.46333847799016303886813622714166e-01
4.48675251773516385963837396037707e-01	1.59280174662870850224698575734703e-02	3.12120588304357589673076742832852e-01
4.00418652036300551504845312623110e-01	1.26946883216783399427421219932574e-02	2.79360393826868815360608218876705e-01
3.57791299701586224767088733266941e-01	9.88346214479836864325838816498981e-03	2.47889137094752117921666919291529e-01
3.20677665717722541579106435818851e-01	7.49936370793757617845448644119989e-03	2.17556321298787567358122267627633e-01
2.88849485801009208242254285958978e-01	5.51979168052473819843394133576740e-03	1.88221153554321923610655432906124e-01
2.62025473057223431060336797376617e-01	3.90880233157249438005678968632493e-03	1.59749674022916490129469950795521e-01
2.39912893529631340977519504730063e-01	2.62639510563956283539294657683452e-03	1.32012672912995418054553454162074e-01
2.22235427939804727540733312263077e-01	1.63418499193175920159807856414471e-03	1.04884201772826108443409343509993e-01
2.08751193973175327144725555699424e-01	8.98648465612577100787184824446014e-04	7.82405236479767953935366531513223e-02
1.99263995139691686499850381364593e-01	3.92842259835123516839537206745249e-04	5.19593762735204550994101529110622e-02
1.93630063274178701718125831554027e-01	9.72254127018483269286374877686658e-05	2.58409376949720622617516935244861e-02


==> anc/HL0.0858031602.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 4.298818e-32	y0 = -2.29085919695847638928691561029322e-01
# Amplitude at highest Fourier mode = 3.00000e-37	Pade error = 3.17260e-30	H/lambda = 8.58031602180190948985641192901401e-02	c = 1.0370000000000000e+00

9.94769238609809082698634305746818e-01	1.05296394285872118087154930756902e-02	7.59821613814973250553037920123108e-01
9.72283917074379723622127768573144e-01	2.16900500254372572606670358110931e-02	7.08229098910240658724360782003641e-01
9.33517730986606481844002475592743e-01	2.93417205993632984004880011387267e-02	6.47585841271674035716427195314469e-01
8.81665133495836618701957507190950e-01	3.35386302260611503418052967995252e-02	5.94132410593654504316014547728260e-01
8.20618216911791078964352890693177e-01	3.47277220940033878177268271836001e-02	5.45407798955767069466299645077577e-01
7.54319238697512222622282359846634e-01	3.35990382299648669908552005250643e-02	5.00228914899156808077455635807060e-01
6.86283566397882923684419974266475e-01	3.09064149164820939399870792523201e-02	4.57933051127517108190543744975544e-01
6.19336996903063446857308587931137e-01	2.73302361360552118681053249538977e-02	4.18088111235952636229476653852401e-01
5.55544445138196628953445306444187e-01	2.34060873531336763212549004341829e-02	3.80376482702561865144912100493947e-01
4.96268992346976128551644899783170e-01	1.95093764778931238360867338947154e-02	3.44544636007732109139185512545842e-01
4.42297135855138723164200143383350e-01	1.58738987811395547316456911841106e-02	3.10379164835243815845981889726253e-01
3.93981850814355700920080429953491e-01	1.26242755609824054759343336623529e-02	2.77693883732521667542302367054727e-01
3.51374891610521001494354107208387e-01	9.80928835633120804080458503809152e-03	2.46321850438162494916364365564287e-01
3.14335742774145387980597749833287e-01	7.42987446184091319144140840884849e-03	2.16109885896734974324382721310273e-01
2.82614738126462685911912480003220e-01	5.46003069694637939232946789658519e-03	1.86914610471083423571762977774237e-01
2.55913015057083676232625901343242e-01	3.86117511613726484681363679817735e-03	1.58599545535607193057453095170427e-01
2.33923865739689141214613104590726e-01	2.59136411921799584715466696217369e-03	1.31033014397722485125871165883579e-01
2.16360172117021741105386650197288e-01	1.61084021975901934907422187971060e-03	1.04086645550112967892836942602253e-01
2.02971956179236002698169486237747e-01	8.85146734572690025752267199805832e-04	7.76343184869669379314264656059712e-02
1.93557196530360635196745800898332e-01	3.86731996065151961676100485098157e-04	5.15514228416774042387071338582926e-02
1.87968219143582602462123765698670e-01	9.56822183455721554453673262166443e-05	2.56370186286386664780588321484137e-02


==> anc/HL0.0869346385.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 3.372051e-32	y0 = -2.31430639526130296255417841332532e-01
# Amplitude at highest Fourier mode = 3.00000e-38	Pade error = 2.52740e-31	H/lambda = 8.69346385380882516601450838480909e-02	c = 1.0380000000000000e+00

9.95111141574547827878636551087002e-01	9.87080885525294248461556960557391e-03	7.61473028963557732813537794290446e-01
9.74074436047490434099474577752119e-01	2.04303585030424189213264105315768e-02	7.11544185493829055686935087840052e-01
9.37685730982897076691985492663156e-01	2.78328151724844779058536006279661e-02	6.52471064319553579792957988659479e-01
8.88759341801860850079879377682249e-01	3.21003256508606493739081690256250e-02	6.00480008314206711491661017623743e-01
8.30770179402822299450569021941114e-01	3.35908784583985984601446045865892e-02	5.53113271026856782535202901380372e-01
7.67298222649767422806573061048673e-01	3.28851707065598932779929459739282e-02	5.09188760101462519613917762955803e-01
7.01603264170808564729110430959491e-01	3.06398076146496869927241031760619e-02	4.68049187360155601652209403097908e-01
6.36372634305254840748480986028120e-01	2.74673097378573271758120758361089e-02	4.29272572172319674780110729529831e-01
5.73631846854952984422884652990314e-01	2.38671379228280080847950878284577e-02	3.92554292781976574465081139180423e-01
5.14773465162637710923171535649813e-01	2.02038530320533344823056769689494e-02	3.57654903489094788350380589349357e-01
4.60652252083819823214376867102383e-01	1.67165177042270972065120527401375e-02	3.24375087112947478220646946804168e-01
4.11704404878076449375637599450146e-01	1.35430190053926965713757173642144e-02	2.92542314945916994174100236492046e-01
3.68063807175284609947363703677621e-01	1.07477125057219222551132569584399e-02	2.62002829269766064352121922246181e-01
3.29661683922145463725075582606512e-01	8.34609873597238922486462034534494e-03	2.32616293526411183560084111801063e-01
2.96305302132947361112045767089597e-01	6.32416306289932338699398347739726e-03	2.04251989676662554268852024004017e-01
2.67736577851838132093244010752351e-01	4.65226081952565472734120242253612e-03	1.76786050593775700624537796942357e-01
2.43673764702250869834459046799603e-01	3.29442728476386932319965297999877e-03	1.50099447232185827658410128494163e-01
2.23839983353821283826696754509626e-01	2.21425105040280197992898128584949e-03	1.24076540859203792923711391842877e-01
2.07982069316973653779352642765594e-01	1.37835565627354114933755245939143e-03	9.86040539512995549050998267314527e-02
1.95882600243501911969670440747263e-01	7.58318035248884427254336485998634e-04	7.35703428442874002369582414413906e-02
1.87367294234196765323385587643107e-01	3.31627109211670216885319201956301e-04	4.88648803303223975213045824091187e-02
1.82309371087105767402779260584737e-01	8.20963883475417436249685729723932e-05	2.43124258553961900482695187792716e-02


==> anc/HL0.0880506691.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 3.674341e-32	y0 = -2.33719235484350228047665558550868e-01
# Amplitude at highest Fourier mode = 9.00000e-38	Pade error = 5.00650e-31	H/lambda = 8.80506690703722523469984110324528e-02	c = 1.0390000000000000e+00

9.95013986897467686924336323374235e-01	1.00574446801333770820970046887267e-02	7.60916213318282411926577678013675e-01
9.73564908976577517564656650392907e-01	2.07942681992820913653218561382710e-02	7.10675090267479553032289729848555e-01
9.36494225943258157465444909864126e-01	2.82840901934767487641965861479364e-02	6.51342863904034657181379301502421e-01
8.86716363422713972088294014010900e-01	3.25562335043227041864988955321242e-02	5.99135488551881765072937932704526e-01
8.27816859549851743882535474966347e-01	3.39901297748511181654968555494435e-02	5.51592668586103417445084590530063e-01
7.63472775497667897563731180136304e-01	3.31934642125087449341392723087145e-02	5.07531960711377231795822651746462e-01
6.97013415502767698312865105918694e-01	3.08473218301989794878051352430694e-02	4.66295164283999648571188005420008e-01
6.31164640252193863304207031840417e-01	2.75817074127013790465002448119042e-02	4.27458413041154081656856288949505e-01
5.67963633951054893808484384843272e-01	2.39057363425721516889785085330934e-02	3.90714543462806478560674262105744e-01
5.08795321052035527567355196984242e-01	2.01872252191763092096190663084252e-02	3.55821306181435122481945223538152e-01
4.54495301007087009171111997652931e-01	1.66642940822609383678451791743856e-02	3.22576580143897027598513251303839e-01
4.05475395750408092019846609426200e-01	1.34717015346698237990933707203724e-02	2.90805148943373634666607176602510e-01
3.61844248688250178894367179455904e-01	1.06699321007354697316737152051315e-02	2.60350705572496779865674644000761e-01
3.23509556039907749145415205352819e-01	8.27073156825023803863353740643404e-03	2.31070482751667785413601573107385e-01
2.90258025560488588503524554835215e-01	6.25685978240513425571993905207129e-03	2.02831421514297794836106614679495e-01
2.61814383411399776129906409295200e-01	4.59610437757007323238398396520535e-03	1.75507380777684193346742601716040e-01
2.37882970366747482488881214221354e-01	3.25056464962005521216533310247881e-03	1.48977110940483598733591016903634e-01
2.18175939504152081129591224688353e-01	2.18243041825923270437758544871152e-03	1.23122799710738088883467657365387e-01
2.02431690451303954656314826283499e-01	1.35735096231239826817819194903472e-03	9.78290402138569894791166874625571e-02
1.90426490887561516656027072021115e-01	7.46248114959681523751132150286855e-04	7.29821013453733304616159730127384e-02
1.81981522500446792654150408892612e-01	3.26187656110609052935235305175507e-04	4.84694065140225380710752267054886e-02
1.76966963339344449702527012454495e-01	8.07258434125108935837358519122341e-05	2.41143400230507780319878925465236e-02


==> anc/HL0.0891518522.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 4.901017e-32	y0 = -2.35953430258574521944004808697676e-01
# Amplitude at highest Fourier mode = 4.00000e-37	Pade error = 9.79230e-31	H/lambda = 8.91518522359808430373918559585101e-02	c = 1.0400000000000000e+00

9.94916134745042192207861005844416e-01	1.02450324205549690962262353788650e-02	7.60354355621791289199697307632130e-01
9.73051953093168148731337800205151e-01	2.11590803603106198678764567943649e-02	7.09796911856929661460851167122129e-01
9.35296037765596461406570764320146e-01	2.87346253159536847310276856847711e-02	6.50202106549408906430552240245166e-01
8.84665203722431871621635771650618e-01	3.30087331101513241586076051419650e-02	5.97775650722602220014361168495080e-01
8.24857504278159295232166126881278e-01	3.43831724744281466577862282233032e-02	5.50054766124054529525281212566641e-01
7.59647934199587059542722404654480e-01	3.34933903043454938974717837646277e-02	5.05856637457488053799240397134924e-01
6.92435043745909139054541991201056e-01	3.10453474984916985629993016137839e-02	4.64522058064090164326859927428504e-01
6.25982171898119049480598466384149e-01	2.76865433686101888492194692905948e-02	4.25625152843091358468573529242157e-01
5.62336795634069007568501168637689e-01	2.39355111537240604088753717656431e-02	3.88856097872574492282791432148614e-01
5.02874877016157007132025425395966e-01	2.01630005864073244693400087078316e-02	3.53969741397397723872735881854550e-01
4.48411800199102957573248373260937e-01	1.66058934748746273089869942591089e-02	3.20761080972240528712512103318408e-01
3.99334301429234458217591709259625e-01	1.33956031380339728652007220484208e-02	2.89052151546845832847163858384501e-01
3.55725390038526887089249821794400e-01	1.05886124399086051342700126066098e-02	2.58684047472635737586793708065655e-01
3.17469087525553785893514178461814e-01	8.19285278438240324515396434695356e-03	2.29511529728045974036230053799646e-01
2.84331566869030155791270835249195e-01	6.18784795313948891630261222050100e-03	2.01399164171171040495353949641375e-01
2.56020491364743715744560865612126e-01	4.53883642378519978433339006189681e-03	1.74218507748572900022134187068044e-01
2.32226466412820107944763933674736e-01	3.20601406767055075483058195457368e-03	1.47846068403729492809284361094357e-01
2.12650869131492940877145615560434e-01	2.15020854086126312372593605038962e-03	1.22161844445913727821341144155298e-01
1.97023845649947582919696037463971e-01	1.33612961959267776141601457404252e-03	9.70482896831588479364278003092857e-02
1.85115512785598648974154123005240e-01	7.34073850089024183916482008331124e-04	7.23895810603692341671110090212313e-02
1.76742643871010808186189823384232e-01	3.20707365985777498010174854115960e-04	4.80710928657438000255371067668283e-02
1.71772468271030581037018589214683e-01	7.93459167355286930536242556427406e-05	2.39146643639031858788709945296457e-02


==> anc/HL0.0902387531.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 3.907684e-32	y0 = -2.38134827973526696510650888989513e-01
# Amplitude at highest Fourier mode = 3.00000e-37	Pade error = 1.89220e-30	H/lambda = 9.02387531093500050295413359312597e-02	c = 1.0410000000000000e+00

9.94817535166892096262162725604963e-01	1.04336624438463129005570822669912e-02	7.59787475015735938914132365621315e-01
9.72535313395024782199255804950089e-01	2.15249527497321462317533723537911e-02	7.08909600947313852994835203518303e-01
9.34090602646953266208956880271523e-01	2.91845881816899948479749898230423e-02	6.49048682416597636379849361095135e-01
8.82604961566785159203615721392301e-01	3.34579721093929994180926988771709e-02	5.96400349606014878403590274597330e-01
8.21890896085763263773885655132012e-01	3.47701367705848650331452551860670e-02	5.48499411871117553114080985041315e-01
7.55822193826079170268696212848694e-01	3.37850824829857424884664147012504e-02	5.04162658446155466058794600432205e-01
6.87866362864233582584826122722351e-01	3.12340416393967061395711388943254e-02	4.62729776658983702488586728968292e-01
6.20823137292852671845973905892218e-01	2.77820066511421234743026475572912e-02	4.23772751213461695432613738277669e-01
5.56748887417362086265158316010545e-01	2.39566787497012367231424564223096e-02	3.86978971142728556591950052708940e-01
4.97009284157844204157848639999268e-01	2.01314096308616412210569704696708e-02	3.52100277036502074034823367120591e-01
4.42398454067520516961127666334602e-01	1.65415447063813284260145433272852e-02	3.18928703154230321109210392325492e-01
3.93277355718765930856143302372096e-01	1.33149372110673009635874996499283e-02	2.87283472617925266262772562530353e-01
3.49702991361417697885077545606741e-01	1.05039419772088548801487006727550e-02	2.57003031078432364650396602976821e-01
3.11535580665511757164511323938049e-01	8.11262093714237332697321610177145e-03	2.27939626806157899172308123651487e-01
2.78520801140132252208899492197442e-01	6.11725505627318738773288680590111e-03	1.99955416538067875701162354141484e-01
2.50349390641911438745431855778862e-01	4.48055487389287181007303578738875e-03	1.72919627655684940486812842825272e-01
2.26698403247690709166728789784219e-01	3.16084703789797231580749107126141e-03	1.46706504382613347914119393829037e-01
2.07258635379221473095311701041552e-01	2.11763450035987789724062795526341e-03	1.21193840729170295025298218625319e-01
1.91752163610115103608513282210938e-01	1.31472260966304899060876888984256e-03	9.62619424344275154787354044865496e-02
1.79943113244217344816834914453736e-01	7.21812433681846126364384939519110e-04	7.17928913503364052635218320426200e-02
1.71643976849408359167545895090403e-01	3.15193795197662779916147979971953e-04	4.76700142954154154153359374668447e-02
1.66719127480572376891744115791503e-01	7.79584835994671518107958825896086e-05	2.37134440597626281313717966769587e-02


==> anc/HL0.0913119046.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 4.213946e-32	y0 = -2.40264923583932486443664568383183e-01
# Amplitude at highest Fourier mode = 2.00000e-37	Pade error = 1.67230e-31	H/lambda = 9.13119045675476809451817722368956e-02	c = 1.0420000000000000e+00

9.95142164560813947167571732580435e-01	9.80723799359762980011946365429567e-03	7.61309670503878779986228918787240e-01
9.74235877006247320175597297736855e-01	2.03229318694377867213473396310745e-02	7.11971258445409089359482327896456e-01
9.38052972747613633251376658178308e-01	2.77360513555416211789825080909633e-02	6.53560335190467150413685572311457e-01
8.89359087941444294440370395543457e-01	3.20637111132053799003303674770756e-02	6.02259128861947495484963072236631e-01
8.31574848708898843591014248814972e-01	3.36493958194463031710005189205129e-02	5.55605317728064522887116645991253e-01
7.68232112566037019843418304510504e-01	3.30558014992838483419774612938178e-02	5.12416152469418195288037067829591e-01
7.02555490751572661346849506847482e-01	3.09231959233029042851930176254322e-02	4.72035770428269305552505148667087e-01
6.37211550733416319210433421885220e-01	2.78522997358113060116764272053298e-02	4.34044982355953624077034431906008e-01
5.74217180815898470108698180037537e-01	2.43358939746246461708287709732130e-02	3.98142752455318736622309790186048e-01
5.14964473148570802746137230372602e-01	2.07361109517076110389132103321514e-02	3.64093600157704416430892214706430e-01
4.60311795262700502001531357210747e-01	1.72924319415919219780290414200586e-02	3.31702310154329075218776428708778e-01
4.10699706746754791940050090555338e-01	1.41446770957486202822811145382781e-02	3.00800489757878391822784231163303e-01
3.66264893230499597911635181163289e-01	1.13596480720497098254228592885948e-02	2.71238537502400393724371832133644e-01
3.26938393353379193460312979085519e-01	8.95516414386040054812455547317487e-03	2.42880323757907712865149216898319e-01
2.92523521304575213512930980218208e-01	6.91904828568654021113298102942326e-03	2.15599433582006799199419571598364e-01
2.62754103341738081056722187292635e-01	5.22284763975311601285682781912322e-03	1.89276443810441082303949043710120e-01
2.37336013185669955893681955761806e-01	3.83108502677464726609758101785945e-03	1.63796947264862679522509108797265e-01
2.15975636578499664400951421887642e-01	2.70712162661171662253758051915705e-03	1.39050132396425387422131318665930e-01
1.98398666202154108659930785712309e-01	1.81663942628561828607965988016319e-03	1.14927772143730752735692894917174e-01
1.84362051934855896081359710717549e-01	1.12955190690345786181211011495586e-03	9.13235059605307901086757005848038e-02
1.73661291196169555571311692911402e-01	6.20937021260136898915538304122145e-04	6.81323242615460863768548172584554e-02
1.66134667855707607714709395426668e-01	2.71404146478123181403549515617001e-04	4.52501868642668543184434584422959e-02
1.61665577353385605587105940163537e-01	6.71676547429641546778508021076588e-05	2.25184297850966344265844818528287e-02


==> anc/HL0.0923718101.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 4.811413e-32	y0 = -2.42345111217431540655789480134508e-01
# Amplitude at highest Fourier mode = 9.00000e-38	Pade error = 3.25300e-31	H/lambda = 9.23718101192104399531147948840515e-02	c = 1.0430000000000000e+00

9.95049747006884089115568128988914e-01	9.98420487757029676065342800700505e-03	7.60729256199718166119640314415227e-01
9.73750963838443221175770564156005e-01	2.06677297644855472146025604172258e-02	7.11072028423496453700419122895467e-01
9.36918562152636463171789989321881e-01	2.81632712205001652739427438182424e-02	6.52397402983960644761172928250385e-01
8.87413185387192806178339554999451e-01	3.24946740199160095713726834474632e-02	6.00875348032463350968755283975528e-01
8.28760774929984661294019384481902e-01	3.40256069304171612940432795080094e-02	5.54040391170109872950203442703286e-01
7.64586014398606509883589394877091e-01	3.33442924171244111812763405297001e-02	5.10709141688286618641304846076865e-01
6.98180412468111071640150755481298e-01	3.11142911034354096241264179498612e-02	4.70224746780592582665212484769523e-01
6.32248057638736641621852271404354e-01	2.79530931362113707188949736959111e-02	4.32166181865869793262206490840784e-01
5.68817707521951754166349717551038e-01	2.43628584074458583834034332744362e-02	3.96229979860614312546981395987123e-01
5.09274735852150887150644939019156e-01	2.07089983603875789796869294912653e-02	3.62177984290123400210998863213967e-01
4.54459578322145979461508760059008e-01	1.72302275129434194078518930074259e-02	3.29812300984256384395098559506411e-01
4.04789685042806419152452532405391e-01	1.40634594178832218025054706420329e-02	2.98961967191679853579884315811886e-01
3.60377648436620329772294471533880e-01	1.12718329492824726644864544507335e-02	2.69474945610167567209470651597055e-01
3.21131941472176120086067401102111e-01	8.86958290627340008137887360967088e-03	2.41212790830877830032643962097580e-01
2.86836084776406684668517476862890e-01	6.84143527615821574295391455532047e-03	2.14046868722082828692041954145786e-01
2.57207294342288933588116548369287e-01	5.15646202459400607602125369809522e-03	1.87855614617793181800191936650104e-01
2.31937943615332228574667463448039e-01	3.77731493985635423305764695630833e-03	1.62522546470849087911239265413604e-01
2.10723713794480157799365932871814e-01	2.66600160828213158854041118787749e-03	1.37934839555304200973493657010874e-01
1.93281986688464405841784883338322e-01	1.78726097845609694404091667348974e-03	1.13982313329472158727055830665079e-01
1.79363392596402337036268381854119e-01	1.11037216903894290977507264613013e-03	9.05567115888005625586835499125571e-02
1.68758742644866290502594953607382e-01	6.10001349807632178395894663004906e-04	6.75511832831701224713273098614690e-02
1.61302973217794368180003677887056e-01	2.66501355224124432627807130332401e-04	4.48598946740145872805474408802314e-02
1.56877245500892957184298997590350e-01	6.59359940773020069044295222158209e-05	2.23223981191301824403509138904853e-02


==> anc/HL0.0934189465.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 4.425873e-32	y0 = -2.44376691595627887947860408420605e-01
# Amplitude at highest Fourier mode = 3.00000e-37	Pade error = 6.26600e-31	H/lambda = 9.34189464555751087723613126642812e-02	c = 1.0440000000000000e+00

9.94956470367202847976134390229521e-01	1.01624559026269464438041241468945e-02	7.60143690579211218136850567374002e-01
9.73261750301753082092887761962121e-01	2.10141444907416552692572276463055e-02	7.10163367404191812062124250553604e-01
9.35775314438101295370141169160164e-01	2.85907718287340162322837395964217e-02	6.51221342908618554354977263644410e-01
8.85455132352052486745521633187850e-01	3.29234536425326663707070601914783e-02	5.99475480487084391550986540994022e-01
8.25934446165117786100944894530189e-01	3.43969164422890827699039990950034e-02	5.52457223209629454493839510894742e-01
7.60931766570165695667736721986020e-01	3.36256855314775989791377568886025e-02	5.08982519334972438055517782384211e-01
6.93805407331279935410098946616602e-01	3.12970368191101777168273378938126e-02	4.68393431126158318883651029482298e-01
6.27296088785946080979075005877740e-01	2.80452783773131983816535375239150e-02	4.30266970537167939265291661124882e-01
5.63443188998322626176391390532762e-01	2.43817490992981127748179482442707e-02	3.94297114031129751916200409505494e-01
5.03624125529460394364406949876645e-01	2.06748447237285087769208862992517e-02	3.60242925540641308378901892428333e-01
4.48660395178289386873792268837735e-01	1.71622341870673920457785779124129e-02	3.27903753183746236871996459017848e-01
3.98945639721155216952111845783060e-01	1.39777150105328127018884975081532e-02	2.97106005517659261995696856564322e-01
3.54567951734213591195596960621658e-01	1.11806332823362126918850544673263e-02	2.67695164363157848438193765876463e-01
3.15413064084723791014424798137842e-01	8.78157604633294296898664338431556e-03	2.39530431610816625641770308944353e-01
2.81244691827087971150900798744446e-01	6.76215589755011345522736572865752e-03	2.12480921844497753344801116587554e-01
2.51763529445572175579507251906247e-01	5.08898160070989409948991430278144e-03	1.86422900321100647400307230657607e-01
2.26648592399984619967084862836356e-01	3.72286027166498059528074629800514e-03	1.61237785102008091353826374173401e-01
2.05585020241793547603943519786522e-01	2.62447736831947885865703003720398e-03	1.36810717499743218851219939566332e-01
1.88282046031650505184262790698273e-01	1.75765984916723664206675637998452e-03	1.13029547734198346957101906167647e-01
1.74484128759849891143936042264225e-01	1.09108016143464123515967868555297e-03	8.97841137386106554498745645188533e-02
1.63977520074840076785186028534615e-01	5.99015675044012348449553677666165e-04	6.69657184308785224917411670494931e-02
1.56593910030626175752769511001786e-01	2.61580488494487306987071436922811e-04	4.44667351780331669409204415767425e-02
1.52212298839362027459967591227744e-01	6.47004338176550927270950137394336e-05	2.21248111143844663968281195349774e-02


==> anc/HL0.0944537658.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 4.431176e-32	y0 = -2.46360878642353695167302344329021e-01
# Amplitude at highest Fourier mode = 2.00000e-37	Pade error = 1.19490e-30	H/lambda = 9.44537657600671724048852408028445e-02	c = 1.0450000000000000e+00

9.94862247563468963630573398009253e-01	1.03421514444335905674630723994096e-02	7.59552704171423753285430823688282e-01
9.72767784545733204905451541605648e-01	2.13624689022187598690520566575866e-02	7.09244762354851834472362541089712e-01
9.34622200583663099997535104278025e-01	2.90188845995697027682468720959168e-02	6.50031423057490146982650047981476e-01
8.83483225152969167567947948690192e-01	3.33503523468032611353114611313013e-02	5.98058602863626958557192142550477e-01
8.23093490229477238198608311494520e-01	3.47635669890054812550315996131245e-02	5.50854727161092924642108497513645e-01
7.57266401460942784643803052146492e-01	3.39001619547684636033489797701194e-02	5.07235065984609786021588669264801e-01
6.89427013961856413107235618500699e-01	3.14715650164912393919520503897606e-02	4.66540505799172126078112088528430e-01
6.22351792224253928054123302565557e-01	2.81289532980210539665475330300353e-02	4.28345971101809581762199369660042e-01
5.58089472835151878745432041628906e-01	2.43926421096906135902072132631444e-02	3.92342758856420290945475420347463e-01
4.98008260661245178184361294830815e-01	2.06337126476375507600411123255355e-02	3.58287047985675030329270772629882e-01
4.42909687444402703652488665303323e-01	1.70885059185151813176652626554574e-02	3.25975344161492714773223438651400e-01
3.93162871434204141308884008144854e-01	1.38874913587003075868342902113307e-02	2.95231359854241089842387220767952e-01
3.48830986824274055919731340176208e-01	1.10860905676660483010648989646225e-02	2.65898041415606740824538046270893e-01
3.09776844905801467269055735155632e-01	8.69117870838217727854562360839141e-03	2.37832192818114471066189311004010e-01
2.75744340265631938347328753307704e-01	6.68123845720988979873753102174459e-03	2.10900639574243220768001432208272e-01
2.46417734466898340218578521867367e-01	5.02042772821643372676066637332847e-03	1.84977445624226894899151734779653e-01
2.21462828146417146009196883132315e-01	3.66773591272341577081335138011343e-03	1.59941904086816050451245260129218e-01
2.00554382599678124607922173690846e-01	2.58255834585565959498599825979921e-03	1.35677103234655741413374068063665e-01
1.83393643526679455648688287600930e-01	1.72784136463688208751215297249857e-03	1.12068910674195404731763299289124e-01
1.69719044694770143829094328742585e-01	1.07167847564643746969928082978808e-03	8.90052504054573297564131545420427e-02
1.59312401784996139601635239155372e-01	5.87981029899556972949461912857113e-04	6.63755759981465009154636950301868e-02
1.52002255919453873915671722576751e-01	2.56641853278635086223258416335488e-04	4.40704686600435839677031139370186e-02
1.47665516191001129997375081256016e-01	6.34610260867259001474126120020628e-05	2.19255519627997379781524599206071e-02


==> anc/HL0.0954766978.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 4.248132e-32	y0 = -2.48298805371866414280066296761517e-01
# Amplitude at highest Fourier mode = 3.00000e-37	Pade error = 2.25770e-30	H/lambda = 9.54766978079382702833601640902069e-02	c = 1.0460000000000000e+00

9.94767024399651152848634906436546e-01	1.05233876013353546779796814287169e-02	7.58956221496018800826918775076037e-01
9.72268788888528647721606570318560e-01	2.17128680672242690875542163366506e-02	7.08316028043286925276716817477268e-01
9.33458604972221952835502221486202e-01	2.94477793113851379213978211175693e-02	6.48827360023892108188414151319898e-01
8.81496478330290884785059169703081e-01	3.37755094435260860941164121698660e-02	5.96624356205681282633567016078218e-01
8.20236578106519338978211207414389e-01	3.51256664735016486389263448180536e-02	5.49232492151141155589368915403795e-01
7.53588290175116871681083413029698e-01	3.41678169120161616599699319878161e-02	5.05466338321229671811704006766275e-01
6.85043334475319822706704517120795e-01	3.16379778970526688786983235658047e-02	4.64665508535181635754857456832218e-01
6.17413010039568638595794895162930e-01	2.82042367214316910419674221735599e-02	4.26402711293837835849107329420526e-01
5.52754134738051243457625711177289e-01	2.43956713860690658281490072089956e-02	3.90366439265649017643010148169278e-01
4.92424440674016593821438968642992e-01	2.05857429713208471123685980907971e-02	3.56309881495056328400864870766784e-01
4.37204473948716851110521729228881e-01	1.70091806381131088651028758441484e-02	3.24026617912830244200050386599919e-01
3.87438123514795281455949497337297e-01	1.37929155162555318954589208736811e-02	2.93337598482328652028317941006306e-01
3.43163235542066094956295974454158e-01	1.09883161092819454915888827747911e-02	2.64083179232288021012782822709811e-01
3.04219524426236114688875005396477e-01	8.59848448113531811737514702227181e-03	2.36117719370643289957242863312394e-01
2.70331052476313726374031102436995e-01	6.59875895530003333255503362020657e-03	2.09305714870196124634452563370272e-01
2.41165737678059207328766710614059e-01	4.95086016495411892164962522211721e-03	1.83518993902603775389775107181240e-01
2.16376308504890113372277168933697e-01	3.61198728103497951767689731249050e-03	1.58634696399611068772639128276175e-01
1.95627310549404455153699504223881e-01	2.54027767936530760685315938810803e-03	1.34533835812084458811587320405591e-01
1.78612162942081028937491698194755e-01	1.69782841751324336908221980282905e-03	1.11100281871118301701639502526975e-01
1.65063420180830837712556458389365e-01	1.05218171378919798673780468818168e-03	8.82200356552711409659055004310921e-02
1.54758585781883402042482572528644e-01	5.76905612979091365082401909915775e-04	6.57806981077203456486678730148888e-02
1.47523149871313314051550162078229e-01	2.51689090366071429047230764445117e-04	4.36710598674076875373703584384414e-02
1.43232000847593293001646489733166e-01	6.22186808138318609438324612836923e-05	2.17246096883931651966550918009135e-02


==> anc/HL0.0964881519.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 4.367148e-32	y0 = -2.50191529135895743877307107104897e-01
# Amplitude at highest Fourier mode = 3.00000e-37	Pade error = 2.25190e-31	H/lambda = 9.64881518833253877521621900163748e-02	c = 1.0470000000000000e+00

9.95081110438915401927030394273170e-01	9.91737170312280142216701157535144e-03	7.60352471127629719623191579460900e-01
9.73913751635698672859869873670572e-01	2.05487244803524898215896286178891e-02	7.11145042196500227263170674505311e-01
9.37290580347096063409477102254570e-01	2.80421750779827575037321144016394e-02	6.53004051511241181683951482006764e-01
8.88027071413470300926323428854365e-01	3.24177807435860434912811199291790e-02	6.02048720175762237853198939791718e-01
8.29599027629827635899010185379888e-01	3.40265033009043739065587323458621e-02	5.55806304183626378283317641075617e-01
7.65586922589023885996826771822483e-01	3.34404132939003774074606554337524e-02	5.13091212083182975765838384527444e-01
6.99250222168396436626945675035922e-01	3.13082317593647132124917788691289e-02	4.73246914333440987781160549334002e-01
6.33274462386460306259917460069503e-01	2.82366051195828441017720845983183e-02	4.35854260172375747966922034309543e-01
5.69681200136052113280476109884564e-01	2.47214367730736593698213099186584e-02	4.00612547232889097210792634290776e-01
5.09856277190666703195358837934218e-01	2.11257284202110125211348066445444e-02	3.67286827134457658769411618741703e-01
4.54644521118553719555158863936896e-01	1.76883927310964062042397554164572e-02	3.35682598335979526810484020817857e-01
4.04468671048555236442580545793724e-01	1.45479647226594703709766770948634e-02	3.05632359528561910134333753297400e-01
3.59445408399601352734176587444083e-01	1.17697356953658716157040300059531e-02	2.76987577975050242611283392468677e-01
3.19484818838215068314121749637179e-01	9.37005302513969165434486032381704e-03	2.49613377002247958910520575099450e-01
2.84368878946972640630595201501162e-01	7.33540088309412401228373059142358e-03	2.23384794969766974743128299436999e-01
2.53809794859193565604992093593235e-01	5.63611050584936289199276857725986e-03	1.98184086146407220888519363256396e-01
2.27491350428504992816586640009977e-01	4.23554598389637292024159192772662e-03	1.73898772491587983630100731081891e-01
2.05097018762959082348775054261776e-01	3.09587675981547813759429447076552e-03	1.50420250196970114820178258651484e-01
1.86328318778690096186791668560980e-01	2.18146190889079409604703538446003e-03	1.27642800864533465468238693262606e-01
1.70916291074196337947196316402981e-01	1.46066157736506766152689213294915e-03	1.05462888458844534133714953325726e-01
1.58628307927288636855964005713292e-01	9.06671165306301677038669232419520e-04	8.37786496544596474366582380537908e-02
1.49271846599480735238054519398837e-01	4.97789077423758646513922601269796e-04	6.24895086229701336248405659713886e-02
1.42696383084442955549282025041865e-01	2.17389454735207407289811602474480e-04	4.14958672990444993430557574566729e-02
1.38794202974463016667642682509259e-01	5.37727314420439605517936570388994e-05	2.06493675941456342586957754148000e-02


==> anc/HL0.0974885185.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 4.710861e-32	y0 = -2.52040036296727125524792784256940e-01
# Amplitude at highest Fourier mode = 8.00000e-38	Pade error = 4.29970e-31	H/lambda = 9.74885185376896194951591865427529e-02	c = 1.0480000000000000e+00

9.94991055845543097914627533838742e-01	1.00889225031938464063121337051449e-02	7.59742569537537981654328400468211e-01
9.73441207830870757388278250062974e-01	2.08818366546166308333150037270358e-02	7.10203427651854129355020806774962e-01
9.36185829507342350186586479596563e-01	2.84528720465212556049840331413545e-02	6.51788466885200165624192591500890e-01
8.86134133551102396778237279565236e-01	3.28290482623141693900821278302567e-02	6.00603142609269750655519015324884e-01
8.26865561485796092040167628698056e-01	3.43814835230216159706683176046983e-02	5.54171084862777850990700629858790e-01
7.62051573265464059082744070277846e-01	3.37075158273944709583687849209448e-02	5.11305781826591463578677815816290e-01
6.95016804732146390784962806135055e-01	3.14787602646543815308653627275488e-02	4.71349536751849617128434870618745e-01
6.28482924904929286154697512398010e-01	2.83182085139495364641510749209067e-02	4.33881254645952545479221614154495e-01
5.64482432893209871148164018525571e-01	2.47307836674694446957743927545514e-02	3.98597742639313111878929026748556e-01
5.04393995029337543632839415003873e-01	2.10825171677570434188111648935605e-02	3.65261352728880431843984345855984e-01
4.49044448500671131045188196511429e-01	1.76114183940000782075165980675684e-02	3.33674905076476671484196274551864e-01
3.98833653954460327772419522043976e-01	1.44530705224384711202882721658541e-02	3.03668345266603532093798855196336e-01
3.53854609008184698807946359320718e-01	1.16691186303004796491316141909356e-02	2.75090733464725625496133094203899e-01
3.13995328189504751129641286906281e-01	9.27237716697224405956268984919547e-03	2.47804915808279547997859763091064e-01
2.79018505481117868086099042500415e-01	7.24630005730341114275434652591094e-03	2.21683759842698229585131489915484e-01
2.48620218506727614998082757623159e-01	5.55881281482916527364590181270860e-03	1.96607437534018797054732106322749e-01
2.22471175588093559645712480376865e-01	4.17147395797817987431230740441482e-03	1.72461467580485282939081108971584e-01
2.00244497060064022618482244983481e-01	3.04515793131858120412679011752162e-03	1.49135318824140964978245422021436e-01
1.81633660298916430251605514573746e-01	2.14333177607059507594435857765384e-03	1.26521421305208412469257218026889e-01
1.66363566005705686160913908350568e-01	1.43376484973185945186824289830932e-03	1.04514463140180252581345310189109e-01
1.54196982031549372983905980065945e-01	8.89277087025668270923321589651847e-04	8.30108788048089878642468354445479e-02
1.44938010709111219720443326521291e-01	4.87938999189663636965372250207602e-04	6.19084587617102794968441946701383e-02
1.38433740337299711051968882075013e-01	2.12993692872536461187385647576885e-04	4.11060311315351696609592018099980e-02
1.34574874837833448161163439989989e-01	5.26713886995923454746771993921792e-05	2.04531562829843868670215376927424e-02


==> anc/HL0.0984781712.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 5.040520e-32	y0 = -2.53845246383466322435975446765461e-01
# Amplitude at highest Fourier mode = 5.00000e-37	Pade error = 8.14390e-31	H/lambda = 9.84781712107681613991482481737102e-02	c = 1.0490000000000000e+00

9.94899808219390956034241689994402e-01	1.02624032726942106194409952746413e-02	7.59126501572045886177218565999466e-01
9.72962600432359575807664264400341e-01	2.12178406039755516268766641521885e-02	7.09250388502227162838944208911878e-01
9.35068073340027053877929445759192e-01	2.88654708294537667549361151660727e-02	6.50556873949943265201199349357098e-01
8.84221793947007445740184275306656e-01	3.32398358424140571754240879644756e-02	5.99137810799049946955883464971794e-01
8.24109174591563136717360262629665e-01	3.47331399405120058810919557787083e-02	5.52513269930431852339336923594218e-01
7.58493990360008237255698251487395e-01	3.39688390433697991525903042915254e-02	5.09495808133880952954881049570146e-01
6.90766216706250141102541908061669e-01	3.16419379932365069769435455822421e-02	4.69426475928366878682421900725069e-01
6.23682940639561812684064411641261e-01	2.83918816560452018104764389152219e-02	4.31882111965909203563611350782436e-01
5.59286440770143174259949707133840e-01	2.47324528949447550279890523602401e-02	3.96556908310002536125045070584886e-01
4.98946982815266272270833662605171e-01	2.10324384934763320870609757215743e-02	3.63210408129651489889923916470463e-01
4.43472367039257144791622691691339e-01	1.75286704526538701360738499212885e-02	3.31642663467734379528999112075452e-01
3.93238807218255123110759511638115e-01	1.43535649999831283744570679981588e-02	3.01680993446613915214451752926192e-01
3.48315129349219077782296578912311e-01	1.15649799430134006181346462386455e-02	2.73171989703180659673880094302437e-01
3.08567022562884620073783989106512e-01	9.17212095229793622398892132176182e-03	2.45976168091945996378915099674581e-01
2.73737815429364911209729610612134e-01	7.15538359811249743711659172293379e-03	2.19964178611668057471713030251495e-01
2.43507487476084461969506782895310e-01	5.48028997120402919984682289644668e-03	1.95014069945918418287760183591681e-01
2.17533768483174504757658716551961e-01	4.10661204312377432057658007316132e-03	1.71009322537871035832216321649590e-01
1.95479555639627527794895006704981e-01	2.99395556875838436131148338516734e-03	1.47837449399645189304310954832198e-01
1.77030424020501843533773311149378e-01	2.10492326642559355709012490833576e-03	1.25389007428534184654591759989251e-01
1.61905268553491999403925519482383e-01	1.40671950286505045892932912234935e-03	1.03556894203199317233465385690115e-01
1.49862372802110034102740885884015e-01	8.71810987535325284201881969928916e-04	8.22358337483204068120941048999997e-02
1.40702565357134335136217443610781e-01	4.78058377418294648418719073801664e-04	6.13219801897716618823079522750360e-02
1.34270626549335454762655020114817e-01	2.08587483730158569155405170215575e-04	4.07125897960436713620096473438659e-02
1.30455735824790092976554361743319e-01	5.15678992753390945223553951350783e-05	2.02550574148171436220310511443257e-02


==> anc/HL0.0994574677.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 5.066818e-32	y0 = -2.55608015779958826024732612328761e-01
# Amplitude at highest Fourier mode = 2.00000e-37	Pade error = 1.53110e-30	H/lambda = 9.94574677328491856864291412539753e-02	c = 1.0500000000000000e+00

9.94807357517241299966532631767462e-01	1.04378231042138516668754551641449e-02	7.58504383792642832024881331411227e-01
9.72477883246968007609643304611828e-01	2.15567300100652328223521666483382e-02	7.08286117235761553244276320647742e-01
9.33937238830756256356656016504349e-01	2.92799261191395914109999452621380e-02	6.49309536484266031181745242693073e-01
8.82290000661174203926014223240255e-01	3.36500629797339165440446527437567e-02	5.97653063494754896233831779694862e-01
8.21329891742241800329942309818141e-01	3.50813869787087216850996550238647e-02	5.50833276983288571152534739775604e-01
7.54914301172441112535274970155502e-01	3.42243311490505580585791057887646e-02	5.07661785467486588588024030430824e-01
6.86498663043258037001098066669109e-01	3.17977756531836967394012968212072e-02	4.67478293753937692721683426200622e-01
6.18874719963903531297008388475103e-01	2.84577071612879127029514244334045e-02	4.29857446339947721776580649053536e-01
5.54093339354704466460206850917504e-01	2.47265905347466080313610762978725e-02	3.94490692980912207432152665754258e-01
4.93515156482678250763336404987429e-01	2.09756827928320258116612666139303e-02	3.61134658694589544511792289934932e-01
4.37927901959945325466091414122818e-01	1.74403613990851826839782015518518e-02	3.29586538955706284989849913363505e-01
3.87683398581734222550327324443913e-01	1.42496628024931068137806133914013e-02	2.99670954996128264266301375053995e-01
3.42825840415961445955347788692414e-01	1.14575213704711394178570489909172e-02	2.71231970487124724677569531059084e-01
3.03198362766127644075591685976759e-01	9.06946355357102221730697188125197e-03	2.44127719901011892255817121772390e-01
2.68524867488770067818410373313818e-01	7.06280325030635626388660299608879e-03	2.18226591082935250191268349787639e-01
2.38469282636546230816124535392468e-01	5.40066513345080079125152446754378e-03	1.93404470783726436442921298362900e-01
2.12676467381307536134199682177279e-01	4.04105620665638549993573700784700e-03	1.69542768606375118743108554878491e-01
1.90799231712245890207324145521214e-01	2.94234138085970040127367197830427e-03	1.46527015459135720561837766692635e-01
1.72515390304291971869464625957155e-01	2.06628750194618181460007545420518e-03	1.24245875232154523879611613816906e-01
1.57537966530036738819474189639667e-01	1.37955992478499255565732352386092e-03	1.02590441351195949341209702569076e-01
1.45620878367017606712626285782405e-01	8.54294218221328106296769801436379e-04	8.14537195938649165433505654676366e-02
1.36561779746157235431946786266699e-01	4.68158912763407368782774760315064e-04	6.07302251071221633663855122890797e-02
1.30203220621220651641353799914123e-01	2.04175924868124905423378981168225e-04	4.03156439678376060797047963691945e-02
1.26432911407553529527615049109954e-01	5.04635217623340071945069649016854e-05	2.00551236367715661071190109481063e-02


==> anc/HL0.1004267517.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 5.185175e-32	y0 = -2.57329140985276821581569156468706e-01
# Amplitude at highest Fourier mode = 1.00000e-37	Pade error = 1.69340e-31	H/lambda = 1.00426751725284858546735156352485e-01	c = 1.0510000000000000e+00

9.95104877443162988543285604210300e-01	9.86344259137750131929660816853428e-03	7.59791633540483549258808070694002e-01
9.74036453796113160099814623502153e-01	2.04507668432927246329100238980833e-02	7.10904115354416554388113016474942e-01
9.37570348097817646693771937993553e-01	2.79392155141519735983551710052556e-02	6.53177497101417546497773684321884e-01
8.88487837568099082583936075213862e-01	3.23466950514503536891484865775305e-02	6.02675783631560229354848725048677e-01
8.30226745019764721513358604279726e-01	3.40147781594254640293216855633111e-02	5.56917029952724763566811797666616e-01
7.66333992991599455804305516283483e-01	3.35031653839781443242921103012960e-02	5.14712357464099695745120063566782e-01
7.00044654389407424698796692053902e-01	3.14489535896823273634285653396772e-02	4.75404676210093649894749309070946e-01
6.34030062620564487061621925382604e-01	2.84500818501058994363745193170182e-02	4.38575848775479092178222131961423e-01
5.70306175038391450182479612388228e-01	2.49972283728050063777939045774063e-02	4.03927080881763134874563825637016e-01
5.10259067527902434999804572718914e-01	2.14511658748252720344184761694938e-02	3.71225795656113335677799335471498e-01
4.54736803912594713785686635920502e-01	1.80506679368664453110659093724408e-02	3.40280078485029114807287311512972e-01
4.04166063099136862080187337641328e-01	1.49353242488736140402002871952586e-02	3.10925113643726198545621726965473e-01
3.58666569676145947416712220270910e-01	1.21719831322217078183473222652247e-02	2.83015118474299252104145891093680e-01
3.18149576080072883402812844826148e-01	9.77859794087821305028150640251530e-03	2.56418041470497443553240731483616e-01
2.82395821449537219671027831006306e-01	7.74304960914297497673324174361282e-03	2.31011851823743459018769091141221e-01
2.51113624911206124013006119628666e-01	6.03673166180751660604462350895498e-03	2.06681876851063026111359378485598e-01
2.23980136883660703565243361779229e-01	4.62368871094252860720889700284368e-03	1.83318889377509404088654183722770e-01
2.00669410169964201214033391681290e-01	3.46637996984113299044046402602488e-03	1.60817745950811202700815946212891e-01
1.80870715726851513117763940777923e-01	2.52906751261377992038440816275726e-03	1.39076424668006888771176458422615e-01
1.64299946133899344356900387886524e-01	1.77962987225519971005973434397249e-03	1.17995343409347214765981249580689e-01
1.50706307186061197360270221491920e-01	1.19038860012342014795358493343618e-03	9.74768659793512650772072361846855e-02
1.39875923302152112463866847539994e-01	7.38354660230910637368329193600582e-04	7.74249270646201435889652821310941e-02
1.31633517886184493678824771993353e-01	4.05164363997062298811235878087573e-04	5.77447268356680987786149264873698e-02
1.25842975665215746611096122396649e-01	1.76877312168739070195683856144061e-04	3.83424621849087649865250733662992e-02
1.22407333541749966033626434463374e-01	4.37430353029634816661994533800963e-05	1.90791330248107996280808372220536e-02


==> anc/HL0.1013863539.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 4.722936e-32	y0 = -2.59009361481015777101664304325300e-01
# Amplitude at highest Fourier mode = 2.00000e-37	Pade error = 3.22390e-31	H/lambda = 1.01386353914638650117853100099633e-01	c = 1.0520000000000000e+00

9.95016710862004599805679634259117e-01	1.00308689323043582368663171894837e-02	7.59155587188711669310883029214874e-01
9.73573614943807626570327278423211e-01	2.07755179099255654276097722099656e-02	7.09925065100795282704520700079882e-01
9.36487947951018061175351389207471e-01	2.83390773523459422303547871257132e-02	6.51915436332127120439609881991983e-01
8.86632653668860252346456823893061e-01	3.27462761467269792265443952775378e-02	6.01175461703148879168752074478467e-01
8.27547120413061821018605304564183e-01	3.43583323145088785234101761120942e-02	5.55219083062752240295683944631090e-01
7.62867699031572994564582494331018e-01	3.37596160951805875609775126632132e-02	5.12856266777880623570540631763369e-01
6.95893796540149238816559161518012e-01	3.16096470500561179842095182805651e-02	4.73428661510953353132787717140503e-01
6.29332703709686298845224878358392e-01	2.85224450645704202808273259218110e-02	4.36516167793434329188741955642204e-01
5.65211603444072908737458829680903e-01	2.49976272913354281994450742026319e-02	4.01817518927669914470117867370073e-01
5.04909919167854594770950973846452e-01	2.13990323253108954678152038502107e-02	3.69097469644574087818831066169598e-01
4.49258316926463905439343497030177e-01	1.79646185393544936860783402558718e-02	3.38161461116190823445911051264847e-01
3.98661155751363866808651233051041e-01	1.48311199248199356758935336826218e-02	3.08842158446525835872152614626224e-01
3.53214952902456444803112270762860e-01	1.20618207651062146331703864103612e-02	2.80991406077094933347452615202749e-01
3.12809271998044791951872913336722e-01	9.67120300409420294037965845800488e-03	2.54474911367588293471981864817668e-01
2.77205864602791591695749046844052e-01	7.64415968090160162295289612200885e-03	2.29168512401134243891399462392810e-01
2.46097142999089281774609686381556e-01	5.94970646948799190788803482636627e-03	2.04955499223015494642401378632254e-01
2.19147344660235504080938580606393e-01	4.55010087185605697324582454914277e-03	1.81724693291036706787407306316824e-01
1.96020284544097092157915224547131e-01	3.40652038302975677566580704946163e-03	1.59369084040665696132950897259649e-01
1.76397266707092146165741409492990e-01	2.48234618726523836875633458582848e-03	1.37784868095454695230101345549631e-01
1.59988081275658109757795898487628e-01	1.74487695291582524870678856461997e-03	1.16870768984272781208992133655951e-01
1.46537328793093614385113329012476e-01	1.16607041742166509715751456167043e-03	9.65275427674467223569553864160620e-02
1.35827714524565080576065352492981e-01	7.22722154183941193288379357088929e-04	7.66575992851115761082395847593669e-02
1.27681477294380996906500506332490e-01	3.96350164367378043839799943152688e-04	5.71646894505765294326961323147638e-02
1.21960756856228418625707246089134e-01	1.72955362612646160715975289286507e-04	3.79536257616332621495555700647683e-02
1.18567440933328816082821254560040e-01	4.27620741618088251031331692875127e-05	1.88832709406326708707317308415802e-02


==> anc/HL0.1023365934.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 5.233749e-32	y0 = -2.60649362233675068409669606089089e-01
# Amplitude at highest Fourier mode = 4.00000e-37	Pade error = 6.10080e-31	H/lambda = 1.02336593374678784423024479773094e-01	c = 1.0530000000000000e+00

9.94927155896489351796925894702684e-01	1.02006027690781673526736084797743e-02	7.58512729967247307737066212036119e-01
9.73103674161095144983852199648210e-01	2.11039168387690517100808774707737e-02	7.08933376116662534507187558905423e-01
9.35390061016374192662067190506910e-01	2.87418232413229438344608988252741e-02	6.50635641304080134029871782911157e-01
8.84753693260217300766513588445949e-01	3.31464336639023879467294663931620e-02	5.99653201402335587712425612555993e-01
8.24838049999383444424324674141278e-01	3.46995611134353229693296943533661e-02	5.53495948666903359098609605737370e-01
7.59370440873242041921300095303961e-01	3.40111331927655340697452763095909e-02	5.10972685950700881853750821215899e-01
6.91714953098478022208463087099823e-01	3.17636327569086687622342512222601e-02	4.71423718397706827929805616500207e-01
6.24614248016131955832313540029187e-01	2.85873097817540844681843230461090e-02	4.34426864438267484905228941290684e-01
5.60105643813617388069644312371332e-01	2.49905905630516001015734032960017e-02	3.99678260545384476777978052878295e-01
4.99560708556915582602636618463587e-01	2.13401218028784614870221315527093e-02	3.66939882265181906705082807049261e-01
4.43791648882664213506382301421669e-01	1.78727776256081899912265089112084e-02	3.36014433903162995544118807250035e-01
3.93179697372384151323257009919463e-01	1.47222184135909301778912192061857e-02	3.06731984432169393876178712279482e-01
3.47797626995151556525297926858664e-01	1.19480164100221701545141599484597e-02	2.78941939854845713024978399505387e-01
3.07513006904542608092440809549027e-01	9.56109794284153199799441288355904e-03	2.52507708723811143565386276727721e-01
2.72068470121772244246143211195807e-01	7.54333197505102927133720031557382e-03	2.27302946116590778241370992283695e-01
2.41140510604544641743007216885547e-01	5.86135167562098257923252804339726e-03	2.03208857992801348987729359270984e-01
2.14380515634782112101270617834493e-01	4.47564092957488483697035309090601e-03	1.80112273027027255661457587833771e-01
1.91442165740468889385209571577953e-01	3.34611772458531200189244417216858e-03	1.57904278313951174974304285104928e-01
1.71998918881178818935875983002810e-01	2.43530727584385762054514849498816e-03	1.36479260699951117803695915803610e-01
1.55754585615047974583993876328809e-01	1.70995252315662027801941714646822e-03	1.15734228325371101539595789145495e-01
1.42449276603367617758585602218602e-01	1.14166891903690408271676544368135e-03	9.55683156004291850753468386022005e-02
1.31862380089312476663334009178347e-01	7.07054775758399422794206732216384e-04	7.58824002242443474400922693738264e-02
1.23813735986071852196747939613313e-01	3.87524304758368504221353436658720e-04	5.65787823848467444899835852697747e-02
1.18163806580874532743586294054293e-01	1.69030726484911692488998882730481e-04	3.75608935696791980180674925498289e-02
1.14813378943375684056693893029620e-01	4.17808125688630735753266770657650e-05	1.86854001176833822073045859658176e-02


==> anc/HL0.1032777787.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 4.705548e-32	y0 = -2.62249775854968901228362845990481e-01
# Amplitude at highest Fourier mode = 5.00000e-37	Pade error = 1.14780e-30	H/lambda = 1.03277778709551859011885836037424e-01	c = 1.0540000000000000e+00

9.94836171208436091946520720848686e-01	1.03727110764528569279013918906642e-02	7.57863058271974946913678532252081e-01
9.72626423828853804707000559908719e-01	2.14360612746717476491171135401973e-02	7.07928983146942024317711746331903e-01
9.34276251258888415257700769457671e-01	2.91475179038549701689808677742714e-02	6.49337993502522894989194192832336e-01
8.82850318948147413925311564104754e-01	3.35471689524778488581667119069627e-02	5.98108854253433135316662350400157e-01
8.22098781509333077884591812647881e-01	3.50384123761686649025705831378249e-02	5.51747474943275786237922192314049e-01
7.55841446348337495005114800062437e-01	3.42576455785325211312733596592011e-02	5.09061483077602847273787324837397e-01
6.87507394349483140071846894732513e-01	3.19108578555337550804366657057527e-02	4.69389751140120862934718361171114e-01
6.19874021503529502466293110389710e-01	2.86446659849793500762741919039180e-02	4.32307887875899610319553260090858e-01
5.54987647251080780113486921796099e-01	2.49761588750774509243039070884875e-02	3.97509302239133733409534347813953e-01
4.94210754081162174927738042369045e-01	2.12745202521335264754219041351708e-02	3.64753075173078816578269364140172e-01
4.38336017969882459844557020528912e-01	1.77752636287277555580327005205961e-02	3.33839078060797848360083053807371e-01
3.87720742594306979545775969198628e-01	1.46087557852427876312423505247989e-02	3.04594704037226552152851870972083e-01
3.42413432372613808295344326871215e-01	1.18307101852990552605527929659404e-02	2.76866852834016131237131488443787e-01
3.02259373245108217802137315791897e-01	9.44841622806932708187453540238254e-03	2.50516575001581396288058957493149e-01
2.66981966586290619405540396482341e-01	7.44068600658588146694913839241545e-03	2.25415290542346819741903106418274e-01
2.36241793082878147757391697385355e-01	5.77176876089060545733446687184255e-03	2.01442076045836540237222196706298e-01
2.09677466213912750952792117509364e-01	4.40039097031154145530179926672327e-03	1.78481729014202477897545615415036e-01
1.86932645366571730588965764072952e-01	3.28523536036300750900777240564568e-03	1.56423402803925226354941081766787e-01
1.67673069154720670446182690989834e-01	2.38799741726910198331553058847136e-03	1.35159649992084593967068811347786e-01
1.51596693883877728568565880963007e-01	1.67488917171207817952076305146293e-03	1.14585745460619854619357514464626e-01
1.38439255385316096512409171813616e-01	1.11720551211006621172644798549809e-03	9.45991902627805941879001819382361e-02
1.27976924856116333531707793750141e-01	6.91365483196778842119772795725547e-04	7.50993237964844956858377477537282e-02
1.20027225869035881304445988869551e-01	3.78693715015800963991114696445463e-04	5.59869941633979918731856899452240e-02
1.14449007500503931875552677833260e-01	1.65106361769653326309796384264346e-04	3.71642544311714461293550084374176e-02
1.11142001919478013329871615486704e-01	4.07999709581268507617911650234446e-05	1.84855149305329120323577504183922e-02


==> anc/HL0.1042102092.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 5.467753e-32	y0 = -2.63811184437878336971434318258135e-01
# Amplitude at highest Fourier mode = 1.00000e-37	Pade error = 2.14840e-30	H/lambda = 1.04210209190882146545644614178125e-01	c = 1.0550000000000000e+00

9.94743672413002383851112140401285e-01	1.05473427117309867871726172433320e-02	7.57206341889506557202847045146697e-01
9.72141430602888211390026205324823e-01	2.17722055600732923740707873092891e-02	7.06911412229173488020122642503728e-01
9.33145556486660640671227007370847e-01	2.95564152771254345081114933266587e-02	6.48021799711520867898847793958467e-01
8.80920995456160028823883255116827e-01	3.39486675431160777940344527282332e-02	5.96541544830278136713203482531099e-01
8.19327272287276661708798656549126e-01	3.53749859565751728170469624234553e-02	5.49972643149688786838928475307964e-01
7.52278284233351125844538060551746e-01	3.44991866548196956981666486301700e-02	5.07121531567754343824149947596501e-01
6.83268420484371477488751010181714e-01	3.20513212122939418321492484668313e-02	4.67325554752274297031119835365465e-01
6.15109148557541134616426800542402e-01	2.86945048301444666167104963843190e-02	4.30157978598932435908430233847313e-01
5.49854622495059089982859179812869e-01	2.49543305578360476585405351565126e-02	3.95309350113162730546963655323951e-01
4.88856984015050410225545903011003e-01	2.12022372791888184519840290247708e-02	3.62535738284350972330670726447853e-01
4.32888293164188687824643240009317e-01	1.76720950836161474096346824714927e-02	3.31634084792157855618038244443887e-01
3.82281116852954416414757433690729e-01	1.44907548764160358672595452697789e-02	3.02429027102410427814562020861679e-01
3.37059165813201410385138939540899e-01	1.17099249825092099540662552089207e-02	2.74764890807479338091084854451973e-01
2.97045154222531944235861037312586e-01	9.33317805372919031274690125410605e-03	2.48500308842228928750224712134315e-01
2.61943138012569915799643935780055e-01	7.33623807606847148378562716870864e-03	2.23504412886927742502341773768077e-01
2.31397787521276524642607630572685e-01	5.68097006078532553996348991950983e-03	1.99654102804972541734747491581265e-01
2.05035015605141616929694924499977e-01	4.32435989501096211924739824052410e-03	1.76832103759493472712233830516427e-01
1.82488570212043410242175252205420e-01	3.22387948652478495451435813352231e-03	1.54925600908144499111085489300630e-01
1.63416594019205985348631407864782e-01	2.34042079920339667666216989434737e-03	1.33825285170022593309962182619675e-01
1.47511311673345964914844308034751e-01	1.63968964544764291001716692137229e-03	1.13424677890691610385866274310447e-01
1.34504197247353096764275439166245e-01	1.09268192900373486857638836368432e-03	9.36196332839299184659471167194771e-02
1.24168303573969081534552109510082e-01	6.75655303134866217044438983483383e-04	7.43079451486396812289170280345924e-02
1.16318919703119050501058951997171e-01	3.69858940333512240536016436462907e-04	5.53890075641110440921846649291849e-02
1.10813345375614937579759865298101e-01	1.61182501401492680289267777484376e-04	3.67634976427158392017809750499258e-02
1.07550303454037609488747629196900e-01	3.98196062444737092106927342463691e-05	1.82835132819847716689835068805032e-02


==> anc/HL0.1051341759.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 5.330404e-32	y0 = -2.65334121081476050562445064258579e-01
# Amplitude at highest Fourier mode = 2.00000e-37	Pade error = 2.69250e-31	H/lambda = 1.05134175861236428542501852640787e-01	c = 1.0560000000000000e+00

9.95030569650111001342762627864203e-01	9.99400566867685268927452487831468e-03	7.58382895113280399767995655147632e-01
9.73643905385856472350506067583572e-01	2.07069279885626153802918675264844e-02	7.09328751157932125017419682045402e-01
9.36645997039005278462120547493312e-01	2.82651495926192822176301977385832e-02	6.51603900597823448666332338060533e-01
8.86888287235974279193408069722463e-01	3.26929182192674322190804803194941e-02	6.01196266333062591786712560146351e-01
8.27886445291704295971248235990559e-01	3.43455607859064231655324067747537e-02	5.55608320414681582196993206759465e-01
7.63256010598099565142591538797856e-01	3.37991786599465525782904654257122e-02	5.13645553703867382858169561793114e-01
6.96281378660745668093916922004372e-01	3.17052704713110296478307304620185e-02	4.74648147035529898319341063507337e-01
6.29661175479370136313906214335285e-01	2.86716560725057943652125677971221e-02	4.38196150741720684079207323733293e-01
5.65419179054591235841514670442588e-01	2.51940495052119417998319941651517e-02	4.03989349352190954695097181679566e-01
5.04934869968537455954772622775279e-01	2.16344251957407625998079928835081e-02	3.71794033096489582910506980207506e-01
4.49040629266912939587434561838801e-01	1.82303468410265039558616883119310e-02	3.41417428181935919104420327022359e-01
3.98142741997191822256952914039642e-01	1.51190364813203961164965982534310e-02	3.12694118416843098805390150146392e-01
3.52338864885366980644129857856874e-01	1.23646833471250558867955738878272e-02	2.85477958221685565578952175746028e-01
3.11518307493401778271625148718252e-01	9.98277608567775958316555394587400e-03	2.59636755410191373529649520355645e-01
2.75440845805546732935863572641716e-01	7.95912863207489126160090321101685e-03	2.35048559414378278261313062637184e-01
2.43795036592231394457656141311533e-01	6.26349348495687212074214190629089e-03	2.11599012297130885996868170126680e-01
2.16239307793057625475115479013025e-01	4.85863685166944569789152063067420e-03	1.89179460894881277515996315016696e-01
1.92429662902228366814028306628765e-01	3.70600095687132971048824477492044e-03	1.67685625622605854239319051452955e-01
1.72037535063747185466009594744543e-01	2.76898296328972893145126903818515e-03	1.47016669670222365186042397302647e-01
1.54760696933934836795875680406820e-01	2.01464470487729168478695736502499e-03	1.27074545390235547620038949483284e-01
1.40329458537634384806930439892832e-01	1.41444498564462368004303150505037e-03	1.07763522531218817315039588216736e-01
1.28509792130134226448698910906938e-01	9.44400521682407191180329968914564e-04	8.89898274021074170001127200640391e-02
1.19104548921503534248501670134743e-01	5.84942276069407203491812039761301e-04	7.06613428232242408206325631019391e-02
1.11953574750207661743315654948388e-01	3.20636081848602468399702221402518e-04	5.26873355460272459957303932750045e-02
1.06933271762555259687866929455234e-01	1.39870895066235335840860101967662e-04	3.49781908047114129643490551467907e-02
1.03955968707793637090853228881995e-01	3.45757376250382425180398240574711e-05	1.74003119716888740612439545316122e-02


==> anc/HL0.1060499626.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 5.034785e-32	y0 = -2.66819071112900505879243844941740e-01
# Amplitude at highest Fourier mode = 1.00000e-37	Pade error = 5.11810e-31	H/lambda = 1.06049962616375917870083624030215e-01	c = 1.0570000000000000e+00

9.94941417703091297374256785636033e-01	1.01624511476351642995634103757600e-02	7.57710408522856263451706935339978e-01
9.73175896666256195652517604191516e-01	2.10323984617417908047574148558959e-02	7.08292427422452799334329239080415e-01
9.35552392358627856424592612145875e-01	2.86636181488196989363912579206596e-02	6.50267060088457058556369828771004e-01
8.85016369886841803279399391944474e-01	3.30877772072341197673698071663174e-02	5.99605784283614814704934673030278e-01
8.25187288903976956711860931995974e-01	3.46806986948013925139216959575432e-02	5.53806568673319891130338578810280e-01
7.59771561838135229420477356500180e-01	3.40439167089992926723045986508947e-02	5.11673529754245359895597175262114e-01
6.92118389579243694064391104244659e-01	3.18518132520775137278189417848466e-02	4.72545408025010474525385808595066e-01
6.24962027299639879093670821748303e-01	2.87284198425806942814016183279866e-02	4.36000129253626471239074582071866e-01
5.60336686249201651408642097695132e-01	2.51782842620184613446516317327391e-02	4.01734861903188415597726317137231e-01
4.99614258660700999120320216582500e-01	2.15662292716341076898933809453555e-02	3.69513105366456992452125146761767e-01
4.43608868164123206819159586325167e-01	1.81287700769990737301027136340635e-02	3.39139338347817945239043777045443e-01
3.92703806070229841464137187064649e-01	1.50000775545851417907601614799160e-02	3.10445537265203893819999787344981e-01
3.46973060887106075117838627126184e-01	1.22406376485596132730905396756375e-02	2.83283106909075290442014880903282e-01
3.06283985403066219736435325055854e-01	9.86238223130141456457100447660831e-03	2.57517546732621310701297528144241e-01
2.70377253289253662480375195079065e-01	7.84809479752117651304870554198999e-03	2.33024716995652908290498554469650e-01
2.38925510313339293923991906701576e-01	6.16513774313125597636709634716636e-03	2.09688174556663111413401929697933e-01
2.11574340286019157514052762466161e-01	4.77449755231332706519512015530406e-03	1.87397278928420439736219768234705e-01
1.87969620456080190822380350468837e-01	3.63635389757040179663660044552909e-03	1.66045861680921027482547765006023e-01
1.67774948229406095951661308909609e-01	2.71324870158770220488443398138351e-03	1.45531299219662695020872991475977e-01
1.50682126753541790113846490794246e-01	1.97169272170511094317758321659877e-03	1.25753862505096225209493101012644e-01
1.36416981445281158035647304819606e-01	1.38281084842014294569319107211805e-03	1.06616246192330452927050963015208e-01
1.24742161733096025496583663503110e-01	9.22434186526901881100111431096203e-04	8.80232051484232964649064309397156e-02
1.15458094865963616418481391027957e-01	5.70904188860322862951355078212092e-04	6.98812478700747969785733228115810e-02
1.08402894583151474884371020475085e-01	3.12755005922866254685719278181786e-04	5.20983536628050075950919437372525e-02
1.03451765147865290942086775958262e-01	1.36374534346338372088406315744831e-04	3.45836937165621882602196836653159e-02
1.00516256709012057469708431982807e-01	3.37027405068707418002057936838065e-05	1.72015161078685764670837997491394e-02


==> anc/HL0.1069578473.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 5.464091e-32	y0 = -2.68266473010191832462084513818081e-01
# Amplitude at highest Fourier mode = 1.00000e-37	Pade error = 9.69470e-31	H/lambda = 1.06957847279002260788923290921726e-01	c = 1.0580000000000000e+00

9.94850566325419167353250152619037e-01	1.03337791484846495629706132293294e-02	7.57030134789424853277064171351716e-01
9.72699160380559781237157500901876e-01	2.13625885837977448188654220644866e-02	7.07241501589489753804028322246808e-01
9.34439551033509968282858071371305e-01	2.90662168125397964026377633723052e-02	6.48909638392623476690470761485828e-01
8.83114370471943103959867551858647e-01	3.34843708841018673334854586711615e-02	5.97989766489818737437751169669822e-01
8.22449772075739238587890640343837e-01	3.50144265241429186670551625966480e-02	5.51975420190047034940094350232494e-01
7.56244856926983688084793531976558e-01	3.42843433589628009113993665650171e-02	5.09669331243793549170187336886542e-01
6.87914137862491508231345045437083e-01	3.19920005652269495858519440230414e-02	4.70408706998893118861013939280936e-01
6.20226964021348217328241906617610e-01	2.87778262123643345009757922954913e-02	4.33769213157144982787052047520551e-01
5.55226868506015694114801799267886e-01	2.51550793838455291155393290441832e-02	3.99445261624104718472419355029107e-01
4.94276893758566891983781048990408e-01	2.14911653510429898058389403955160e-02	3.67197435772526170905034709653523e-01
4.38171773576886204576967388873207e-01	1.80212681650440419767755112925440e-02	3.36827361928091970692649281376219e-01
3.87270930455078881710911548717153e-01	1.48762759587044611031042652896344e-02	3.08164321584901774782281016994427e-01
3.41624088353657491581276207104416e-01	1.21128119714943850555044981083994e-02	2.81057194818411409170827082978505e-01
3.01076289685819324184459979561210e-01	9.73915848246853267443770468390800e-03	2.55369106337233214685437553406273e-01
2.65348938065060909281939246704501e-01	7.73502634492212615580135220457324e-03	2.30973667688243184333019091358320e-01
2.34098729669216205843182247673747e-01	6.06537928044320457203344716527930e-03	2.07752297416283330577172382838148e-01
2.06958447506107323993056708091395e-01	4.68943517178787152954808350461959e-03	1.85592321332671797974455050038499e-01
1.83563932344469988714952238995383e-01	3.56613201768118550897525551454437e-03	1.64385642962750158642684825049939e-01
1.63571057300877878134434868606005e-01	2.65718073994561543401588033664264e-03	1.44027820199739017499997422185769e-01
1.46665772860272916613881585894882e-01	1.92856487642028464587803809779294e-03	1.24417418380597903068810580258529e-01
1.32569531927304752363253698779253e-01	1.35109692612366637645032684160523e-03	1.05455540055781106111696269082251e-01
1.21041762487579389926765572757897e-01	9.00440727806796106919525102680587e-04	8.70454582933391173829192741575382e-02
1.11880555260139579210428108601922e-01	5.56863186847475090988447360437365e-04	6.90923027594390240653739134482688e-02
1.04922363810527787533258023573017e-01	3.04878472947729799393557218759203e-04	5.15027657019948550799904965288904e-02
1.00041250368755039422869094958860e-01	1.32882121371210589729778445833401e-04	3.41848085343674928455224796575895e-02
9.71480261986837227286876052836593e-02	3.28310161221085109810650069209710e-05	1.70004817816480084461037688465937e-02


==> anc/HL0.1078581027.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 5.322618e-32	y0 = -2.69676719024885967426891289365163e-01
# Amplitude at highest Fourier mode = 1.00000e-37	Pade error = 1.82950e-30	H/lambda = 1.07858102677323648422074019215771e-01	c = 1.0590000000000000e+00

9.94757913059822917099471689183336e-01	1.05081701606871678602114325959778e-02	7.56341756187783163534048483112593e-01
9.72213169312105998879605492687533e-01	2.16978074240932002702065520881560e-02	7.06175348069299588417659986581449e-01
9.33306299141507789242200579916146e-01	2.94732542366240608128907600786268e-02	6.47530733097194275942800941553980e-01
8.81180411389865019110614308956378e-01	3.38829210679301817501469958845297e-02	5.96347075548141848143497017483269e-01
8.19671396054958202814153577512665e-01	3.53468523811181273313529579894167e-02	5.50113546754490549619606189288463e-01
7.52672932925994259225217193754665e-01	3.45204718879788690742395957905845e-02	5.07631481687835316264351273947802e-01
6.83665363595344087987888711314779e-01	3.21257891872901427824937777267992e-02	4.68236457393963678358443012154650e-01
6.15452566250187883123895035602788e-01	2.88198117389960267166628453255195e-02	4.31501739000144592026667509213209e-01
5.50086241500606159348065672651875e-01	2.51243752966725340857729893958698e-02	3.97118836739431595458967940751692e-01
4.88919282143305680171096291646575e-01	2.14091887416694902212334690918214e-02	3.64845288765872207450200924940637e-01
4.32725873142344845964304408251388e-01	1.79078128737627709683391488814069e-02	3.34479760764189532988372530464059e-01
3.81840678446337009228361852941248e-01	1.47476165287822770821125675321445e-02	3.05848749118605421677843961738186e-01
3.36288555211295975120197142929659e-01	1.19811993148585176001923504573976e-02	2.78798532283897586510780805357103e-01
2.95891880820256327459073094102533e-01	9.61310162315703154967665741349290e-03	2.53189792769867148690316572846921e-01
2.60352621791620498810275313693659e-01	7.61992082279046951800737615322358e-03	2.28893833274585976628621074383118e-01
2.29311486636814537330826928551848e-01	5.96421481785141863864084892824259e-03	2.05789880468557592092792673393667e-01
2.02388500287961970617570245295702e-01	4.60344513762107473175894044210989e-03	1.83763179527272552671315673360839e-01
1.79209554906384601602243888643067e-01	3.49532970263775221919209858544591e-03	1.62703665940337093165371810439198e-01
1.59422907811152280420284244626556e-01	2.60077301659572827141333435951685e-03	1.42505046283454245382972815473860e-01
1.42708770065087444168600943814593e-01	1.88525531715272038785807708956900e-03	1.23064154664246129085855026922445e-01
1.28784330358664496672922795141312e-01	1.31929811765491672373234045876000e-03	1.04280482879968465678158027314590e-01
1.17405893031549187536655969338129e-01	8.78416132864968111965424905230188e-04	8.60558100438232805110532991057861e-02
1.08369296616779056589126174127595e-01	5.42816462845794112705030989126940e-04	6.82938806843203460543218397494844e-02
1.01509403993098050398621844205178e-01	2.97004803842146376656661924481827e-04	5.09000987440680908279078479558231e-02
9.66991894393638306684037377475005e-02	1.29392879603249009274947382885869e-04	3.37812187667913707084463681093624e-02
9.38487638902934299845134370458293e-02	3.19603659708357026956692088493792e-05	1.67970528883075079024347152927981e-02


==> anc/HL0.1087509977.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 5.425944e-32	y0 = -2.71050155498139096733454369742599e-01
# Amplitude at highest Fourier mode = 5.00000e-37	Pade error = 2.55510e-31	H/lambda = 1.08750997742765747875129776547244e-01	c = 1.0600000000000000e+00

9.95029581250891475996849178595428e-01	9.98428633488471386426968164794158e-03	7.57418868174564865368599265346297e-01
9.73636024254458889645804330657975e-01	2.06880951912288816766914243599488e-02	7.08405167819549489873519462626462e-01
9.36622059310004914758719654801208e-01	2.82468712181753089469709915597698e-02	6.50842067186763487988544160184947e-01
8.86835024004824810098168344715782e-01	3.26862685508206630078073931024031e-02	6.00652483820244010810152696243668e-01
8.27786186883636615709186969590808e-01	3.43601459199221506773482369295411e-02	5.55325664609949286664615581488131e-01
7.63087291423237404585799249754108e-01	3.38416297635683597838013804185180e-02	5.13661752777223440183356113851727e-01
6.96019982448144722483026820704731e-01	3.17788737255897602418628538114868e-02	4.74998722950926913033813303831483e-01
6.29281147574413202552251583267872e-01	2.87767544154829804448798132627619e-02	4.38915981677338134111274805582760e-01
5.64893499855684745870764371231370e-01	2.53288043635311870133426224024309e-02	4.05113519953402386628662957108395e-01
5.04235681965442180585443614871940e-01	2.17956219328502076043832009279420e-02	3.73358309933100436754789581056094e-01
4.48139050561356097143240255699662e-01	1.84140688130653215224071760577389e-02	3.43458529484027862534309837097156e-01
3.97008362028281346328368556730349e-01	1.53211482538706645912193372939096e-02	3.15249876286252719040544804046859e-01
3.50939023494834563780821627055963e-01	1.25811317543871314686215611294730e-02	2.88587433407473026967303391219700e-01
3.09817235194819299622674787447787e-01	1.02097459723461491661016114095568e-02	2.63340341237428266830601092717937e-01
2.73398712546873739600363073252573e-01	8.19309419465600745510241629197749e-03	2.39388096390100726389931258177696e-01
2.41366929451088830593994711282907e-01	6.50119935862384904978436087204885e-03	2.16617925334467760225777928438904e-01
2.13374138416309922078738904070982e-01	5.09703340402218961751406830550280e-03	1.94922925092042534915248473008671e-01
1.89068992698750722772630959490856e-01	3.94214932452603384097005611906637e-03	1.74200762782180502179634184886220e-01
1.68114298429785045036523691409028e-01	2.99993836637480669721892084266124e-03	1.54352775370781760014119112367106e-01
1.50197798330286122556356117925463e-01	2.23732148702218137337027357092037e-03	1.35283344871631652194160902713643e-01
1.35038216682321713814537080484629e-01	1.62546323066463912947656531973269e-03	1.16899452569700060026515841744056e-01
1.22388203076698875854195647991871e-01	1.13991152163701458430970815617647e-03	9.91103405086347172555147698553028e-02
1.12035338964679266370171849336519e-01	7.60428183120045155716067529661116e-04	8.18272293880912174024451304367100e-02
1.03802013887438250615379185716023e-01	4.70677496642547075688823744875507e-04	6.49630589437163868540670311163791e-02
9.75447190863776827755209247566888e-02	2.57874762074806995611639701376228e-04	4.84322299628204714516898542447903e-02
9.31531231684782785530420470551028e-02	1.12454667069434755518503762238065e-04	3.21503367477980819117895907363218e-02
9.05491676586224776216343837466460e-02	2.77930565454371599688029188146714e-05	1.59901313342170522331357300278404e-02


==> anc/HL0.1096367986.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 5.762119e-32	y0 = -2.72387082858538912369000279645624e-01
# Amplitude at highest Fourier mode = 3.00000e-37	Pade error = 4.91360e-31	H/lambda = 1.09636798642596584922404657331663e-01	c = 1.0610000000000000e+00

9.94939415775266531256648197635496e-01	1.01541174380930140634186724740297e-02	7.56712723605541147250598956842878e-01
9.73162556618022065591671792068050e-01	2.10156799141974481476085793238704e-02	7.07316028563811430963331750587890e-01
9.35515681360907811872626849770588e-01	2.86469880103707453166372170503619e-02	6.49436260237809244051281323005767e-01
8.84941464682438272579106307544160e-01	3.30813606092286565036399246344474e-02	5.98978664492191601246960937342637e-01
8.25056452776281284311190304090963e-01	3.46935089778632137444714509541616e-02	5.53427568231362987076296633030876e-01
7.59564591648316380708546518569903e-01	3.40823683286811024436227088042013e-02	5.11581544657301906155671940452312e-01
6.91813302453052993265568208567915e-01	3.19192880814043259738799734605812e-02	4.72777009666890166555466285389815e-01
6.24535656531974496752392767430804e-01	2.88255632983774753425516823321004e-02	4.36591154914893767189240139010487e-01
5.59764986888819711050353181471712e-01	2.53036602640165603474126605526188e-02	4.02721277151894295470428281929439e-01
4.98872267485496158461902693653881e-01	2.17170423602907218618004099343742e-02	3.70931486960273991539426908548687e-01
4.42670358237806468995551195247059e-01	1.83014870173568519333564493080733e-02	3.41027149933467510690362746158070e-01
3.91540713262160159112103851431228e-01	1.51908853804986753126986415738928e-02	3.12841296702519390455885464114841e-01
3.45554756553392793230998602435516e-01	1.24457388920063854106016975023441e-02	2.86226505468763576598279207937591e-01
3.04576447869452762082342685765099e-01	1.00781562687714737143247192450003e-02	2.61049557118683236722547001401532e-01
2.68342166116477754605347986379478e-01	8.07116021466467578379684947640844e-03	2.37187712287408386514547488470650e-01
2.36519294850627086038554436619151e-01	6.39234600955389296658497021165102e-03	2.14526070599379511642901886744954e-01
2.08747115578388217770427286394753e-01	5.00288035274653189613682434551279e-03	1.92955706579162556295769378851102e-01
1.84664074381218102880885930834485e-01	3.86303871034011001162962065232369e-03	1.72372371415735894703223157194955e-01
1.63925098237534337297576042522177e-01	2.93535089982099700939116837556030e-03	1.52675598089560150947888455243384e-01
1.46211945337006233887158223727520e-01	2.18618772960872425625925621230754e-03	1.33768081727517597816593489148267e-01
1.31238859467033962095628761800106e-01	1.58638642357709480199172301089996e-03	1.15555236434868786118355560888964e-01
1.18755181411448589706171580861860e-01	1.11132034279535691984862944230932e-03	9.79448556205012944973517665301388e-02
1.08546083297118586239223522549485e-01	7.40676292376956627710040578735866e-04	8.08468246064646586277155760823350e-02
1.00432228197582208393270504813730e-01	4.58103921703254025921229927811207e-04	6.41728518153772532806303148808464e-02
9.42688957094077947706860486386204e-02	2.50836215139539258441138339060479e-04	4.78361982186527453444237373178567e-02
8.99449309423529742308196154423811e-02	1.09338266374104256657682932087250e-04	3.17513945057257753836434949307926e-02
8.73817483525011790780850636771513e-02	2.70158312278979126807907156075569e-05	1.57891266638457195790354017421329e-02


==> anc/HL0.1105157700.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 5.013979e-32	y0 = -2.73687755283434382723083559016955e-01
# Amplitude at highest Fourier mode = 2.00000e-37	Pade error = 9.42770e-31	H/lambda = 1.10515769965216439599413680694430e-01	c = 1.0620000000000000e+00

9.94847229684579291381384471327828e-01	1.03274263304306497589999742503950e-02	7.55997468244481794346388925145800e-01
9.72678674825691700708891939939244e-01	2.13491065289826656082337001359543e-02	7.06209830634342882654807563648564e-01
9.34386144033007049947404657398553e-01	2.90525617155695149483582169493635e-02	6.48006400225407438146847614067649e-01
8.83011160105270258700616265842034e-01	3.34794407774474170824302828018450e-02	5.97274940330259551937195179952240e-01
8.22278842966817453668926029014779e-01	3.50264562591596852442754938730853e-02	5.51494925389798677194422587013635e-01
7.55987484467990895245429278649802e-01	3.43194478974980066204838317937199e-02	5.09463349849279424142932734597745e-01
6.87551004712500885839981959085452e-01	3.20536587201052961789309240259800e-02	4.70514976901460761096648250456020e-01
6.19738224428737159134761820071771e-01	2.88670394419644549488736866655214e-02	4.34224643460813294119861532369562e-01
5.54591994316907952312169075788057e-01	2.52708898226254543063564835883944e-02	4.00286805203525251044988695285133e-01
4.93474308186099549929765112753491e-01	2.16312731167712064359496577420400e-02	3.68462578751307250524728705650494e-01
4.37178317247838902974033409887100e-01	1.81825886769113989827049682504630e-02	3.38554405150520854937625003836195e-01
3.86061210614219229284130688860352e-01	1.50553684443490164591010834219622e-02	3.10392553200600521544548291866182e-01
3.40169749941012879599163813465920e-01	1.23061690686864445398097691717405e-02	2.83827014178149932560862312195069e-01
2.99345229020147134347153981328754e-01	9.94337556433246627640854864871975e-03	2.58722136358974681531397002009964e-01
2.63304463465980682046408540431451e-01	7.94687790798536600205527356200003e-03	2.34952878280274861201669153608866e-01
2.31698661196402070043063606878539e-01	6.28182802492320958113444591893584e-03	2.12402153099634443693820648072712e-01
2.04154140051165722075055379864942e-01	4.90759368338543122737312734328117e-03	1.90958960011832488241887850391538e-01
1.80299201510600058174258844870704e-01	3.78319063629509541145501708200593e-03	1.70517088692797410642213506279575e-01
1.59780984664835270142661906456714e-01	2.87030969005583541411824199667764e-03	1.50974230057761774563738559407416e-01
1.42275365403501869437215867207843e-01	2.13479438307124135893280156295009e-03	1.32231361694808622566834691771114e-01
1.27492209056543958574757020480088e-01	1.54717572597742095409151230457008e-03	1.14192306955969592063794499671878e-01
1.15177642847218233916319434209751e-01	1.08267083733749143476176100730083e-03	9.67633936071711950905850707216542e-02
1.05114514414440087017616274543415e-01	7.20906741917219814805784513099963e-04	7.98531605576916530175043648578778e-02
9.71218329861574420625365632480715e-02	4.45530694209608936923524714305453e-04	6.33720792129521966730469884506528e-02
9.10537261385032643747662919005550e-02	2.43802847913656748586085752497862e-04	4.72322696537134244442641828415806e-02
8.67982618471410959413747153156787e-02	1.06225722898741323533593084769419e-04	3.13472017305522659900730771343357e-02
8.42763605661747215246578985169490e-02	2.62398007446407824803248757766198e-05	1.55854644594744390953445356699517e-02


==> anc/HL0.1113881760.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 5.322234e-32	y0 = -2.74952379998312187015305670927123e-01
# Amplitude at highest Fourier mode = 2.00000e-37	Pade error = 1.80610e-30	H/lambda = 1.11388175978508632129077946252366e-01	c = 1.0630000000000000e+00

9.94752898584289262018341170221896e-01	1.05044313673933040842601798224739e-02	7.55272738204514814001793925945920e-01
9.72183740161560325031305050019875e-01	2.16887453836139694873052661292404e-02	7.05085820125572178434273438676541e-01
9.33232031862699782710395446142024e-01	2.94639529354989271046541053058699e-02	6.46551383133545530012731139325729e-01
8.81041864344358238717083315599172e-01	3.38807503361284769203010302016765e-02	5.95539917406302186273919069452847e-01
8.19450404986415635861235538987368e-01	3.53590749226945094666468720684852e-02	5.49526117114892477601816149179724e-01
7.52352530675065897244799971951045e-01	3.45528256231187787784401887316107e-02	5.07305386700127483075528391327061e-01
6.83229396777239071082207748324596e-01	3.21818634608702731911245603346383e-02	4.68210735697949229086054826047464e-01
6.14885099848655522411093028282760e-01	2.89010312671641102801419444956111e-02	4.31814498687470749957725373159389e-01
5.49370847075870815936613264745817e-01	2.52303476075603384310383830034345e-02	3.97808136845449292945503581666032e-01
4.88038284659641573616099155317137e-01	2.15381939334022007740227288504694e-02	3.65949635120978910807074572386935e-01
4.31659600137302826645751118900089e-01	1.80572848909318301803201201655538e-02	3.36038393074858348211411540439653e-01
3.80566726271911404283845240292211e-01	1.49145383645284704784644511213038e-02	3.07901818343747423628042800775400e-01
3.34781066293260390549523959885846e-01	1.21623878780230727488861525651160e-02	2.81387228602084224833267454196302e-01
2.94120813723249368880778915507859e-01	9.80538806310595376827123349493232e-03	2.56356461796937468068605593736040e-01
2.58282990181780116806238449443217e-01	7.82024450884504803475492170329380e-03	2.32682103787082925599751710441593e-01
2.26902541397492790887358728132148e-01	6.16965110920444392457480235897851e-03	2.10244817388921877472897247030342e-01
1.99592829008470431001051329107698e-01	4.81118408035485516967067336613145e-03	1.88931469577190996350170593096604e-01
1.75972073422816201756210272940745e-01	3.70261818513558367138750412810592e-03	1.68633839092774174861759070493757e-01
1.55679718744775581639012697375767e-01	2.80482834590750166386400970599733e-03	1.49247733241366938865454004125702e-01
1.38385863099990495595873144171184e-01	2.08315426177877429740030360648731e-03	1.30672378602788269731028322618709e-01
1.23796098287983433975716559544070e-01	1.50784228710353989752413045762479e-03	1.12809982301689094523878707192457e-01
1.11653436477121269247013206951487e-01	1.05397200283562235926155163755910e-03	9.55653886060566827502739255467949e-02
1.01738488975466613668581836630515e-01	7.01126220092172234883719018387800e-04	7.88457791241821094214211189273934e-02
9.38686868588088324248266251273103e-02	4.32962305110559201035222180412682e-04	6.25603834518361194991793101981186e-02
8.78970678964578036781289287327264e-02	2.36777269775184853198441531176456e-04	4.66201810747588561967913628371130e-02
8.37109712808493537128863405627033e-02	1.03118220303684162291025144485742e-04	3.09375853270932518855323865325900e-02
8.12308578989128751152423059235844e-02	2.54652643242588843894090285189488e-05	1.53790599178102633902723362656421e-02


==> anc/HL0.1122542820.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 5.688641e-32	y0 = -2.76181116180125064042386263197818e-01
# Amplitude at highest Fourier mode = 2.00000e-37	Pade error = 2.82630e-31	H/lambda = 1.12254281985125014036867203559596e-01	c = 1.0640000000000000e+00

9.95009957877855871444918194806692e-01	1.00089559817800290913737039897221e-02	7.56251112178318273789332120306890e-01
9.73530072695165853272265635307083e-01	2.07333028798447273378519165064355e-02	7.07132595757644098782181449911080e-01
9.36369462434054657115313653608762e-01	2.83023212556871956006737133207983e-02	6.49600658338344994766179425236925e-01
8.86392472409835138153332102694304e-01	3.27452029185086512630238367565804e-02	5.99509008729032696397394201553521e-01
8.27129392838006619028450126236357e-01	3.44194930288973708738080922314482e-02	5.54331916752910918058233872693273e-01
7.62208776726154746525742603303212e-01	3.39015680466937010392533506902436e-02	5.12863362138543262461549546552185e-01
6.94924324005128515077546247009674e-01	3.18417671535518295740812941210405e-02	4.74438398774655854512854973352109e-01
6.27979476417451348077665621870332e-01	2.88459002438527010008525796672109e-02	4.38634975986740269130062464979586e-01
5.63398559654204072975005746641046e-01	2.54073910350381306739776174309930e-02	4.05152396847330499655790005342080e-01
5.02558073346684660037463924081248e-01	2.18860779386059467458153673267663e-02	3.73757399863217620288046479356758e-01
4.46284742260271537774568239334623e-01	1.85177920018962135508403231282432e-02	3.44258219586721940504652510669836e-01
3.94977246233091780337769965558552e-01	1.54385085523545443453828022320949e-02	3.16490808118953495225566843190396e-01
3.48724192909012273558253599329513e-01	1.27116243989629784664071157833892e-02	2.90310649988296608584126166744401e-01
3.07404679401834115626767423644277e-01	1.03521980835614542158289315454045e-02	2.65587412346539214282267594944355e-01
2.70767199449895494444762858022050e-01	8.34586351006046665219954945666021e-03	2.42201243190394711402108789643079e-01
2.38487910849165931983102500666304e-01	6.66233424964982766516071484940731e-03	2.20040159168752037570322048860216e-01
2.10211578377649446449298634355251e-01	5.26438341141885645102113815183179e-03	1.98998210136231481213611745894031e-01
1.85579058977433710661892518244422e-01	4.11342644997619652481572419167923e-03	1.78974208008493074385840363939808e-01
1.64244883000168047081858860846939e-01	3.17273402683099350793476789888867e-03	1.59870857942551320699197962805256e-01
1.45887847362480129171779585884924e-01	2.40908496461601219258060258141444e-03	1.41594164562227075897636338800248e-01
1.30216856886743296293104625769780e-01	1.79344647551693816670789033463011e-03	1.24053014992346922037765168582728e-01
1.16973653287832617260164648619893e-01	1.30108339265952298843508047488430e-03	1.07158865762079347837045699922481e-01
1.05933595144345467565940134081789e-01	9.11359214626954433852319430072198e-04	9.08254820040842816932141385042124e-02
9.69052937367988662454712985405209e-02	6.07394304770587205134815353170375e-04	7.49686945707387966073214038240449e-02
8.97296500643770971013651935625748e-02	3.75681335823656645496348899763169e-04	5.95061538811066235820705018125559e-02
8.42786556054127085845245974388295e-02	2.05716034308626490137942344378804e-04	4.43570690089609118650386159457900e-02
8.04541934616395169616412921733099e-02	8.96751708260002074275356024045855e-05	2.94419273637238851779954551532954e-02
7.81869911761001652369062001632070e-02	2.21581790725607405034489377950634e-05	1.46390302045194426684146014121010e-02


==> anc/HL0.1131143558.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 6.492570e-32	y0 = -2.77374073420095741906440718512066e-01
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 5.53800e-31	H/lambda = 1.13114355803122085141195725246133e-01	c = 1.0650000000000000e+00

9.94917245386154096068603336044196e-01	1.01830359935868842814682419582714e-02	7.55505889779524382335484535367896e-01
9.73043132737036503417546199079519e-01	2.10683730887249018411234532042154e-02	7.05980284205567512545802321081372e-01
9.35231802151905906240417115219191e-01	2.87103553751757057108672480012593e-02	6.48111102900876391136319516639491e-01
8.84446115198928585006109039515162e-01	3.31463205148035675188748111701966e-02	5.97733226512964088274536292410757e-01
8.24325066355499028188700963146456e-01	3.47555167610241973312810058189304e-02	5.52315604380465519531719019054001e-01
7.58592286390272742105424415225712e-01	3.41410441260168256705789606089556e-02	5.10650459239125835091492933446471e-01
6.90609161441255675058718139380012e-01	3.19771708929056262954338237925113e-02	4.72071149630140425215204224265588e-01
6.23116221318475042941135160113270e-01	2.88865744828162024307296166247373e-02	4.36153282048713861896382785679468e-01
5.58148507484329277659977549936212e-01	2.53717952980309807865105859939971e-02	4.02593342085986851121447675070079e-01
4.97074418607231934881462799884401e-01	2.17955308569683835783627525395099e-02	3.71155090945657527811618982702116e-01
4.40701481221340124925898393700663e-01	1.83924176906427679362793422157742e-02	3.41643843576021846802904716231178e-01
3.89404293496078705169864003077560e-01	1.52951698025631387388563413092767e-02	3.13892784778525906676529740235197e-01
3.43246741614279779234100288137587e-01	1.25632662681550952906631143423277e-02	2.87754799181391196115683710943562e-01
3.02085045970788091932194561076782e-01	1.02080216252615638078034625130468e-02	2.63097103489204377007418945863379e-01
2.65647851395555436725133979418220e-01	8.21189142572500514528920437014893e-03	2.39797522912018727074931139076979e-01
2.33594835346402842530690533333521e-01	6.54209143950897447887112561834868e-03	2.17741865649517046736534180044768e-01
2.05557510753032473278401288587919e-01	5.15954308225673175080164953456048e-03	1.96822084326436163301175154234342e-01
1.81166337803419272069020927590547e-01	4.02435668217584450716233876564346e-03	1.76935008905466717381002733198804e-01
1.60067850938721921081278221267264e-01	3.09892817394868879877466333347222e-03	1.57981484974544770915623808461267e-01
1.41934801595894540047139579550744e-01	2.34948344651658937828426055378539e-03	1.39865786659784489916495579265350e-01
1.26471594089553035931367025243167e-01	1.74666720070948208971830891609194e-03	1.22495203648060839989735172421489e-01
1.13416669478202718888175411298171e-01	1.26557997092382242866099453987123e-03	1.05779728212216482605464741352259e-01
1.02543002244718614894574231613077e-01	8.85524440334028586230820519106040e-04	8.96317903276692600622362120035000e-02
9.36575095395962506258872333587987e-02	5.89623407963282943209223128608104e-04	7.39660067047466848635361679419744e-02
8.65999107022237426505692791150882e-02	3.64406370512030177366593946688185e-04	5.86989230590009595560990265669437e-02
8.12413917806469511132938355163395e-02	1.99420007971242000578273343477476e-04	4.37487387642057758393396411003104e-02
7.74833046649131118526713300839812e-02	8.68922817874928727579397836759681e-05	2.90350098780868624551637871629750e-02
7.52560463543950577707434809102224e-02	2.14648255344538635219972124998689e-05	1.44340875208916982599039548603618e-02


==> anc/HL0.1139686694.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 5.497099e-32	y0 = -2.78531309688803537256521973437817e-01
# Amplitude at highest Fourier mode = 6.00000e-37	Pade error = 1.08510e-30	H/lambda = 1.13968669406284582798406651920657e-01	c = 1.0660000000000000e+00

9.94821982158432035910082775391036e-01	1.03615730851961522320153982466476e-02	7.54749413319987468864048713229523e-01
9.72543011223771018523605409811446e-01	2.14111021987469661689135919441775e-02	7.04806774187351647405840148156239e-01
9.34064614372249351759201820569397e-01	2.91259286941594870132898646846248e-02	6.46591565117340955656527665187607e-01
8.82452356580375460904474540006159e-01	3.35522915956072771258278982895891e-02	5.95920062983214630990480395497541e-01
8.21457928745179435466007421735302e-01	3.50924726525229833422942100310047e-02	5.50255972852234943038498662576603e-01
7.54902727375544739495006793710740e-01	3.43775855279043858767091725467168e-02	5.08389755863683810016195993023268e-01
6.86216865637990630887597464100999e-01	3.21066742691967710722776241531329e-02	4.69652972703871458767811380664785e-01
6.18177629759944750838506873224619e-01	2.89196038280139968381577430487083e-02	4.33618728487563148587353753825202e-01
5.52829620447341742609484728179894e-01	2.53279562094829061124895817831761e-02	3.99980520626602094810335442516002e-01
4.91531681253229484826478327195927e-01	2.16970109392843545841068825848312e-02	3.68498975691297110111284204608250e-01
4.35070753418845002010857611519456e-01	1.82598869570531305314806123451852e-02	3.38976353175543780106089885529493e-01
3.83796219555126989561855986282466e-01	1.51457570783449816361607330084292e-02	3.11242954600644766790958653129993e-01
3.37746416565800580448980594229080e-01	1.24099789992189837521811779141820e-02	2.85148963897514021467886207559317e-01
2.96754142813236530115114518581840e-01	1.00599951220371689621971193766426e-02	2.60559057521082653507941869943765e-01
2.60527875650383099013373008124966e-01	8.07501469547582289474778572018778e-03	2.37348656527223186023599929042699e-01
2.28710659326742536074541571118677e-01	6.41972961597588957206282356822689e-03	2.15401286670450230312564201039466e-01
2.00920714382143762022801711266321e-01	5.05320958490034276852251132973668e-03	1.94606736629023573075541467038657e-01
1.76778134559799714273611733337348e-01	3.93427411561785437250049503508138e-03	1.74859795358844443281690801502615e-01
1.55921529663392368333528095591132e-01	3.02446523810919771603137223294933e-03	1.56059397991971780313659259220201e-01
1.38017697482312251864847341713961e-01	2.28947845211848354211747109856695e-03	1.38108045827552765830607015625397e-01
1.22766640845731187608153494854035e-01	1.69965753459457649580003208312445e-03	1.20911397473084052239088747304329e-01
1.09903597900046894065956832585140e-01	1.22995802437103137410164726564610e-03	1.04377955795913280091656593079345e-01
9.91992502987094181672586520792801e-02	8.59638290122870288140112288103636e-04	8.84187984465722946668441340997740e-02
9.04589027622292724162282055294791e-02	5.71837197666226418913592491454415e-04	7.29473180435512391443648589813423e-02
8.35211633449210318200512029788707e-02	3.53131987348092042484685066333795e-04	5.78789519295347701295331009718746e-02
7.82564707700945278155677746598123e-02	1.93128750386122306382803253727381e-04	4.31308913523072285206687653880346e-02
7.45656910914689294032903669330319e-02	8.41128975700927403962925470966662e-05	2.86217667592400728551139508242764e-02
7.23789232184264773726028699885699e-02	2.07725535222490999462273338812450e-05	1.42259612779640955799179725211124e-02


==> anc/HL0.1148175008.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 5.636582e-32	y0 = -2.79652828730541757600286665252846e-01
# Amplitude at highest Fourier mode = 2.00000e-37	Pade error = 2.12720e-30	H/lambda = 1.14817500766204231251374203564388e-01	c = 1.0670000000000000e+00

9.94724051435344975030946945595842e-01	1.05447647057176309320166890746298e-02	7.53981374511642223699824088997780e-01
9.72029110898004525553402811402605e-01	2.17618076226677968404728274837856e-02	7.03611435637088750676508267575292e-01
9.32866592842553766818078058712238e-01	2.95493160790177016243423918176755e-02	6.45041125313569111811624368619291e-01
8.80409166310275768568985056457659e-01	3.39632474205744809979585663374466e-02	5.94068359235561662202939721525562e-01
8.18525383139758340576513587901143e-01	3.54303299988550910073217935896252e-02	5.48151678103800841030402981238776e-01
7.51137173122485799968224039497787e-01	3.46110420259472013364087529847509e-02	5.06079772079570243742521943034495e-01
6.81744409327173894408982018027490e-01	3.22300722443819033085940237320073e-02	4.67182292729431623281697186227549e-01
6.13160744024185481758811153684919e-01	2.89447851070785314854443826112990e-02	4.31029677381500097203368031452026e-01
5.47439109131058679142393107350787e-01	2.52757079009489603182999990670801e-02	3.97312259719061760897175434248911e-01
4.85927278241773767435019010453950e-01	2.15904040109229930901783926855314e-02	3.65787371956167358442320349949293e-01
4.29390178707565594110804805443337e-01	1.81201369058435284712317492478210e-02	3.36254080723062508569350933920153e-01
3.78150820231932099940164920679333e-01	1.49902504138414587825646828319476e-02	3.08539686211842843875955863229777e-01
3.32221152590457421725408194468532e-01	1.22517743834622218297060200633728e-02	2.82491567766867288945348384848369e-01
2.91410005415305201622613147111582e-01	9.90815115206859641321169732872126e-03	2.57971767889469562831962959105393e-01
2.55405373614877138622500624092609e-01	7.93527735714297735659947452303734e-03	2.34853217989172647101085968491626e-01
2.23833521472821479076763178471817e-01	6.29529706910338798742108306886991e-03	2.13017083660199676459735298524409e-01
1.96299343610771814875707863900216e-01	4.94543034629715264378551701792193e-03	1.92350920065940167758572820895403e-01
1.72412604488366185619802299203180e-01	3.84322203149354143735490074026665e-03	1.72747414314781005214791108993567e-01
1.51804066541207029197112678531666e-01	2.94938255529464258561500569857873e-03	1.54103539399420698514988092885704e-01
1.34134670486472263933273558004533e-01	2.22910068861315897523449610462380e-03	1.36319981381364001793533712637458e-01
1.19100120046714706454727675816935e-01	1.65244164450725421459526561196431e-03	1.19300734432064476641679017169355e-01
1.06432550254375398969771056853191e-01	1.19423574943148930190214461079593e-03	1.02952787214958775948358089603065e-01
9.59004421800436055821650528246924e-02	8.33713811261791555913101869624267e-04	8.71858481189172818223523649451478e-02
8.73075700138976961352193249396402e-02	5.54044486788312931591466226481631e-04	7.19120757590949082202393022572907e-02
8.04915006096637107446933748585206e-02	3.41863673300901984442609441061690e-04	5.70457952852777493601919831614129e-02
7.53219829398183066967647983919736e-02	1.86845273283551829115777712204965e-04	4.25031910930177465672589082836099e-02
7.16994420145976090011511933075815e-02	8.13383313155956253505523456135292e-05	2.82019733567223608745578432238208e-02
6.95537106074705122308028850737650e-02	2.00816873500306428964548698004803e-05	1.40145392006473931537523374879870e-02


==> anc/HL0.1156611359.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 6.031395e-32	y0 = -2.80738576793976753134144278226022e-01
# Amplitude at highest Fourier mode = 7.00000e-38	Pade error = 3.76370e-31	H/lambda = 1.15661135948317448261635114194116e-01	c = 1.0680000000000000e+00

9.94966948173246459648216342475376e-01	1.00769605817797063205307987056618e-02	7.54859202505134162989437415874700e-01
9.73301085690318074828855693181019e-01	2.08598939382255310093259103551195e-02	7.05475352571500622837662134136251e-01
9.35829817833568546710027840916821e-01	2.84529168856405758533115875719786e-02	6.47831101545785945912892061947529e-01
8.85460545717015651505102507702818e-01	3.28913184383842887998125658791063e-02	5.97706564052742681947311488259211e-01
8.25771403164788363062715014555340e-01	3.45425561379842732516776405744765e-02	5.52559219954810855319188362092219e-01
7.60433019650907418856590019940299e-01	3.39937719788966373960551520474319e-02	5.11176094067750254073370330080263e-01
6.92769205396161213411680734530841e-01	3.19041552659427251227132335573292e-02	4.72888603861061515934041886927909e-01
6.25499950824759842082887514724780e-01	2.88851093321663062511812786928795e-02	4.37272387673316306772048930766699e-01
5.60654257613333426959555968180966e-01	2.54324345540253096662767637465057e-02	4.04025101567731138450162069218497e-01
4.99604631670874087683258087615287e-01	2.19059465066303245413165925469860e-02	3.72912260888341015178291613678519e-01
4.43168463746183015520518588005603e-01	1.85400529779662665294562723015635e-02	3.43741186852333529722344957244921e-01
3.91732466873055911545360859418802e-01	1.54687356450095492977535304047427e-02	3.16347153063253125168455420894060e-01
3.45372510817745569004424186681794e-01	1.27533739931853634144075349511779e-02	2.90585146891944713227699736944262e-01
3.03955275715190171107342974573156e-01	1.04072737519974713174558132558160e-02	2.66324487420228023218457656662418e-01
2.67217671562757765236189440004061e-01	8.41468536202504175150564039818927e-03	2.43445112604261285954694126766494e-01
2.34825234269636416218151908049436e-01	6.74430471446761614641097666489786e-03	2.21834974215127569617038806792854e-01
2.06412969884588368017929843277248e-01	5.35819672087469659157613992571973e-03	2.01388222879391849687565866845614e-01
1.81612621890772196658204607182546e-01	4.21730375549600297181665937630537e-03	1.82003965669266058122605380842906e-01
1.60069982356947322618814881006390e-01	3.28458456179627471759465769928242e-03	1.63585429858964845001582700061580e-01
1.41455199990446735782877543094696e-01	2.52660164597105668422263594618552e-03	1.46039402211261314925344982267593e-01
1.25468339133071859732492678076377e-01	1.91414634804653439638112315731361e-03	1.29275843224743778554949367149019e-01
1.11841835261216934451864171032085e-01	1.42230233758136607033574144721538e-03	1.13207601906550223949411280331053e-01
1.00341009985062210854827953421356e-01	1.03020811439351957857881894300599e-03	9.77501786303666909407114279584199e-02
9.07634468873366820031005496782148e-02	7.20681286136111799671222947357175e-04	8.28215012756830096712857710473471e-02
8.29377686760880393139282138691934e-02	4.79802211099348645217700070500103e-04	6.83416933084243205448083721391505e-02
7.67221731678221978665944323486573e-02	2.96512764443332825929574022684949e-04	5.42328222789887159169251393346935e-02
7.20029601235111983931602626374520e-02	1.62260094690900305059183374153907e-04	4.04186240606348703114096377314123e-02
6.86931965036249047734047801502371e-02	7.06998575164020421456730801119052e-05	2.68242027097755662408383157153801e-02
6.67316118354491763326549485976101e-02	1.74647801833067200383054321962672e-05	1.33328761050031098594500759532746e-02


==> anc/HL0.1164998715.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 6.452694e-32	y0 = -2.81788438580626717563871646966657e-01
# Amplitude at highest Fourier mode = 1.00000e-37	Pade error = 7.58450e-31	H/lambda = 1.16499871527477223016625707784748e-01	c = 1.0690000000000000e+00

9.94869468734183393583963737512747e-01	1.02594139393145807692351795808740e-02	7.54066096981246657339312841225855e-01
9.72789085783365410821691574733304e-01	2.12101399768077932238508596559185e-02	7.04243036800197225432442226992787e-01
9.34634183843960526537518892400704e-01	2.88777433743895830367955177861532e-02	6.46233783164413365697452304166938e-01
8.83416650832707402212480977757564e-01	3.33064947980639514914606923968822e-02	5.95798586932632504768388907303062e-01
8.22829639393673176161428510153115e-01	3.48871486004780856805736098027920e-02	5.50389236264762925058553815322744e-01
7.56644009575254692791351709186793e-01	3.42352939062813934014084121064274e-02	5.08790826165416203217536582459325e-01
6.88254516786604233110908557503206e-01	3.20354114491022451364147879072206e-02	4.70332907371957207758845784021556e-01
6.20419599388419011674235002005017e-01	2.89165783948371798782234094620363e-02	4.34588574483930866805345216148819e-01
5.55178867344253856519723842093315e-01	2.53840100896570747422510773316373e-02	4.01252452332300246024227399360641e-01
4.93895711785433770586939505647580e-01	2.18003318333705303285336164566461e-02	3.70086871079881645652546543670638e-01
4.37366896496657788870538253031121e-01	1.83985271100904095452676217908772e-02	3.40896039464868139512420938554901e-01
3.85953553589802906025392330762922e-01	1.53090299839749487613525817375451e-02	3.13512286904760762939927573469876e-01
3.39705461054253267977131332441214e-01	1.25890317795471535272043141015692e-02	2.87787837143637866802300228393242e-01
2.98465271218343000288045831612195e-01	1.02478719095842433945842138057569e-02	2.63589404970718811717112782008119e-01
2.61949134613722456718388774166522e-01	8.26645576464206826029563611496886e-03	2.40794459544035527026326767752227e-01
2.29805420985116750204735715142125e-01	6.61086541469095243172384655210021e-03	2.19288605598865083335077558843724e-01
2.01655391611097731025974946664220e-01	5.24123917801522110176773154073547e-03	1.98963766323140057737809817591051e-01
1.77120057465179704010276836185145e-01	4.11717050037706937654530687402769e-03	1.79716946808766121711295801876125e-01
1.55837002488806626214989484859979e-01	3.20072201239770176079112438167814e-03	1.61449407072916122612901478878578e-01
1.37470212099663492883359007010236e-01	2.45789749509398813711113860464641e-03	1.44066110166271486878429609090892e-01
1.21715202542139822605718243777111e-01	1.85917053706010364963611111599662e-03	1.27475342283142666040701078143332e-01
1.08301111569921902472313377559028e-01	1.37947225215594844212376404657651e-03	1.11588429165619852841775642627977e-01
9.69909141464580097670673379656361e-02	9.97896614490057413416130445566803e-04	9.63194960157841874303556481210743e-02
8.75805584987860471362677944119907e-02	6.97282890339576707774969752054305e-04	8.15852363608571501777938545055350e-02
7.98975545769533950554768359399425e-02	4.63769373123006511728567225813605e-04	6.73046691051691641452111665724185e-02
7.37993638420430461345836063423385e-02	2.86371210513992576066292265393959e-04	5.33988729477213559044897166558166e-02
6.91718146987220269536132623723115e-02	1.56609788243581946064445823201965e-04	3.97906941887592458122416754224181e-02
6.59276847252799236121990517766708e-02	6.82063134364759622917727251076733e-05	2.64044284291238759182864437735631e-02
6.40055363511668920342745133503624e-02	1.68440935664008373437850577937500e-05	1.31215836366936119475555000084980e-02


==> anc/HL0.1173340174.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 6.006755e-32	y0 = -2.82802232259645912739147976514547e-01
# Amplitude at highest Fourier mode = 2.00000e-37	Pade error = 1.53280e-30	H/lambda = 1.17334017406410937173902769321942e-01	c = 1.0700000000000000e+00

9.94768828034088727431394405726355e-01	1.04474340108720093693054019532880e-02	7.53259227646888756942793130735353e-01
9.72260720805216514258764956025301e-01	2.15700673582371425917304131719711e-02	7.02984766935214114474689924252346e-01
9.33401730558347824306612014236817e-01	2.93123618407291935096479640907566e-02	6.44599713821906274755777640286080e-01
8.81313234443695162936822898764736e-01	3.37284551934940090787293028513446e-02	5.93844709633812255476211588741773e-01
8.19808211423379740273309151567917e-01	3.52339640937528238820821862250213e-02	5.48165932893707435138559361679008e-01
7.52761049860619678050678373090725e-01	3.44744503824900606978545767628868e-02	5.06346543477497338688901634731063e-01
6.83638819821629238552225185682104e-01	3.21606994577897238469911627004874e-02	4.67714110068100886607061030596407e-01
6.15238153862861525003372722658823e-01	2.89398633859554063222594025236845e-02	4.31839005323378336058709368183678e-01
5.49608021171173483643484337047010e-01	2.53265112684341335533623587776851e-02	3.98412631210912171313526039439565e-01
4.88101063899331961584401705573133e-01	2.16857763791389660071507623525595e-02	3.67193955639345880381734223115646e-01
4.31491826467584669050403138152007e-01	1.82488555384915834426329104244091e-02	3.37983920450856034308269613132445e-01
3.80114532977101141269158587918275e-01	1.51423160285908922443806758669538e-02	3.10611776648674111747812580513628e-01
3.33991878513466881983096199540569e-01	1.24189247743031384708530689942785e-02	2.84926865068621666276439979352800e-01
2.92941813961558890772661094706064e-01	1.00839026616314940030795698189077e-02	2.60793187753446026533922492602685e-01
2.56659316658631784028850745981295e-01	8.11472585625777231416376865174441e-03	2.38085645380434750976102248980037e-01
2.24775370383733521919066336068988e-01	6.47482658531357887995809146869514e-03	2.16687404295387967893039013576944e-01
1.96897406580212050021398933459962e-01	5.12241117566732976543057720211641e-03	1.96488077639140766748764181344538e-01
1.72635706367325672941078259992472e-01	4.01573617004815413234856181494862e-03	1.77382495331740096325525530485802e-01
1.51619701330458527478235150221463e-01	3.11598855923717224647554810260922e-03	1.59269886917655730819735363527524e-01
1.33507298360755387282249721864816e-01	2.38863669905629334098113569813632e-03	1.42053338760577552589403605449210e-01
1.17989563244338660564741479267191e-01	1.80385931583995701306148150469091e-03	1.25639419932082270294934096675357e-01
1.04792436149276201240795397099029e-01	1.33645577381911594829088293483733e-03	1.09937899837692443748632405373861e-01
9.36766415714269276806043320497407e-02	9.65493535475329953773418724475352e-04	9.48615045139237227059136360575920e-02
8.44365807277840128977746359467257e-02	6.73848592514272075981581675115733e-04	8.03256773652337851071191369511398e-02
7.68987290877178433570186355513791e-02	4.47729427720925904068107679073603e-04	6.62483242123529809115903577071895e-02
7.09198787419112857727453498609795e-02	2.76234166123816469116388896811964e-04	5.25495325804345857599250261385207e-02
6.63854418115274979681739893482027e-02	1.50965883410762427128608914900879e-04	3.91512619873334065620464721848921e-02
6.32079493813913431949265076351790e-02	6.57168179046490550178075645414935e-05	2.59770063913024255573604355595258e-02
6.13258274037139601080676350404024e-02	1.62245972178919583946572523523957e-05	1.29064536363258250601198838753582e-02


==> anc/HL0.1181639001.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 6.272396e-32	y0 = -2.83779703354088467623598439730421e-01
# Amplitude at highest Fourier mode = 6.00000e-37	Pade error = 3.01620e-31	H/lambda = 1.18163900144266315450984477401722e-01	c = 1.0710000000000000e+00

9.94994589797217107483745251425839e-01	1.00125021078600059880045069542530e-02	7.54044981727563336841842522412510e-01
9.73443223281134371888794019459131e-01	2.07303984760777467232148721579669e-02	7.04675354470200845553547274515221e-01
9.36157854995661367259675468282551e-01	2.82892446885582267907003379674437e-02	6.47140945872117510459468367900182e-01
8.86014835789954029499692445518636e-01	3.27245010260701463203789595642934e-02	5.97164784750840385136586833044136e-01
8.26558287634287104988475671432356e-01	3.43975838675459468313624408699118e-02	5.52191796790402867414267370076834e-01
7.61429197004731933356403900921131e-01	3.38866744330084969440787137753904e-02	5.11003370654436388684091814767824e-01
6.93930299722543171791404301455234e-01	3.18420889506643735281487510812990e-02	4.72928478661409261524027940752653e-01
6.26769981552995286600783077239620e-01	2.88682832234421199702980535669447e-02	4.37542093282238692188394752765193e-01
5.61973700955619546733481384006438e-01	2.54566132791195497640627998690852e-02	4.04542214822894413847881175208105e-01
5.00916054094451724910398800586784e-01	2.19646860902643542262169289884263e-02	3.73695245644486447420806462690849e-01
4.44419697546326109202359040471694e-01	1.86263142957587943855979697820036e-02	3.44809660859534430561183263922392e-01
3.92877814972453221653164058535080e-01	1.55758592457138013317604444373516e-02	3.17722005798698160734810280669531e-01
3.46372606306556389050559406911470e-01	1.28755557387840813893508678691195e-02	2.92288587341565587631018051306867e-01
3.04776149040913905396782601483728e-01	1.05397114841057777133854519082850e-02	2.68380067200301272129884007418052e-01
2.67829429877290286844589754894593e-01	8.55353844648893758812141762954896e-03	2.45877748803170037547890861370151e-01
2.35200610073894869043450570491825e-01	6.88656438944614869202141471628515e-03	2.24670984576913717937642704401364e-01
2.06525880579062088246285524778187e-01	5.50152619462160260292310754051005e-03	2.04655379925782481644555018303197e-01
1.81436802871594975662971090664049e-01	4.35987901502654865780481121178628e-03	1.85731573415123392668264418899743e-01
1.59577707633992525501151597821599e-01	3.42494921356296328379625954885717e-03	1.67804425298711624653826081078945e-01
1.40616077107466280874133784501343e-01	2.66353908619221039116887175878354e-03	1.50782482898777611060841819366385e-01
1.24248151640670921690306343094151e-01	2.04656742795059824976219563630246e-03	1.34577621658775981729081224721655e-01
1.10201400391901974775604313508056e-01	1.54914438647661053300536563645463e-03	1.19104786918373390215910070720657e-01
9.82350177178791786683594132293921e-02	1.15034035315015192435140564127789e-03	1.04281783489131655822646035112892e-01
8.81392469714046841306820115086311e-02	8.32811489592942398440954067395981e-04	9.00290777507025067927577313355824e-02
7.97340731253096101365614342735297e-02	5.82379505621725317802259058602489e-04	7.62695904525872126687544306697816e-02
7.28676425962963640453860469897768e-02	3.87621440098689570524893128026181e-04	6.29284682380610312477625795140243e-02
6.74146427958662991626227686607465e-02	2.39499155731638983966856713181776e-04	4.99328287785265277789433270940532e-02
6.32747890932865397521695352287134e-02	1.31042680043652150213231772692936e-04	3.72114789742600940109921295817502e-02
6.03715107486667278370769860160545e-02	5.70926769575472873656521563534039e-05	2.46946085272977746870158769292394e-02
5.86508909744371380413776114038180e-02	1.41027172042351989884539501081559e-05	1.22718732754740346244939020126944e-02


==> anc/HL0.1189898669.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 5.983544e-32	y0 = -2.84720517246303778955986369485215e-01
# Amplitude at highest Fourier mode = 7.00000e-37	Pade error = 6.30060e-31	H/lambda = 1.18989866934784084263926208002548e-01	c = 1.0720000000000000e+00

9.94893218006019617229777170789178e-01	1.02019794522317668044249035739055e-02	7.53208213880903094683245849631862e-01
9.72910599581313385191519210981372e-01	2.10939436165543222889091695620697e-02	7.03370956885100781541841261185219e-01
9.34913648448671160711953608059117e-01	2.87299719577593423892188299027752e-02	6.45446998366982043317640781692204e-01
8.83887110339136039449061508846683e-01	3.31548617020354357617505472899054e-02	5.95138317025935131726939548939253e-01
8.23494636250904696340165331908482e-01	3.47541597508916742445597418060191e-02	5.49883714910847064486153554298548e-01
7.57481622020478032205131633402409e-01	3.41355439745505123648578455103102e-02	5.08462488197752839878559144441462e-01
6.89224971263251138760782095155621e-01	3.19756124308664258057847345245129e-02	4.70201643547311620030306238192077e-01
6.21473537533001993008241385784821e-01	2.88972471790069140746018154244096e-02	4.34673510458320886707696817283883e-01
5.56264270950330845816062136251924e-01	2.54016755815663305771388081625580e-02	4.01572946810142173161297080186623e-01
4.94962646879922855371263078623717e-01	2.18495063305830875705582033208323e-02	3.70663050963765106184096661651749e-01
4.38370101171217745426197136830216e-01	1.84731293652950012835153769674371e-02	3.41749065246690975282270627393622e-01
3.86853327827593014431071057510960e-01	1.54032481237760086870747872822481e-02	3.14664472747731802527213745964207e-01
3.40467417787416260982384260032586e-01	1.26977500033876706560120260290918e-02	2.89262702206509382591732385507482e-01
2.99059430401283701455093141984192e-01	1.03668101182439876104171872609782e-02	2.65411700023692349331799675560274e-01
2.62348705482581321906383212000252e-01	8.39214540230629465990901338402481e-03	2.42990192911286770199276323616286e-01
2.29985487113620392656706136431270e-01	6.74054616188928959859619026236709e-03	2.21885081297285120992950396291645e-01
2.01591613365529974429826471581773e-01	5.37272729834828033792553297606309e-03	2.01989641500253703900332635013361e-01
1.76787439347972647182377744696668e-01	4.24872555020329021290948215176625e-03	1.83202312679853084694689406994360e-01
1.55208732188391579033843806913621e-01	3.33092350300962638750136856076009e-03	1.65425895985550504197340831708019e-01
1.36516555721619813410021461256854e-01	2.58553450680985296003865551686971e-03	1.48567030405178902424100518066527e-01
1.20402429608896475419829672814738e-01	1.98314285559624108842495028121003e-03	1.32535841446038067786309385873735e-01
1.06590419003294043864416445226128e-01	1.49869956385729448872480347662949e-03	1.17245686279719346635979846397764e-01
9.48373173832446720006848188989736e-02	1.11123150358667302768593920340886e-03	1.02612941984026742719562224707312e-01
8.49317182175851022439527504750937e-02	8.03423136182417285734633350368914e-04	8.85568018010388062350131826069316e-02
7.66925081795999031746340577222233e-02	5.61164961693847821788722099413442e-04	7.49990581589837611407456725398805e-02
6.99671313155926887661574551947518e-02	3.73121349512806471237268430906899e-04	6.18638611876462492691573635981391e-02
6.46298485799654718158712997644779e-02	2.30344948007270884749961169751408e-04	4.90774483373655551798818619368737e-02
6.05801335880887633442758784336594e-02	1.25949859779879326177135200155890e-04	3.65678452115817646360362618068521e-02
5.77412906651562886949789122907532e-02	5.48474150784082736103280072381389e-05	2.42645404742596793768228291584914e-02
5.60593461339359403901471348098665e-02	1.35441624828773771806733540636788e-05	1.20555390232700712159488235873089e-02


==> anc/HL0.1198122904.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 6.050785e-32	y0 = -2.85624249972697137786436936695124e-01
# Amplitude at highest Fourier mode = 5.00000e-37	Pade error = 1.32360e-30	H/lambda = 1.19812290417995970691953838163357e-01	c = 1.0730000000000000e+00

9.94788012580919667644032185418496e-01	1.03982584111072592028365124642091e-02	7.52354665717497049123068463345736e-01
9.72358094167753272934250680370125e-01	2.14694585640210846315982006923899e-02	7.02034976392679192722747336132366e-01
9.33624511370939304808143318533217e-01	2.91831098466349914991687504869124e-02	6.43708329674813546916841008447384e-01
8.81686252585782075580168277400853e-01	3.35943414718014292475298871282106e-02	5.93055923168605751054351248533120e-01
8.20332188811164243997938614520666e-01	3.51146206669237208665298551662094e-02	5.47510519358961162470668748585389e-01
7.53416130185077205312921918813550e-01	3.43828921303923711603364990388194e-02	5.05849319658885686307092233043325e-01
6.84390947836171442903692092010465e-01	3.21032409790992329473605578667194e-02	4.67397242608626930603897452199609e-01
6.16045867579652536142687177901908e-01	2.89174876425002473986427701314044e-02	4.31723781183203632244917651465666e-01
5.50428034960501055470591021200542e-01	2.53367075218716079394251066044249e-02	3.98520440299240537849636596067552e-01
4.88892000626947113198103682637330e-01	2.17241982109938050268378953383059e-02	3.67546817864363629933740312436792e-01
4.32216165587110264982971091320679e-01	1.83105291512412349488156936140445e-02	3.38604750091998251456288234708283e-01
3.80739181469706703413252416937785e-01	1.52223846627556512994888618286564e-02	3.11524504809753366757350785891049e-01
3.34487836497545422625875964564311e-01	1.25130298817880560503587019211086e-02	2.86156494007069295882242406925331e-01
2.93283330256496561092114484715597e-01	1.01883240975669938980003250050628e-02	2.62365820115674704574110994838871e-01
2.56822810671581854361375605884910e-01	8.22638234300299459708052989016390e-03	2.40028512564142922033636365583201e-01
2.24738287377020691103749758547610e-01	6.59120613141488851335228644728116e-03	2.19028907468989880762570797394556e-01
1.96637091739955702013586992655623e-01	5.24147352745285913824564708216269e-03	1.99257849172704685405069904668778e-01
1.72128329483619302186129589496017e-01	4.13580972752438559165088635945547e-03	1.80611485294425486208287468520631e-01
1.50839232087981110874101911668421e-01	3.23567182946246087030836342446210e-03	1.62990477518609426051242173782758e-01
1.32424515141544891466855240098548e-01	2.50670727619674157356699060598583e-03	1.46299488431144912690497146427880e-01
1.16571070208843574277327182223125e-01	1.91918964186113175149418247574513e-03	1.30446837836309812718880635892964e-01
1.02999660178492252945941257055301e-01	1.44793312435223663448460344456858e-03	1.15344250833922214031927459759650e-01
9.14647798842909411344534245364536e-02	1.07194086631690938836188189034341e-03	1.00906643938382361211338619938686e-01
8.17534701462188692451847141413101e-02	7.73942518164230678174351136819007e-04	8.70519144556812434716236744678537e-02
7.36836082006227918832792838098277e-02	5.39911370299431709569895064515237e-04	7.37007125220628461907900675781554e-02
6.71020142288068007965549036804481e-02	3.58610441234050978387347394086897e-04	6.07761853335231266164824169435144e-02
6.18825897830931394889818864410930e-02	2.21192089981256436126802093489714e-04	4.82036899740796460419516716919420e-02
5.79246217885103394111712250369153e-02	1.20861325658100104340579836295942e-04	3.59104756636859632663201964973703e-02
5.51513324870323319905682125565701e-02	5.26051556630093884033849985512330e-05	2.38253388702443191720489904643481e-02
5.35087218972640123950682441078695e-02	1.29865207834153932456727064804545e-05	1.18346306527223309197103070790844e-02


==> anc/HL0.1206315746.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 5.559402e-32	y0 = -2.86490376872419203305292390226941e-01
# Amplitude at highest Fourier mode = 3.00000e-37	Pade error = 2.92830e-31	H/lambda = 1.20631574571001812111714860969159e-01	c = 1.0740000000000000e+00

9.94997015791068708119778206014315e-01	9.99556212637507665897138083919273e-03	7.53043290401745532959363927412545e-01
9.73452888422809039532332226244844e-01	2.06914350781418503627827226079105e-02	7.03546578989848868749604228572685e-01
9.36176645694605210110769337296935e-01	2.82338401461374585985373980759941e-02	6.45995286487531781014077714748455e-01
8.86040980823132167891559392500594e-01	3.26608109681159838193806148676419e-02	5.96052633392953366639782109893786e-01
8.26586286929814606105711266105144e-01	3.43340218323310480420702365055121e-02	5.51149761658229848302372718705544e-01
7.61450445833037366530121604241512e-01	3.38304252453739518559146345568983e-02	5.10061966680556029692830612401941e-01
6.93934070315665732588349710735336e-01	3.17983894813248350506760113760175e-02	4.72115266645077930755202391603915e-01
6.26744403779837215968901678279108e-01	2.88403151833805533290737746155273e-02	4.36883248331573673214151147896052e-01
5.61906507832921503401898524169007e-01	2.54457701663059687017583042899887e-02	4.04063389802720911307048511106731e-01
5.00795006687813809237453772110876e-01	2.19709961009595522461625547390030e-02	3.73422062404919803246502592068976e-01
4.44232710203174995524655346088966e-01	1.86488720657973262106783706142622e-02	3.44767988461624115542898995854049e-01
3.92612851209808233553617279118168e-01	1.56131917070165605043496984043272e-02	3.17938114984061442272384054245768e-01
3.46017422565835474151316583291738e-01	1.29258985293934033195367263961291e-02	2.92789236092958541744040291897951e-01
3.04317948693040024022572609984933e-01	1.06012002783404722405096798204307e-02	2.69192552613024239095854771146538e-01
2.67254468870157650484098556781241e-01	8.62433080267076864922097671478970e-03	2.47029948290767662838793654359755e-01
2.34493776665772601416712966229060e-01	6.96490954097919252571945099591904e-03	2.26191401527583276984179527387817e-01
2.05670257499241808259465310051019e-01	5.58579786044512930126253285600037e-03	2.06573203677983300851137243645958e-01
1.80413210929351609132203307355431e-01	4.44858273930604656231668104907533e-03	1.88076759865522315045062039243123e-01
1.58364224127688092761383865648979e-01	3.51671233259799150828647975127568e-03	1.70607801986590021264534806932639e-01
1.39187519118675690177987103762752e-01	2.75708863564338642730096815450070e-03	1.54075880649080482840274839197971e-01
1.22575512435390644327961847678886e-01	2.14069919360188161894829739660694e-03	1.38394033575341048164544829604274e-01
1.08251226009818576849111442988136e-01	1.64268475387705310813100292864216e-03	1.23478554554443199174807622172299e-01
9.59687099860993645931437547447949e-02	1.24210147689436548858676343707236e-03	1.09248809305600639164072659507456e-01
8.55122783766256690293896094842953e-02	9.21539445457406514346072416160728e-04	9.56270624680373842813588981368123e-02
7.66950980676024633633973911459659e-02	6.66694396980763577995376280418106e-04	8.25382935773056708484350169191019e-02
6.93574884461472749855440407512472e-02	4.65947817698234712644805569997884e-04	6.99099898436427687856801437124714e-02
6.33651628540414088195720941147300e-02	3.09984512482554624383441592690286e-04	5.76719104782176275286999429841975e-02
5.86075580237925614674757691590264e-02	1.91461152598365102541259390949380e-04	4.57558218884282366496956604303960e-02
5.49963413709423973950634343708127e-02	1.04730388199250110171304312736259e-04	3.40952058867231158571896607980888e-02
5.24641495606084296845888131873706e-02	4.56204022348250891859369772536671e-05	2.26249446421022996189146201793000e-02
5.09635887647829984518990762568168e-02	1.12676558915280469816383970811952e-05	1.12405375812894605370281851477488e-02


==> anc/HL0.1214481620.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 6.188252e-32	y0 = -2.87318258508133247964273917715074e-01
# Amplitude at highest Fourier mode = 5.00000e-37	Pade error = 6.40740e-31	H/lambda = 1.21448162010322058000376923524415e-01	c = 1.0750000000000000e+00

9.94889560794975056919443150185596e-01	1.01961125477741938520037324775639e-02	7.52152976127932475125816055381207e-01
9.72888194632258016435498558167402e-01	2.10758155155415513577419475398649e-02	7.02151724407168496096300721002821e-01
9.34857477178471781750065537414301e-01	2.86991462192692699379075289820366e-02	6.44178756905432089324277020917635e-01
8.83785143928950162377125921275986e-01	3.31141805514565826982390913676809e-02	5.93875106578871763662743394535779e-01
8.23338471971410682660399266421578e-01	3.47082838163221364497770743162446e-02	5.48665364526000360780833658188230e-01
7.57266190627397746873594824710967e-01	3.40897456534598143401051902072098e-02	5.07322575309492713425846851966331e-01
6.88947662996811725475875991198966e-01	3.19348239108181651814856790933143e-02	4.69170659091871756429223525874332e-01
6.21133108594385224220350802684142e-01	2.88654522707313150187573937574299e-02	4.33780396873474962940676845755789e-01
5.55859803431084101317667498632049e-01	2.53816458443050763371258306491103e-02	4.00845936607394587956376046767313e-01
4.94492703758923811033944134103433e-01	2.18428042811629028856925544275574e-02	3.70130149864497408029307418209573e-01
4.37832108096567676720699906483461e-01	1.84802738463674325713139190304971e-02	3.41438333841329758982024362594278e-01
3.86243148775121529120290138889459e-01	1.54239487298342897164445200510403e-02	3.14604188778290920055279351987459e-01
3.39779066973813176570046162891139e-01	1.27311462862732214553342081799438e-02	2.89481453926279555858049805387562e-01
2.98284862580280298169042815604098e-01	1.04116802180586412896344334221146e-02	2.65938444391008357381316798059023e-01
2.61477637168121867304744797653869e-01	8.44707019535676244740223192688182e-03	2.43854301939532996355592998344904e-01
2.29005213804993743372962355102407e-01	6.80402795136532301823647916123833e-03	2.23116392626055740913580899476241e-01
2.00486798518548413478126878117908e-01	5.44326837012876907686968182643875e-03	2.03618523992875391637870821084683e-01
1.75539858459237195842345991587067e-01	4.32487399175084019781780172565156e-03	1.85259754024804201199246165517817e-01
1.53796960085838542508577973498686e-01	3.41129348269073704890395803611386e-03	1.67943616505340204758628903141018e-01
1.34915587603640060518842780092873e-01	2.66880700231174037726512794344269e-03	1.51577625260019848491103619959504e-01
1.18583227218159613844336235582537e-01	2.06805131665215672322682516076351e-03	1.36072951942598366675588375643974e-01
1.04519373115333039701350571661605e-01	1.58400354123679595383899431289620e-03	1.21344199916231264991991992110462e-01
9.24756169272631936130566712211454e-02	1.19568000285952043821101911663523e-03	1.07309220099563447549578026046757e-01
8.22346150721724097215894868125670e-02	8.85708377170953450883437887053611e-04	9.38889331927691956027221794364391e-02
7.36084651330799406508815278636306e-02	6.39866306488964933572236228722735e-04	8.10071367280115492165577580026557e-02
6.64368389172795077623781898290087e-02	4.46638349076074350046043841634461e-04	6.85902855031562767070159103942374e-02
6.05850946718060429170934125284593e-02	2.96817694422509285787068896054733e-04	5.65672409046639035653868778858667e-02
5.59425072272204647626599744485453e-02	1.83164068576860356955712953125559e-04	4.48689891400039135474606294504270e-02
5.24206999712552124963731745461513e-02	1.00120857373926265803600194208041e-04	3.34283311233617323462873507541883e-02
4.99523274001482256169549443222826e-02	4.35901851977189111054560694342356e-05	2.21795482241782910183976681439700e-02
4.84900351301922613679138360536406e-02	1.07628884047700079595976601199004e-05	1.10166489845570832280174616176658e-02


==> anc/HL0.1222625432.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 7.225793e-32	y0 = -2.88107123070813628197030413811371e-01
# Amplitude at highest Fourier mode = 7.00000e-37	Pade error = 1.41600e-30	H/lambda = 1.22262543162902044672782667526468e-01	c = 1.0760000000000000e+00

9.94777256454348102602998063505612e-01	1.04053257009226075130049791834113e-02	7.51241480365602794273568483338793e-01
9.72298319587308460042626304924206e-01	2.14755889316180576950352098447789e-02	7.00716935109376657005561369517748e-01
9.33481209918050590780663016438072e-01	2.91807265163195021276748223612203e-02	6.42305610708018814192909429246063e-01
8.81435882673038492173857135134239e-01	3.35800380367770204480124654640344e-02	5.91626672073442051547412868641261e-01
8.19963548792020304275822564145906e-01	3.50887358080634996807668128153886e-02	5.46098254113045964280613455062540e-01
7.52928840052829351546056863468529e-01	3.43486031250225720903769188452175e-02	5.04491150672843680778029040420821e-01
6.83792267772674061545028278789427e-01	3.20652831276406089348002578922259e-02	4.66127041782444933987465669615344e-01
6.15347106948374920650243315518209e-01	2.88809108672102749898226821736131e-02	4.30573673981439620460647622109049e-01
5.49641423852498764068926104741404e-01	2.53059671837249586635624848842122e-02	3.97521613824810805808638784295598e-01
4.88028408776268038770382794145586e-01	2.17026668165798175531723706742119e-02	3.66729996799337129942861999338230e-01
4.31283683793101226102758187428961e-01	1.83003635353815411731888017938329e-02	3.38000485251981685376113236194818e-01
3.79742389472251393056157985333672e-01	1.52246241286049238894675911234946e-02	3.11163346769525435031343837519142e-01
3.33427530189755385340310320898967e-01	1.25278072035004666696451458403004e-02	2.86069096844625666842809609143896e-01
2.92156506609099867524072115188751e-01	1.02151051503398246237535650269119e-02	2.62583007475378875379206696744943e-01
2.55622760958466532169402994431348e-01	8.26418593129293229693379813803122e-03	2.40581330005245301341541543529363e-01
2.23454700603515382149998503146856e-01	6.63878257113949147877012156640254e-03	2.19948678603680998959462708275023e-01
1.95256109853444738337010270245034e-01	5.29743713580954799190792745167062e-03	2.00576247780764212129873701804111e-01
1.70632522559784063553145613584847e-01	4.19872882622730938404517098863127e-03	1.82360631322822416121278293651654e-01
1.49207477582650018179718619783223e-01	3.30412309498221380299023679714915e-03	1.65203061570389957479726215286219e-01
1.30631773619978389377123465816206e-01	2.57930162251635921039148378408007e-03	1.49008926907414972420810366628737e-01
1.14588053417291396666335333723336e-01	1.99457583222941651707366726575134e-03	1.33687459167158410679250414076108e-01
1.00792387866742337998576965805878e-01	1.52478384876695716654999095393173e-03	1.19151512059176258325134739348539e-01
8.89940207035533180286939744872158e-02	1.14892452094694453853558353343074e-03	1.05317376137946891047320742676136e-01
7.89740600071105277549965051534175e-02	8.49682554758866639203649084505812e-04	9.21045950717260423126617626558717e-02
7.05436371130890172594129687191322e-02	6.12933885901971850335617630747644e-04	7.94357623704302348492570880696258e-02
6.35418700812759400260339554543227e-02	4.27279626234996323508790869927085e-04	6.72362879887085135771290170256270e-02
5.78338448560639849773617847119968e-02	2.83632196605060612225580936203658e-04	5.54341311623729719800648693092947e-02
5.33087450856204961576507918816588e-02	1.74862904997916323835898729300613e-04	4.39595002591509211465129751131145e-02
4.98782082374918426722423660338812e-02	9.55123877700459082064078750853337e-05	3.27445230156144708327671859936601e-02
4.74749518906791551973317642578412e-02	4.15614837698409483356442704699322e-05	2.17228918552346462304787417561033e-02
4.60516934210655276228668623589003e-02	1.02586542636447327697053507473493e-05	1.07871296236936470572769806961793e-02


==> anc/HL0.1230752679.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 7.342558e-32	y0 = -2.88856044184940161518400291519749e-01
# Amplitude at highest Fourier mode = 7.00000e-37	Pade error = 4.05590e-32	H/lambda = 1.23075267944549985256476017894461e-01	c = 1.0770000000000000e+00

9.95252229106175959847520413386514e-01	9.49542025803508648526547789671701e-03	7.53295701837193169955822191652387e-01
9.74789660328933366917425615951878e-01	1.97154579219191891628582448487836e-02	7.04718016542323989145424763658472e-01
9.39299472232859617649032490958755e-01	2.70260913503066890238400238101990e-02	6.48090124713239657369719119497499e-01
8.91387397835688558695137777580496e-01	3.14493891276521065859516394115238e-02	5.99020580438252572240023234197547e-01
8.34296772310118215611368659017915e-01	3.32917940073094587125279881325988e-02	5.54931323383789960367538293195953e-01
7.71402121804388063710616932672416e-01	3.30584516419910177490607025832277e-02	5.14591700513467559834844445077998e-01
7.05812571694349312749911840842042e-01	3.13307634677759447067338931359698e-02	4.77326694481545744786603088518264e-01
6.40126147382692505787377588002646e-01	2.86615738504946327421710744541098e-02	4.42713189808066304634951310432368e-01
5.76331117288527070341248397448687e-01	2.55113965097669162490694079086173e-02	4.10454782022285330836195150625881e-01
5.15818196167828626628708247965585e-01	2.22248228947474270702319352232928e-02	3.80325367702299147993065146683554e-01
4.59458435200468323824990262341833e-01	1.90350024676110161431138318210195e-02	3.52141657745819394445796104009628e-01
4.07708280462537444843528732486550e-01	1.60826306159659952747503353326506e-02	3.25748556862632129795226890669833e-01
3.60715829732852846525862293815233e-01	1.34392218086941354787820835702950e-02	3.01010591227939143093526095804126e-01
3.18414267558404546168166666396273e-01	1.11287445296518000378049400193010e-02	2.77806426325502436718891591220286e-01
2.80597132142953436555577318832646e-01	9.14509281441189762142537164151406e-03	2.56025158363668091065487468774261e-01
2.46975250605063951726137759075007e-01	7.46494893849295838971883795715891e-03	2.35563750541008206949148502368873e-01
2.17217695185029642111887537497323e-01	6.05659951168433316390409385505120e-03	2.16325269164993263239970568399434e-01
1.90979947466761516346254774188337e-01	4.88560062792107126774909390337984e-03	1.98217695298698252833187833255249e-01
1.67922392658594139983944453360773e-01	3.91817380712901471587476265997521e-03	1.81153146915236637584430700087037e-01
1.47721810648830693646994256410347e-01	3.12306135348642213937415014922864e-03	1.65047384012544352617933375890396e-01
1.30077971528610580138656521610965e-01	2.47238812947382257419169072978492e-03	1.49819498280240541957475395427999e-01
1.14716919324883415993502060467844e-01	1.94191520063088987746290229238790e-03	1.35391713441507505084291229871013e-01
1.01392091850016450918343454096802e-01	1.51094434909576771532994780962516e-03	1.21689242977326343245647978427078e-01
8.98840859186094812336995269015299e-02	1.16204057801338358130833766323571e-03	1.08640168599352306830303571781665e-01
7.99996254539304003211762049745707e-02	8.80676270335049604740764231633679e-04	9.61753157186355836183948980419715e-02
7.15701087040921853397073378185998e-02	6.54858497112605973206577312502772e-04	8.42281117010023749692941330522339e-02
6.44499833240614794397326226680456e-02	4.74773868084568969120046573511960e-04	7.27344195303813471666055384221958e-02
5.85151102274423579871773806030421e-02	3.32468460531996609940952295840284e-04	6.16323442298573039773485713161337e-02
5.36612176301245974637645382605873e-02	2.21570263319990642944390748255736e-04	5.08620125120883584782735868869030e-02
4.98025071519218953111678305816544e-02	1.37055820300963147385703132335429e-04	4.03653280406890491244689746061079e-02
4.68704480784535113551489142965928e-02	7.50597380067009096347275366404051e-05	3.00857057137997062886523475720018e-02
4.48127795569815165651610791085477e-02	3.27243856237815028541725124651855e-05	1.99677888075884652374938714675499e-02
4.35927305565869859922936972633664e-02	8.08679036903238556064852599539849e-06	9.92128636077029894381492894361691e-03


==> anc/HL0.1238869609.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 6.837037e-32	y0 = -2.89563912598341847247749752893417e-01
# Amplitude at highest Fourier mode = 3.00000e-37	Pade error = 9.67300e-32	H/lambda = 1.23886960854891434528579765606638e-01	c = 1.0780000000000000e+00

9.95141993576229575375333186558795e-01	9.70160697878428612955453963081554e-03	7.52338602084177042681880236979243e-01
9.74209466450589489470683990620130e-01	2.01127734770794771935534000722526e-02	7.03218979100220871727867870070300e-01
9.37939972371358030010857761775279e-01	2.75114638301029109412688695403362e-02	6.46137517149053681746605995615154e-01
8.89052783546642116963638986831202e-01	3.19286718656422696708349223711930e-02	5.96677484432334489263499756456625e-01
8.30918431593701609898030203152651e-01	3.36950869999097151164603822586411e-02	5.52253139996079721437969725636500e-01
7.67025095301541667624189064426134e-01	3.33463313396444435685351782091662e-02	5.11631244869393867663061756571794e-01
7.00565441333472708057773292560352e-01	3.14918067403179236495569574748253e-02	4.74134740145254438936828498499434e-01
6.34186034697502435902466167411242e-01	2.87047961757324607742656349960164e-02	4.39337908200690017062518760841102e-01
5.69892464383711842954201029831443e-01	2.54575123120012977897518487475322e-02	4.06941225609137291133366215421140e-01
5.09069626184726357682090150142738e-01	2.20988861077791658220854664166573e-02	3.76715247658848629098300470524249e-01
4.52568378113692837737355706450938e-01	1.88614078944797116943432608450013e-02	3.48473355155572401910094422153364e-01
4.00817975862369705371310606712741e-01	1.58823795973485515319211736216110e-02	3.22057249003649950348974830697942e-01
3.53937593391511019694421487893952e-01	1.32288794350051578419964222710377e-02	2.97328407472334598667145050774848e-01
3.11833007709025257311646360721537e-01	1.09204502812442709069272089470549e-02	2.74162594042225131377924908922789e-01
2.74273550822944145285945183836935e-01	8.94711225756501568403732763781203e-03	2.52446130893486203204133917193474e-01
2.40949669343740170542274366144808e-01	7.28242429055886712204554482729108e-03	2.32073324183497516870190520528884e-01
2.11513866432843850954181192615847e-01	5.89230256313155650080784100655886e-03	2.12944699630782310290305421522864e-01
1.85608516703190555898514862304605e-01	4.74059343087581897100275337480290e-03	1.94965822040707646077136396926478e-01
1.62883871890661861049051627519899e-01	3.79234464234240723221614232444999e-03	1.78046529988044052945692138208792e-01
1.43009038436503013203187189515866e-01	3.01553673299670075262025472991016e-03	1.62100454528199025741270991607629e-01
1.25678094253904927564095876879342e-01	2.38183658462355787590436072692903e-03	1.47044720811084121732585362697043e-01
1.10612954150231692608312801201664e-01	1.86676325447112814284088791994162e-03	1.32799756937553122624081443174016e-01
9.75641383624202387646329134484459e-02	1.44952451776120372154454695494051e-03	1.19289155788774002623025592710074e-01
8.63102502174805017101075815177963e-02	1.11268850595332485465245100408994e-03	1.06439552893234844039034601187819e-01
7.66567129607104604169100876321808e-02	8.41790787844202865335909549745779e-04	9.41804968411221428572204238017461e-02
6.84341332701625778591066981774138e-02	6.24935252537194134489477143441930e-04	8.24442987061723339362312629804971e-02
6.14965317876148056139801950659817e-02	4.52420519605097749292518109506600e-04	7.11658539518842192947464700281030e-02
5.57195940780668084734085002059855e-02	3.16407270402654148641464493009598e-04	6.02824350054625032086811900921159e-02
5.09990371069841094765917487708552e-02	2.10632278777480880210983177690542e-04	4.97334556622064793316353568667322e-02
4.72491479378222297783959725145557e-02	1.30169574431849019198925458267384e-04	3.94602102173265295810880925221548e-02
4.44015266672301398284038064844078e-02	7.12364808941837414229256406847983e-05	2.94055910856192582110489199797638e-02
4.24040502360438906979288609482265e-02	3.10411894377213785319996408316079e-05	1.95137889529244900083629392273864e-02
4.12200646238918775732782792936441e-02	7.66840255326522492562877082110491e-06	9.69330880767867892051831103878178e-03


==> anc/HL0.1246983408.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 6.838346e-32	y0 = -2.90229399595377482682155890055691e-01
# Amplitude at highest Fourier mode = 6.00000e-37	Pade error = 2.35370e-31	H/lambda = 1.24698340808959311823067439895443e-01	c = 1.0790000000000000e+00

9.95025425853040827049606660030426e-01	9.91924698217395575062375651635206e-03	7.51352620577666613844931714633782e-01
9.73596293642929771300986670503600e-01	2.05308399091985336051687438915283e-02	7.01665756795155735863008417747817e-01
9.36505141200779234843935868029304e-01	2.80195829274368336184060585566694e-02	6.44108203372250953396807701695882e-01
8.86593573352334711668556683040338e-01	3.24266670585581618816343694342349e-02	5.94238261216329860467745530834369e-01
8.27368220289005852936867073946250e-01	3.41095196632080014025693931494886e-02	5.49462594693122665985000780679482e-01
7.62437643566947512491091574317007e-01	3.36368603807387369214564549266168e-02	5.08545391022480693317286220781937e-01
6.95081659543234429278858405629484e-01	3.16480378784837112030439653364509e-02	4.70807394453164325394461700328711e-01
6.27996093789495826598063533013486e-01	2.87377750876450049404160240537167e-02	4.35820012363644221293818383046253e-01
5.63202561418357736057436992536539e-01	2.53901818267041084905778547921440e-02	4.03280287985078545786432008884734e-01
5.02077805278238115539725650840549e-01	2.19582324580578275219536009558856e-02	3.72955132269744965712190471786739e-01
4.45449885248312532207286754209482e-01	1.86732580426326489441031914881665e-02	3.44654326391029188311499778241627e-01
3.93718463103918120868270489850983e-01	1.56686568609715897160604856110127e-02	3.18216132391339313498879356767104e-01
3.46971805314247985045873878808632e-01	1.30066469097370805866465541947183e-02	2.93498771683646799013131518590081e-01
3.05086767406352879211613978408627e-01	1.07020358580996194455957555522655e-02	2.70374913479579396388928405998208e-01
2.67807390832370308848564579362926e-01	8.74076640683203895254265717845051e-03	2.48727923932981897083083427615386e-01
2.34803011014069550684452502616462e-01	7.09315438363635564018026575903320e-03	2.28449277958151315269013660940457e-01
2.05709104096391029875711274580967e-01	5.72268558178208324587989008138429e-03	2.09436794985905317480291443011952e-01
1.80154680646263753434135762284245e-01	4.59147614566800388816481672099092e-03	1.91593468849419990409001854124309e-01
1.57779744361518171423019503454036e-01	3.66340378920168303403130818418199e-03	1.74826717877183143749055081869821e-01
1.38245711197151896603880391798450e-01	2.90570453343929224821727090223905e-03	1.59047919494846749590975751901730e-01
1.21241013862331241006587972436481e-01	2.28961096715408230717483261600095e-03	1.44172125018732363598142069242311e-01
1.06483524618344212478510029241418e-01	1.79042580253524381624320640508826e-03	1.30117877197535023246148388082024e-01
9.37209552647389038854124963825551e-02	1.38728781306581863957810134955996e-03	1.16807075549370275497980959701293e-01
8.27300352592263997441419206954788e-02	1.06279119072418824635092841455047e-03	1.04164852610575335831303863669011e-01
7.33150090345363301781086994462119e-02	8.02554912322235920807756668893299e-04	9.21194381022770117771340948438569e-02
6.53058101693775649423750158770429e-02	5.94797027352757258967300212456449e-04	8.06019982157100029263964480375864e-02
5.85561434848029403555472390654894e-02	4.29942716720319361874531887267534e-04	6.95464443348257264892065716489983e-02
5.29416204302042736109020078373159e-02	3.00279242848011292518656721971433e-04	5.88892102058288667974498582469048e-02
4.83580361643454624612305564227768e-02	1.99661832967330567216921851285813e-04	4.85689994370188856428620913122798e-02
4.47198396530960679997031651901392e-02	1.23269634388308087559937263461108e-04	3.85265067932915486469588324973201e-02
4.19588245747926568389412611466146e-02	6.74085374416413604663094462114885e-05	2.87041174621339452479528513447110e-02
4.00230544249443421178529949650452e-02	2.93568482274130182702609529179762e-05	1.90455886316582881010180051577667e-02
3.88760268944295548333441851920226e-02	7.24986712297600436485781824542972e-06	9.45823940386293026839655153508227e-03


==> anc/HL0.1255102477.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 6.888042e-32	y0 = -2.90850908983933571392197411231615e-01
# Amplitude at highest Fourier mode = 7.00000e-37	Pade error = 5.83890e-31	H/lambda = 1.25510247666212033511898125908053e-01	c = 1.0800000000000000e+00

9.94901959496897243544309589288990e-01	1.01493379998521525823616781371574e-02	7.50335710692705735243023366800054e-01
9.72947207882502778775388716786881e-01	2.09713861921364937108741642839215e-02	7.00054456930873726907931508535641e-01
9.34988374247893407436176798509832e-01	2.85522024775690631718519574163845e-02	6.41996614221786124274561009720037e-01
8.83999067518306616471487206819418e-01	3.29446321897618718037778940845073e-02	5.91695868830530435952411354415684e-01
8.23631733361162280042698245374565e-01	3.45356240653136577817109437041513e-02	5.46551386079101248860320676309115e-01
7.57622573212552944780592313825277e-01	3.39298768394293269437552450593965e-02	5.05324789288820191627098364575316e-01
6.89342351329533570777752870973105e-01	3.17987847961365996683914829397260e-02	4.67334457896321177546493836050927e-01
6.21536803122853263931546941944969e-01	2.87595545796619330744028726176409e-02	4.32148635498349086640388814994684e-01
5.56242060285010295411633415352471e-01	2.53083619533216824935032347859363e-02	3.99460602078820740175826224223688e-01
4.94824121964234828593534071200063e-01	2.18018694980097842163046104400043e-02	3.69033305628630827056005926280042e-01
4.38085410652146789903003194497027e-01	1.84696887656747712555460785470976e-02	3.40672641038399019856437262268844e-01
3.86393408482943240546472840179574e-01	1.54407566477119200273635164651010e-02	3.14213177742008241490416718713896e-01
3.39803366858363585294694125658692e-01	1.27719752625822822724287966348992e-02	2.89509652773321847010655747892159e-01
2.98161633547394613702519991067904e-01	1.04730898872487762988956135811815e-02	2.66431432722759351683903028077828e-01
2.61185842039910478271597453554733e-01	8.52575519104676113148835181328382e-03	2.44858733883895559483709277082721e-01
2.28523478879083614229134364633223e-01	6.89692382139568083834832576249925e-03	2.24680018599090225586401105955446e-01
1.99792542676674553518902329629792e-01	5.54759456491806689622961517321344e-03	2.05790231077484005165886993725216e-01
1.74608436013620382728351129631236e-01	4.43813766569081020171991346650450e-03	1.88089638563964574781285783897684e-01
1.52600813248351889708988755427414e-01	3.53126935936711682267113148555168e-03	1.71483098107310604444792901925800e-01
1.33423393308626554015361778721867e-01	2.79350254531234623528329696526840e-03	1.55879608186532220233600794445958e-01
1.16759017418720070790724879725961e-01	2.19566242337033677561486540542721e-03	1.41192037392635117645424357023423e-01
1.02321605078678293756315292484798e-01	1.71286335044349809259602254833087e-03	1.27336950803162550518576416671185e-01
8.98561688796303899375096931657480e-02	1.32420168903087750225962740868589e-03	1.14234478430472605580334324247977e-01
7.91376818494610064460546318001521e-02	1.01232164014319946807144494172857e-03	1.01808189037654527894392435699586e-01
6.99693277578659184921718428233524e-02	7.62946411056414189808589413965963e-04	8.99849469759208110680484820004243e-02
6.21804809687276541956897802604621e-02	5.64425863167459326294280702980694e-04	7.86947400945629219293373183682267e-02
5.56246368042082437627380912691181e-02	4.07326407189886382122690809175254e-04	6.78704739351126029779651234654847e-02
5.01774291680489149855868185012548e-02	2.84073865418505411284452182056585e-04	5.74477320682924004147560892785088e-02
4.57348167820425075490736429623798e-02	1.88651531897907924781204200705193e-04	4.73645052113685062415247597197562e-02
4.22114837388279009923769058435121e-02	1.16351233484541113021762338443314e-04	3.75608932180097264919646506004912e-02
3.95394777729716086449666851943786e-02	6.35732189564363140396616202093456e-05	2.79787845993382848777018199193108e-02
3.76670962776270410385109297085290e-02	2.76701670753696242874769252858260e-05	1.85615182454521021481552996953700e-02
3.65580226237249352461683882466731e-02	6.83088564821191954767706072161582e-06	9.21524511695568087430242093919342e-03


==> anc/HL0.1263236784.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 6.683787e-32	y0 = -2.91426512951919073847942390442459e-01
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 1.48250e-30	H/lambda = 1.26323678444635925562707260383505e-01	c = 1.0810000000000000e+00

9.94770544503300088689068284527025e-01	1.03937802144902462171908391409299e-02	7.49283946853321797139394892807392e-01
9.72256765253974111568055985917201e-01	2.14378128196838319698683261776502e-02	6.98377353087324505233747280179544e-01
9.33377337163705082543309637187238e-01	2.91129766584058791573399343699634e-02	6.39791595869299729383218183364260e-01
8.81249078230985320016639786113716e-01	3.34855004601953737692838569559972e-02	5.89036205128149360637132538376938e-01
8.19681438104629943406347290587295e-01	3.49751066579403282724196651555927e-02	5.43502970603151336740550591096324e-01
7.52546537307881354374715589432404e-01	3.42257998092211300559937695183318e-02	5.01950962394206926642103009971750e-01
6.83310348602297578045848309383992e-01	3.19434074266481410514844869173588e-02	4.63695997953951315013824771945548e-01
6.14769167791656310763177923014422e-01	2.87687783066941365704200177797676e-02	4.28302824000410481086952665356761e-01
5.48971853992387815392607024605760e-01	2.52103136916749956043750354447919e-02	3.95460581005701910667781380736569e-01
4.87270676652224625656752320724014e-01	2.16279392234327864855914064706919e-02	3.64927892619886631354778183479235e-01
4.30439181314716047295631018736598e-01	1.82489025984925551992772998057206e-02	3.36506441724422621621233819111238e-01
3.78809736023710619159796468046423e-01	1.51970477495076866862113900126285e-02	3.10026813946430295493953597850207e-01
3.32402191829454343674696386748992e-01	1.25234499100180436519868166158418e-02	2.85339996813502836962885891838293e-01
2.91030594999865132546310674921690e-01	1.02324274911626780677438559020149e-02	2.62311807638062519242841876414499e-01
2.54384907107896038441550163380365e-01	8.30111367277065928974544840628103e-03	2.40819080682220680681278484966671e-01
2.22089930919142908195477614487635e-01	6.69296538821253899924221057745972e-03	2.20747047441674430230772966283179e-01
1.93745678037519024296521402104950e-01	5.36643234580198746737773983572966e-03	2.01987574025514033716888765699645e-01
1.68953668733785631961401786650426e-01	4.28012219310653373874573576572306e-03	1.84438015838440002161325273409273e-01
1.47333096838903853790528463373342e-01	3.39559986817639413511097073844525e-03	1.68000503005896289475780412099617e-01
1.28529981811167081763085633718843e-01	2.67867954583494932689224904254935e-03	1.52581510250303076525954673606374e-01
1.12221640130411500959959463917441e-01	2.09980949728798533494682644139198e-03	1.38091599802988993566797489093587e-01
9.81181464745684982356460800400766e-02	1.63394730542412209354200709537244e-03	1.24445256166959191586226191462838e-01
8.59619440077730730945505660332293e-02	1.26017684468392136314953101529807e-03	1.11560756628691744667693020900886e-01
7.55263878173880954692390748071185e-02	9.61219200754498840613744121104055e-04	9.93600411815135935694102880645997e-02
6.66137394514058354533620606812914e-02	7.22925104580519738919911323413048e-04	8.77685603305403418021087930694228e-02
5.90529467159743019021394234114692e-02	5.33795901499467567448816075749931e-04	7.67150898174194247273716674701651e-02
5.26974186136177940244927491982052e-02	3.84555510476453851265990334709817e-04	6.61315084732394734115503541590738e-02
4.74229228633635110101688384042465e-02	2.67781548521236618612136071450256e-04	5.59525399750874272278341647172294e-02
4.31256798278373830497418463414411e-02	1.77595952998993974733763214467107e-04	4.61154619291168487776616740751061e-02
3.97206926104399622612746929507968e-02	1.09411518527014260755338357647730e-04	3.65597870004231471060794167630888e-02
3.71403321273298325283909464135814e-02	5.97291798887315208969676114141263e-05	2.72269212158856471087574125081256e-02
3.53331836875521028966097542442513e-02	2.59806277251247855332522917159470e-05	1.80598044249314938534273514814298e-02
3.42631550423710802476833310920506e-02	6.41134026795910798807081152552337e-06	8.96344246297346609802581826064109e-03


==> anc/HL0.1271398379.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 6.965487e-32	y0 = -2.91953864565029517973744408054276e-01
# Amplitude at highest Fourier mode = 6.00000e-37	Pade error = 6.54790e-32	H/lambda = 1.27139837906602788074602912412405e-01	c = 1.0820000000000000e+00

9.95192131061812685195839641947178e-01	9.58761219979458949635360940858175e-03	7.51027409922776812113949287681295e-01
9.74468009893858813140017689156093e-01	1.98796437712544603804589195044972e-02	7.01812912435387818280407132106614e-01
9.38539871124703951997944940493045e-01	2.72074228373549181382635547502058e-02	6.44777973610621227726574774887246e-01
8.90074857674346522113703728154163e-01	3.16030690065775738397153540516909e-02	5.95419073768845944846015313136485e-01
8.32385834753183405684926985429318e-01	3.33888288065678352828439739584863e-02	5.51130206556345920883115982288976e-01
7.68909919119470705260672454863276e-01	3.30870430930659667643710001704448e-02	5.10668611348529813541823703819658e-01
7.02802608536508193083508200695039e-01	3.12935295077116050416890102656294e-02	4.73352779656704867790466870026930e-01
6.36689170229363944813526244556068e-01	2.85706025210991997873808120903680e-02	4.38755431816075667503503793337068e-01
5.72567856101234093766452117627954e-01	2.53831753459953424792093135179229e-02	4.06577171388440393156466343011771e-01
5.11826403048840317764599518564095e-01	2.20762841680351978635158749556785e-02	3.76589626226993202384034859112635e-01
4.55324668129144312855881488323868e-01	1.88810621281808748109500371045546e-02	3.48607737704318649892504692970914e-01
4.03503723509263529152340724727549e-01	1.59350450775619874067101053243751e-02	3.22474988697430255000541701551347e-01
3.56495018475208401852261293416530e-01	1.33063698238222077682725314532057e-02	2.98054715477701014516501005527680e-01
3.14215622145084811393674460985937e-01	1.10159426942964116677402356710260e-02	2.75224541847738619309682595946756e-01
2.76444434175275455370857366772329e-01	9.05514781657512034253289918963403e-03	2.53872619160758513571904152103246e-01
2.42879470601769512003225684403137e-01	7.39875814847979920178741136686956e-03	2.33895040677537326687300264424957e-01
2.13178807618616644157164496550401e-01	6.01369894846875043925455701295405e-03	2.15194079920448346395275926543084e-01
1.86988537629153736429885119629459e-01	4.86461797902100312826941637406134e-03	1.97677022681743092090217390134053e-01
1.63960968205353507134890603305305e-01	3.91717829601003995951037911929357e-03	1.81255422116619923121347517248625e-01
1.43765794273209068955293617861742e-01	3.13981923933878673843635082667203e-03	1.65844644634933309560948655457709e-01
1.26096384199637363302263798381159e-01	2.50453914530915684441049029524731e-03	1.51363604252496091580904384525365e-01
1.10672777524860130981793300560252e-01	1.98708608978702724012536180085698e-03	1.37734608395864518271056300251573e-01
9.72425454596175455730694308408433e-02	1.56681387973523792849324893293176e-03	1.24883259596232202541595595965109e-01
8.55803210210660936356811712305719e-02	1.22636771017061375277464794345836e-03	1.12738375052817182865010176521980e-01
7.54865513787011123907794286264935e-02	9.51300371135903076325056748933342e-04	1.01231899718316521441093180779373e-01
6.67858427235541416008664440766215e-02	7.29677999284015359638610832699625e-04	9.02987986600950354444229228181686e-02
5.93251403718794762057949178404558e-02	5.51707641255745177736052153123052e-04	7.98769215581934077385808445619007e-02
5.29718992091235071145446602219849e-02	4.09402396227028750463218007197977e-04	6.99068370106530444124843947539210e-02
4.76123404875236652918516725195191e-02	2.96290100870572073437646758846263e-04	6.03316374493721540811376097230973e-02
4.31498518258013944268873600207741e-02	2.07165985942955213135412499677817e-04	5.10967173750890438613382733337006e-02
3.95035618189372590734730179603744e-02	1.37886856084047297481556351234042e-04	4.21495286054310967283255563457070e-02
3.66071045806386026938939804085604e-02	8.52030781724991667291034449071804e-05	3.34393165387468972756351194561712e-02
3.44075797839113684866072039434839e-02	4.66243476484184738773853805871820e-05	2.49168412944134512479016320798447e-02
3.28647082553971674050876974336536e-02	2.03154271232121733494478680775038e-05	1.65340872055095228136151623119302e-02
3.19501804886611747402265164305469e-02	5.01856921649863945951383373693495e-06	8.21057585945928870733703517765962e-03


==> anc/HL0.1279602111.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 5.832510e-32	y0 = -2.92430075430556286956045363531720e-01
# Amplitude at highest Fourier mode = 5.00000e-37	Pade error = 1.87660e-31	H/lambda = 1.27960211119002760370710495256568e-01	c = 1.0830000000000000e+00

9.95056152448703274822267816590186e-01	9.84143741123257683604397948007365e-03	7.49893766757168162462597777889892e-01
9.73752449086779921600279536169357e-01	2.03672374120607003897454010223583e-02	7.00006337480178614444328473395245e-01
9.36864572397080044305747314238939e-01	2.78002439212540615755323975280861e-02	6.42402611161080645078278850851299e-01
8.87201605618046794902181285276923e-01	3.21843694825438111724164794620533e-02	5.92551260092106627452570850032538e-01
8.28234748615957554353423715410967e-01	3.38727732743976180198406885026075e-02	5.47837547047860544543531976880600e-01
7.63541686881449493018564831846184e-01	3.34261582493357602232585730198794e-02	5.07015797342012803243656544782708e-01
6.96380244576558577008147298916414e-01	3.14751844511387979308479918202996e-02	4.69402050834372675654084675773147e-01
6.29434115790991104638113907109092e-01	2.86072487021473942346174070524454e-02	4.34565799734203934156533614000201e-01
5.64721247390656621644555488753052e-01	2.53013130566321818751280822635154e-02	4.02203767044880142457212513658898e-01
5.03620709106468828308395713194289e-01	2.19073221860593654429330717148667e-02	3.72083442633452151156642615062494e-01
4.46966358696827984858430027865786e-01	1.86552165847941889465452404349700e-02	3.44015666626004409512253252017051e-01
3.95165086909034714476202641051432e-01	1.56780838644687006579310501917543e-02	3.17839992079887168210857370763055e-01
3.48312418002492020487559618332335e-01	1.30384432178289312163982767301418e-02	2.93416022019902042262856135591564e-01
3.06291663242043892144996121597166e-01	1.07516876730135701176075412477132e-02	2.70617821256138992547576368986380e-01
2.68852110302821875432695895814024e-01	8.80442849794781228338486400367611e-03	2.49330128138709943602224411736941e-01
2.35666997352892777826554690593518e-01	7.16762490030216768400616186362105e-03	2.29445753465347632363245216897219e-01
2.06374380451223917521743558133774e-01	5.80533155806852274303247516990535e-03	2.10863819727912171813262172939888e-01
1.80604620454291358051436249227196e-01	4.68014342952326893631032588124583e-03	1.93488606408358868466930072549912e-01
1.57997956470518841196042675295955e-01	3.75632842554264447679504317562934e-03	1.77228824616576813073522604881603e-01
1.38215032488911347978151936968302e-01	3.00143268289515770658367984792602e-03	1.61997183304710078381788161276158e-01
1.20942587708339988412054592558922e-01	2.38692903621549987458699583654959e-03	1.47710140992188371376126681921985e-01
1.05895937534669414674356446823515e-01	1.88829981696909553220613817249758e-03	1.34287764018817003470479787727892e-01
9.28194026845056724708208042728931e-02	1.48480996145504871073899850390021e-03	1.21653635035110645744120889329585e-01
8.14854879656694355598309310517615e-02	1.15913113535590437510763180451593e-03	1.09734773710673085427401437334521e-01
7.16933530985818567985132760840162e-02	8.96913468465210982929144163887690e-04	9.84615457244979344027728857398287e-02
6.32669344813510897664228950386220e-02	6.86359911072847813138037541329288e-04	8.77675464824982857104794908081343e-02
5.60529498155821492026308441927984e-02	5.17832136283905914365801761091186e-04	7.75894533117277487974054125829741e-02
4.99189312623199047634497272112403e-02	3.83501103178761830471108244655921e-04	6.78668447570840101349992213233210e-02
4.47513752528798925576645359495663e-02	2.77046210454338573209887102896887e-04	5.85419886509612927123948788950203e-02
4.04540594040664418606536539057316e-02	1.93401946671187375573301011728943e-04	4.95596023436586424929454536715543e-02
3.69465528763769479145853673314450e-02	1.28548468888500766331193038808559e-04	4.08665892752546835808392702000900e-02
3.41629315576650911647446928225435e-02	7.93415850114142099812900518800341e-05	3.24117562448791600132735786743659e-02
3.20507006175873830640692963643227e-02	4.33775316549934012517140301306996e-05	2.41455155176137214093632414640393e-02
3.05699221954627999535107476129578e-02	1.88883350430183179731493080718770e-05	1.60195754716109890790254706906561e-02
2.96925438641214517243897410810902e-02	4.66418411146708342820368896312070e-06	7.95257167906465178320664414855554e-03


==> anc/HL0.1287866708.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 7.056295e-32	y0 = -2.92851539600324695902660008988161e-01
# Amplitude at highest Fourier mode = 2.00000e-37	Pade error = 5.61230e-31	H/lambda = 1.28786670811870972201848277867350e-01	c = 1.0840000000000000e+00

9.94908507912892567855976504472190e-01	1.01165097187151125733162179055489e-02	7.48707212004355927245777821657081e-01
9.72976059114931417508179584154389e-01	2.08936659988541341644871600238308e-02	6.98100444049705285813322616395046e-01
9.35049883908446327574769770677014e-01	2.84363608810040601520107824440224e-02	6.39886474906162772291371626926680e-01
8.84096665671979968682616312924613e-01	3.28024989659026692699767066214251e-02	5.89506668366413648454915426738734e-01
8.23761918135974507167580987004118e-01	3.43805021371512068067649259269779e-02	5.44337672946387501386712160996777e-01
7.57776170707680903946317657159876e-01	3.37740450270219498619036994780593e-02	5.03130928548508386299898402587971e-01
6.89506426729563417327806767033770e-01	3.16520991621329491528039455994615e-02	4.65199785806629669731357467856954e-01
6.21696575970765753080989864410471e-01	2.86289912268991837732531875673380e-02	4.30110076369112984399527130560222e-01
5.56382406624857562470326639446882e-01	2.51981857023387609424730178855210e-02	3.97554133511230440945705532350223e-01
4.94930515309862366632427042304952e-01	2.17141133084589842431124335059353e-02	3.67294805753232336219627749570406e-01
4.38144342985876239058061267800565e-01	1.84047166059108216897816449055752e-02	3.39138370329715664444389258254444e-01
3.86392418673864108075909850127835e-01	1.53977823225006496580291836308350e-02	3.12920035573976713923843063678751e-01
3.39730815106415833212992356832699e-01	1.27494847444999322268050566236354e-02	2.88495295065013327492754254350866e-01
2.98006334307207137102159874068641e-01	1.04691588807697316601409499702098e-02	2.65734307383636924733767418035987e-01
2.60936631669231318307538011847796e-01	8.53827429881006713168843294921404e-03	2.44518072924136993442542759132805e-01
2.28168762002610157601681802054559e-01	6.92375020425413924396870740408859e-03	2.24735814414915882926355588908921e-01
1.99319837547834663869689288478579e-01	5.58664853882593210980520584957265e-03	2.06283216855786150259421550807544e-01
1.74003923738219584003569029362782e-01	4.48745954946379834562521711345359e-03	1.89061287445209060267527568128047e-01
1.51848886618609797025086053171211e-01	3.58904824749760364523706006369980e-03	1.72975651799366432182818709755512e-01
1.32506196050388440850603711873920e-01	2.85808543810241790024929101571128e-03	1.57936142624561975330577937982474e-01
1.15655962179565873691445550341904e-01	2.26554956662543918021942566383957e-03	1.43856570536019897519385737530100e-01
1.01008857302719995309463438316210e-01	1.78669369731956560645609089121454e-03	1.30654595637463878490700370604338e-01
8.83060830788379490049053603229904e-02	1.40073097473392835251073416598018e-03	1.18251642643748126649800969795462e-01
7.73181762530900446296729025771099e-02	1.09039451770235950346726108551340e-03	1.06572821618206080411698751804602e-01
6.78431826667860849621490558190697e-02	8.41463313126774743747966044416418e-04	9.55468310835288786064152835857630e-02
5.97045452496473177684212516780412e-02	6.42304637177214050526825155330620e-04	8.51058309413582109912918902741067e-02
5.27489257851444224966227971103097e-02	4.83458249482086303682099536432421e-04	7.51852800302718119733007017098794e-02
4.68440957231593736202285205291116e-02	3.57272602453356857810073971000905e-04	6.57237379906292851632372042250861e-02
4.18769756077428927715169249186466e-02	2.57594822708026590617120587995203e-04	5.66626340351797116293811189130664e-02
3.77518667050697594609298634115184e-02	1.79511763623498318072382711083373e-04	4.79460067869734852279247844224153e-02
3.43888957590465000010497975543471e-02	1.19137391495521184235102315718134e-04	3.95202199709368504495992208766151e-02
3.17226800465372532655084812766560e-02	7.34411410308102452940137827256458e-05	3.13336587579796389415010216007048e-02
2.97012120386059540329872649154472e-02	4.01120362910061100989528729802254e-05	2.33364111968739648834389730003228e-02
2.82849589717235451063586581382782e-02	1.74539473093584558286789572052263e-05	1.54799386001736718707900104087152e-02
2.74461711421048997919740225190510e-02	4.30812412997871451115097630913918e-06	7.68203159633247307622305168225527e-03


==> anc/HL0.1296216422.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 6.847355e-32	y0 = -2.93213671049932583899075358300918e-01
# Amplitude at highest Fourier mode = 1.00000e-37	Pade error = 3.63000e-32	H/lambda = 1.29621642191921230488150178100202e-01	c = 1.0850000000000000e+00

9.95267690212926745846820198465767e-01	9.42899201040230235972004306176100e-03	7.50152971611598746172127722640956e-01
9.74861148679727464850960556922782e-01	1.95611697147578605632040103677725e-02	7.00978020816809078598346904140110e-01
9.39456611594614683188129923396893e-01	2.67991876220484066642648285163958e-02	6.44077879847883025907085032824311e-01
8.91643921507206703668452290830430e-01	3.11738534282606322187083252841507e-02	5.94881808741007200114704891867222e-01
8.34649730731217006222901742242938e-01	3.29937030047863006428530213013593e-02	5.50768310929871922793696251356958e-01
7.71834185362138931764352608211455e-01	3.27614144112699211161436660615262e-02	5.10486959412445640611309002983351e-01
7.06296150655528985222515640713159e-01	3.10534375435269268377276827386813e-02	4.73352818658872259611458476964585e-01
6.40627878694274839898048814238590e-01	2.84169412173464137394890697113022e-02	4.38937859141601662679952385377623e-01
5.76815675797792512428235930205045e-01	2.53071956394854236071010924773766e-02	4.06943577313654874733039007645442e-01
5.16250952504432511927243291616934e-01	2.20645390870507860286265605332959e-02	3.77143418541489713768009566394615e-01
4.59806930570950080576445646380183e-01	1.89189876142001892955226074318410e-02	3.49354604282309032814193179861148e-01
4.07942732819931116760038147810228e-01	1.60091149090830749568111969593171e-02	3.23423089638802123214024809434658e-01
3.60808959047259527022901107932561e-01	1.34051238177084633564555546622457e-02	2.99214729305423979442782406701167e-01
3.18340701203197711733140603022630e-01	1.11302702198217763994216525896528e-02	2.76609636838920160330476041786375e-01
2.80332585577282867697138437901097e-01	9.17815243179685798763883580677685e-03	2.55498386576493039078881020233373e-01
2.46495610087140637874040712970567e-01	7.52543169112742701039704554568081e-03	2.35779408263037897606728714513237e-01
2.16498073932975243160549685754172e-01	6.14054374916774282744809943569232e-03	2.17357215853727171843773599607444e-01
1.89993747703146113110266675117483e-01	4.98929018696383477528180192396995e-03	2.00141237313756597003459253540699e-01
1.66640380896509752298218680345862e-01	4.03818351667975467337640961200742e-03	1.84045074297115850265769432928223e-01
1.46111198473269368783556226383156e-01	3.25626803854836837690596778736879e-03	1.68986059541859457748492293117144e-01
1.28101485470739323648964713847011e-01	2.61595823842221385442276281339874e-03	1.54885009711501354373164790747281e-01
1.12331838633413160149902453780610e-01	2.09327631324109902233148592784347e-03	1.41666096406956391528007330220866e-01
9.85492303252617569547824022162080e-02	1.66774504056073761481254696546143e-03	1.29256779071720764599248798739590e-01
8.65266924346926240791602113133356e-02	1.32210113756382692611264093559265e-03	1.17587760597391194297994092997230e-01
7.60621767263660381611089603702076e-02	1.04193135912383714950026738523130e-03	1.06592939775079688376837701838785e-01
6.69769668839684892348008629599444e-02	8.15291787517769551600941370055780e-04	9.62093448041062784231081833830141e-02
5.91138898592680229740138460013060e-02	6.32343888807072744915426031096418e-04	8.63770394624683967158140919055734e-02
5.23354859362026915397390372157282e-02	4.85024166708023632422996692571596e-04	7.70389987796255540527709503271533e-02
4.65222369460347422669320964148682e-02	3.66754174050154742676593237013303e-04	6.81409545552691918780800338909835e-02
4.15709119309271977958141161860410e-02	2.72191854641335188014784766916294e-04	5.96312132370595151879501624660009e-02
3.73930631504503247240290420783071e-02	1.97022085277162990955929733273596e-04	5.14604498498031620722099421878816e-02
3.39136883406862117089816931889543e-02	1.37782824743344156798065927871575e-04	4.35814821001305332958328550979760e-02
3.10700645692280731808265118339529e-02	9.17227877383945206147133958137845e-05	3.59490286584003292793818582094473e-02
2.88107528143900734538780057296384e-02	5.66866304318343515546230970181874e-05	2.85194551676645405950254035657189e-02
2.70947691017251838436744689632882e-02	3.10240051280085077187462620324925e-05	2.12505109759310863693588733151058e-02
2.58909166595656412478202278474615e-02	1.35193599007055389738422597807794e-05	1.41010590697104415770635102523335e-02
2.51772734251421975863320673434787e-02	3.33993561172657688860774275697232e-06	7.00093707014305704921763831730393e-03


==> anc/HL0.1304683675.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 7.145094e-32	y0 = -2.93510495207717334274608458179823e-01
# Amplitude at highest Fourier mode = 8.00000e-37	Pade error = 1.30020e-31	H/lambda = 1.30468367528961461895840285850578e-01	c = 1.0860000000000000e+00

9.95105734408304843444179955034275e-01	9.73161099720521633244881448707388e-03	7.48831492514132545917745721086144e-01
9.74008542390405532795135624282486e-01	2.01431450124137788855697479731330e-02	6.98847177517760224124549796428175e-01
9.37458953651572463245304293755826e-01	2.75081344748716708642735460388263e-02	6.41258246586868225928163445218881e-01
8.88214294530716530538952124697307e-01	3.18710162159627229694000696273628e-02	5.91462686118346928556552524054053e-01
8.29688786694377165739437271299051e-01	3.35764547283769195256536218389663e-02	5.46828842844447277765435352429829e-01
7.65410038070059469979046595914957e-01	3.31722525712713948596318471896346e-02	5.06102997393718426705341865435957e-01
6.98599847319986030192957836506843e-01	3.12761439490905306003697927479868e-02	4.68597507379339549208790572682344e-01
6.31921731126199294854361183766767e-01	2.84653085826694552097207685223966e-02	4.33880731070714920364054308281165e-01
5.67387251119072415229187721792945e-01	2.52120974348719573077169356707854e-02	4.01649765353634027743098791901403e-01
5.06379033932419672070154258190427e-01	2.18630934651359623055071800386188e-02	3.71673320047208778920271333430934e-01
4.49740423725817603326264820989704e-01	1.86472300091010519792437856116149e-02	3.43763889212324025847986632249498e-01
3.97890442813509653183486184162532e-01	1.56980124195732122067993913747418e-02	3.17762870804526545731642838995084e-01
3.50937109293088143316674720376104e-01	1.30790739597218053485344126147688e-02	2.93531767153344863753345415164237e-01
3.08775223111315547993207316711279e-01	1.08071398634546809265868382734304e-02	2.70946522159793988896575525251641e-01
2.71163877458940152551087822429068e-01	8.87010344829385584075857006611792e-03	2.49893692879697153499732097396915e-01
2.37784208123481769969458933533586e-01	7.24003251655844940370268322121497e-03	2.30267827922268792377231431995059e-01
2.08280298959190220902659306566464e-01	5.88188056396913198894265331894731e-03	2.11969698867936796352819794777889e-01
1.82286836608756806123953603483659e-01	4.75894061202667296704640120457170e-03	1.94905147458990602302401955696178e-01
1.59446897952908566402561040505835e-01	3.83600620218344936522314230739135e-03	1.78984370568413242839680934936202e-01
1.39422689420919399841772459090265e-01	3.08100976804374633328495998339632e-03	1.64121504340041671948656727373750e-01
1.21901424793459167259062263240492e-01	2.46570187105431496288897448503721e-03	1.50234400544339837800818566878070e-01
1.06597958705179054540587761946561e-01	1.96575960885231727439602214132858e-03	1.37244515119313591135883247860372e-01
9.32553312553183806728584550736012e-02	1.56057960373121487827173844798290e-03	1.25076851436871820913197096150144e-01
8.16440270095309111625447021897699e-02	1.23291672796123174023784554037754e-03	1.13659919056534227384549228871531e-01
7.15604939160804157639761691705026e-02	9.68465965631389499485803187197710e-04	1.02925682842066301056162416164276e-01
6.28252844199394228493923574091012e-02	7.55443254277972562405428790171807e-04	9.28094878150607261449227814079644e-02
5.52810536979999865571068017271488e-02	5.84194944239772510516460109735422e-04	8.32499526202795403806862273421583e-02
4.87905630572881326139748090062692e-02	4.46849537619979878515703227375314e-04	7.41888296071420657369102435215894e-02
4.32347782684988792094181293583417e-02	3.37016011432572668804954149456479e-04	6.55708328451407707353163346776227e-02
3.85111141984180178304663199973183e-02	2.49527845054814138972365731459736e-04	5.73434373366195944697629334293353e-02
3.45318522966905820085674900881009e-02	1.80229252158257685158855435401573e-04	4.94566536277859153756603055798103e-02
3.12227418991243738629490564688095e-02	1.25799029525478634960330150105738e-04	4.18627822556153098956865488962757e-02
2.85217868998258313331887087362582e-02	8.36072305825718564116376504587623e-05	3.45161522656492901873781020596460e-02
2.63782140421895009855916294416100e-02	5.16001502031912304907201911239626e-05	2.73728475890158753499588816424256e-02
2.47516164756206973787364151433477e-02	2.82096289560173365450683093322017e-05	2.03904245060930424493937076480679e-02
2.36112653749277901072713831496154e-02	1.22833100238178678150916253548604e-05	1.35276228349972054764071155931452e-02
2.29355826944245194192530941029490e-02	3.03313417726374163216151825284552e-06	6.71369080963652007769091583801011e-03


==> anc/HL0.1313313552.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 7.666871e-32	y0 = -2.93733978518518156291891533016033e-01
# Amplitude at highest Fourier mode = 3.00000e-37	Pade error = 5.09180e-31	H/lambda = 1.31331355155599360515621709076606e-01	c = 1.0870000000000000e+00

9.94923791602848359237453400231325e-01	1.00708640327969148603770429399057e-02	7.47417874803022731188806252244184e-01
9.73051583666095682861486928065314e-01	2.07926763433489709325394211705674e-02	6.96543804138966081854980889424920e-01
9.35221368812506044897298196251212e-01	2.82936091903885945246726920207667e-02	6.38194165956422479796153223807140e-01
8.84383868730197775909461607229392e-01	3.26351554119089057316212776023072e-02	5.87736353565280482090113921284465e-01
8.24167644761100790416533223683861e-01	3.42051012094833572741429117363174e-02	5.42528678739297400454260944256175e-01
7.58288779014507313346616126137959e-01	3.36039332428520605158186723456940e-02	5.01314176229305511686321097041597e-01
6.90104277570457747400738294216948e-01	3.14965109428884888950056671429033e-02	4.63402130454734352403178054369248e-01
6.22352800852382295077570060324542e-01	2.84932941460197186051314745512214e-02	4.28356599431996744750407042500523e-01
5.57068885171685385410348498056610e-01	2.50847029970212018569063582512042e-02	3.95869455165515003207335741703025e-01
4.95620603307445862357117162461433e-01	2.16230646084042217397790728909990e-02	3.65703846354264269122262013190372e-01
4.38814375004693332871645900220909e-01	1.83350279531561036252638351185783e-02	3.37666778559323604998882816329382e-01
3.87022250627424183906423212717186e-01	1.53476836228404313377889983150699e-02	3.11594409625154289183906544193760e-01
3.40303726875263935866070523848704e-01	1.27169057828651533263338924564655e-02	2.87343274601501217867856293486087e-01
2.98508567469177652494614576840845e-01	1.04519700201224903778818137794855e-02	2.64784585497313436364801264388759e-01
2.61356759471615445129061629747766e-01	8.53442090883328174189460467187407e-03	2.43800360409934948676813281837153e-01
2.28497014619270535214400000595787e-01	6.93132013818781339842655635286257e-03	2.24280778851653060169300968256980e-01
1.99547449073487887138632402793910e-01	5.60390004528264171382026208219749e-03	2.06122413249071220931079066375089e-01
1.74122529506765258880525271027673e-01	4.51282704561021804349182706125931e-03	1.89227093613455127679801105254199e-01
1.51849976587557043117669992423560e-01	3.62113630678273866680115377244625e-03	1.73501219132879064871266946610251e-01
1.32380617549254164351849496378436e-01	2.89565677964346928625018385697952e-03	1.58855370758041086399559935040016e-01
1.15393459369087181797481627819096e-01	2.30751007499895166971406692478021e-03	1.45204112609501655346315649846183e-01
1.00597632432234053387243601446913e-01	1.83207591762626064603833753684039e-03	1.32465899100231122980770214890406e-01
8.77323642484477282785266922214026e-02	1.44867665360982868824262571172870e-03	1.20563028981906569027743328267407e-01
7.65657767988252735072725133175890e-02	1.14013628991215630916025005143866e-03	1.09421607002519011479935310110450e-01
6.68930378823871556535032365543658e-02	8.92305375789752153759453278668709e-04	9.89714887840194004968141316864874e-02
5.85342126230658045537478652376563e-02	6.93602097023615265000041380320270e-04	8.91461954592674690271128495290559e-02
5.13320351172038724577319325776253e-02	5.34594708437827925558579366852705e-04	7.98827922535773403567621615615510e-02
4.51497353569024523276775893027897e-02	4.07635427418766465280737179524114e-04	7.11217302712639220408447745184349e-02
3.98690005182419910923999555869370e-02	3.06547406353788355336741531243356e-04	6.28066538892458429157575968037782e-02
3.53881133830791544943094723649053e-02	2.26361911693813800596690932898283e-04	5.48841778981634585275554517523802e-02
3.16202876701120985531284763665186e-02	1.63100758728416407466514234984923e-04	4.73036392889797743161591473501938e-02
2.84922059569283874630699960257189e-02	1.13598372859735031947810308003416e-04	4.00168286820758690818000293270347e-02
2.59427576608129145057352283403544e-02	7.53579460761642529291556082906027e-05	3.29777060735490759033408560380305e-02
2.39219701795765035032307791190302e-02	4.64366556063963928889900664691540e-05	2.61421050033821990733286575122170e-02
2.23901244202694665728339758313935e-02	2.53555909079989347657345148110363e-05	1.94674285613570957889569248126714e-02
2.13170456690708007691809842141979e-02	1.10307726466564683300902052109051e-05	1.29123399326047592892154737518920e-02
2.06815614945362573861573309118477e-02	2.72237973641040581245531946657942e-06	6.40557307470147366624025977785716e-03


==> anc/HL0.1322171975.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 6.557531e-32	y0 = -2.93872849903779623645385777798793e-01
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 3.57460e-31	H/lambda = 1.32217197460991284606783266868731e-01	c = 1.0880000000000000e+00

9.94973013043065515888166202268118e-01	9.97182334982415271574370094285408e-03	7.47184677827241918082081600836515e-01
9.73308276666428756241600932845335e-01	2.05971532993378471370682478264163e-02	6.96390674161811185938478759414662e-01
9.35818994864608530348962901913904e-01	2.80481556162555363893779293532610e-02	6.38147443213190111733336211471365e-01
8.85403338976706462250097772789123e-01	3.23837834009923332226494107867293e-02	5.87797603034579130339360250289070e-01
8.25632144037701532960490122215159e-01	3.39813577250459492205034036836212e-02	5.42693765160752547767188900948330e-01
7.60171173410992788049481314807473e-01	3.34276318754654624746016180983082e-02	5.01576037076828939010173768386042e-01
6.92341757717490693246938859385158e-01	3.13747287927828110893973380469102e-02	4.63752658656270611633788436901376e-01
6.24863145706347394775842217017852e-01	2.84237838938279034474653479044007e-02	4.28787947434581726832878842297271e-01
5.59764412370514055363219022157126e-01	2.50598241450612372049886466052009e-02	3.96374831953393356903785211358380e-01
4.98418063300066727498364104818999e-01	2.16330496035382109060933411252607e-02	3.66277933545509781237404549935639e-01
4.41640727472907088948627514871953e-01	1.83701666612568013632788599920244e-02	3.38305905619483060650006907510157e-01
3.89817141139878092666965271460250e-01	1.53995026181290833744761667409449e-02	3.12296598196143746693165505793627e-01
3.43019719706071688510133264147205e-01	1.27786179642720313301098957834333e-02	2.88108220037760155759790258996941e-01
3.01110071535288296877883221747397e-01	1.05184825715856993567633355262530e-02	2.65613609956760424011863021181080e-01
2.63818337116542360873751478063887e-01	8.60212336506105331052930983316261e-03	2.44696351493105338315819570384550e-01
2.30801517177432003639036755247781e-01	6.99779528189975744435871423506343e-03	2.25248118350348916007537138139621e-01
2.01684230664070700062818250906879e-01	5.66763655156357975476649024458643e-03	2.07166897720327474041509006975550e-01
1.76085859281016400780976941748980e-01	4.57297008733726325509265920578508e-03	1.90355848699412598866210015294001e-01
1.53637689214657650832419736065794e-01	3.67728736596704155233150478703670e-03	1.74722610650172923859100452324491e-01
1.33992997317894146777889998791871e-01	2.94772112699785529223175909914119e-03	1.60178916547463571958175250116710e-01
1.16832331923776008114843935328406e-01	2.35558496695564792795193578176112e-03	1.46640399614665993673432165998373e-01
1.01865630328366957199149704713534e-01	1.87637114202790467210229440707916e-03	1.34026510110173788414397611400574e-01
8.88323319165315960369400089224692e-02	1.48945954665220665512541537459880e-03	1.22260483033941715641013443134620e-01
7.75002833300452539310612329381232e-02	1.17769457736028601109258221031687e-03	1.11269316748903515904099863881422e-01
6.76639701116696748888490603198262e-02	9.26922564344780145985560244575723e-04	1.00983737331683647116274314113179e-01
5.91424251473899721533163955043378e-02	7.25541388331725415507379519072684e-04	9.13381344152030203395605996668677e-02
5.17770376058320970086150198013530e-02	5.64088433325241401342728400042384e-04	8.22704620203773292653735219905519e-02
4.54294005824975568669832693057506e-02	4.34877790428122384485146884553735e-04	7.37221030729713536539243863727163e-02
3.99792789337097574087367964856415e-02	3.31688915177767014030831630000866e-04	6.56376995809153191739223016385329e-02
3.53227418392588406765934751630324e-02	2.49504278130502931174588993874381e-04	5.79649523179668494802850938976216e-02
3.13704810945656219038228773659763e-02	1.84291332118357783783931047002689e-04	5.06543947305128609952753095603023e-02
2.80463215760690967957145895330905e-02	1.32823333093008423136385628650715e-04	4.36591459801699829806285270784296e-02
2.52859217148041908779201543087240e-02	9.25335638110503170910664633136801e-05	3.69346478005422022158190727075448e-02
2.30356571013050016903812736393666e-02	6.13979380376809235075108730248234e-05	3.04383893515802324228846647452122e-02
2.12516781595029704292395721190656e-02	3.78415819059614541384110312087869e-05	2.41296236149554081350592269152293e-02
1.98991322628066962633820237397457e-02	2.06656710578476506131507076596558e-05	1.79690781759760614336598243030837e-02
1.89515411290484170097933966084938e-02	8.99147970593959082952693264365656e-06	1.19186625514872578889274429584220e-02
1.83903254370244530363899439940662e-02	2.21923931224723934871517589656308e-06	5.91228368913634316862726018039339e-03


==> anc/HL0.1331362087.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 7.045466e-32	y0 = -2.93910330375137219175883790570285e-01
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 5.37130e-32	H/lambda = 1.33136208745762670884070063767678e-01	c = 1.0890000000000000e+00

9.95221535590867891587439876152474e-01	9.49500151404102093654743111677441e-03	7.48000286986761854886111446000045e-01
9.74612305157553866203895876095527e-01	1.96714218412063394347442178078792e-02	6.98134899865624414425360811016469e-01
9.38867321398187781480885300426956e-01	2.69078210373810382653329059241354e-02	6.40754465869375737876646860970088e-01
8.90624373833899325983984175508414e-01	3.12448244692732868549508199137443e-02	5.91184049262193926732634648950873e-01
8.33164792690698901579600802488823e-01	3.30050257607848355057530449454059e-02	5.46775048001067323255935649092838e-01
7.69898214579022689451489061972992e-01	3.27058290584701398375950968206878e-02	5.06265065532842010287824088772900e-01
7.03960424129153450694327142062332e-01	3.09357391630539944837200618622271e-02	4.68962853851105039400473357985843e-01
6.37965636512291448984242919264228e-01	2.82496445371520978988172610874230e-02	4.34436586304341608110592115554017e-01
5.73908557284946177818640092591516e-01	2.51062031667651880487107020820161e-02	4.02385315931490858707639186748088e-01
5.13178760984061642048601306784544e-01	2.18458055938558788113228543922481e-02	3.72580902322345958773961136966821e-01
4.56641110361670786716634805718382e-01	1.86964657558068932893022789808662e-02	3.44839564434197536512053378213388e-01
4.04743026317226088004141677369082e-01	1.57938178544562649859541695692013e-02	3.19006642306382096186685611790397e-01
3.57622370561967930027176334472893e-01	1.32049686463709427340823928559466e-02	2.94947608547393973068679973306525e-01
3.15201912819782095856881028214801e-01	1.09503714467559916818418938988300e-02	2.72542308839333452412291163805079e-01
2.77265148276811826642222925739715e-01	9.02131584007995877726370476096829e-03	2.51681080149537750155129152623981e-01
2.43513442357720406636665219862988e-01	7.39268987127731166435056294267167e-03	2.32262094247111454121189308095526e-01
2.13606978869177189025946537660293e-01	6.03164795046681038232645906621769e-03	2.14189563356702998703324181484033e-01
1.87192790165886599875040464415204e-01	4.90312214968632900381753683874587e-03	1.97372569051878050971578683684388e-01
1.63923051936072555252186008144118e-01	3.97307959658267701298628541498223e-03	1.81724337523789801286348084284807e-01
1.43466345478063150823309789183295e-01	3.21026239755629126726142726011024e-03	1.67161824050533544128268058191339e-01
1.25514014277021660144371819442002e-01	2.58695768942596825174048425102288e-03	1.53605500477172569994891224795891e-01
1.09783206770274258883952516808821e-01	2.07918050302458126911869501619064e-03	1.40979265564596269118394616906806e-01
9.60177547427157857860368010466749e-02	1.66652449268795246247892001762456e-03	1.29210419887581737261405804937200e-01
8.39876943938282136441815302444928e-02	1.33184365575958112201297425060613e-03	1.18229664674663381890168446069595e-01
7.34879833959990217593894641853856e-02	1.06086513216154951545079262095925e-03	1.07971097807250906415423917545616e-01
6.43367849614651750456284486489877e-02	8.41791562009231032510621158710255e-04	9.83721905778245906170840956885047e-02
5.63735619916434968554379544139632e-02	6.64924898646195065025392134579693e-04	8.93737363496581676707979123187048e-02
4.94571362905222993871276678357652e-02	5.22327139064763041463562300373884e-04	8.09197675799561389346088746010025e-02
4.34638081778141131590872993512392e-02	4.07523639524038310714955176812635e-04	7.29574412710900600156463213740763e-02
3.82855921019098994967377351628834e-02	3.15249124211671372605386272110261e-04	6.54368951865441153576446551567775e-02
3.38285978484433360457560365347340e-02	2.41233567315909642133584339994596e-04	5.83110784348452285764025407744172e-02
3.00115702936713280915318902939800e-02	1.82023794068867188108380360471870e-04	5.15355605751913599400354604427352e-02
2.67645903151094928413392789922930e-02	1.34836242661108652797894962171364e-04	4.50683234609728664991291746235956e-02
2.40279333484066234153222582788383e-02	9.74364437482230759433880330174193e-05	3.88695397740885428729837174977159e-02
2.17510787420613976830937536632184e-02	6.80411559472510014582633504826558e-05	3.29013417409911039879426763337162e-02
1.98918615442297179643839613862929e-02	4.52395949847310332375223583013439e-05	2.71275829723349843311003049599337e-02
1.84157580073784085328677400158253e-02	2.79307256056717405039589078249259e-05	2.15135958109560718643296502723351e-02
1.72952964835951155608565307978478e-02	1.52741030631896568289385654409382e-05	1.60259460397572536835833899884412e-02
1.65095862250327573904844587987130e-02	6.65223341203907473608847860350475e-06	1.06321862997515436290830454469168e-02
1.60439577232510598364605275019765e-02	1.64286208484968141455329041983634e-06	5.27558893083116110132094554446020e-03


==> anc/HL0.1341061714.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 6.699283e-32	y0 = -2.93819155590716712876832724295564e-01
# Amplitude at highest Fourier mode = 2.00000e-36	Pade error = 4.00040e-31	H/lambda = 1.34106171375102061451668239966758e-01	c = 1.0900000000000000e+00

9.94959938092333046390887215370213e-01	9.98404867127841722253507503801834e-03	7.46078442964198674174429316381284e-01
9.73235927762203117674484763316050e-01	2.06096170252806517862582129968787e-02	6.94937355895019370748129411614554e-01
9.35646341404938848695820819003334e-01	2.80460008042579173770943140168640e-02	6.36454727901877932488725067850776e-01
8.85103969353429187210297500522690e-01	3.23573340230048562975210228507823e-02	5.85918043271600539564973221772573e-01
8.25196306986027083502244510770403e-01	3.39267627932608465682120851146654e-02	5.40665531490985494206105864219218e-01
7.59603966792875697151832383551336e-01	3.33463132937377983964948511912390e-02	4.99430842526613379820345432157791e-01
6.91659046351344276631840974340981e-01	3.12718521544824068586899544588276e-02	4.61518898592881362220716599634886e-01
6.24086863377060102879015774455428e-01	2.83064186708559879784414034684832e-02	4.26492214372877480608265949841236e-01
5.58918434837587565562708478910482e-01	2.49353537442983671501799855609726e-02	3.94042782553132265572810451644973e-01
4.97525206377614295926999157460183e-01	2.15080960779166377723208499040613e-02	3.63934844339899293901416850542281e-01
4.40720925517325761815830712113737e-01	1.82500403378025152179533250979261e-02	3.35977041609720699492987365068069e-01
3.88886590772431268741624660440288e-01	1.52880535810261414103556457520702e-02	3.10007447907587169839073882614695e-01
3.42090691410282688792701779270309e-01	1.26783361931658275690305516096632e-02	2.85884628760138807842912297342411e-01
3.00191117719886505856239392747828e-01	1.04307187713605440958867743986139e-02	2.63481836036202916501595979650358e-01
2.62914692576516075305674781987150e-01	8.52734423565574704261634403422702e-03	2.42683067219139244958908599868182e-01
2.29915557637602887322043765552169e-01	6.93582453945812986800918310449350e-03	2.23380374057715162962913409810306e-01
2.00815910902293350475371557522439e-01	5.61785966399764979475004226754003e-03	2.05472064793159252538103741111454e-01
1.75233091000077918359153583311646e-01	4.53449679891461833296957090255609e-03	1.88861554414728567311450275836533e-01
1.52796642894394429757613069373702e-01	3.64907444776674132515341354626925e-03	1.73456675392493867347018012327357e-01
1.33158325765362129384094750719182e-01	2.92866128213895657544663540917013e-03	1.59169301896012187419665115433433e-01
1.15997319818236225193645057587574e-01	2.34456861301779391454051668845888e-03	1.45915174082499312829048544886981e-01
1.01022276478367578386516202294400e-01	1.87232728613657349090669018430356e-03	1.33613837811025192044132609423332e-01
8.79713710570806234307966629514476e-02	1.49138096505326329221377315424158e-03	1.22188639206583057576787698113568e-01
7.66111532391308920135527248185589e-02	1.18465142541745202316939939456115e-03	1.11566732856240925490375562318882e-01
6.67347282857281257571403077648205e-02	9.38067559766215761103689627633363e-04	1.01679077373696740547301291816537e-01
5.81596176037596858294448426712786e-02	7.40108891774454058925266635479921e-04	9.24604031706735450107135350610651e-02
5.07255207461875516773918059639002e-02	5.81389098070017961511165324883809e-04	8.38491451895722325733041670202819e-02
4.42921155140109759093412249554673e-02	4.54289943112305756065197198495652e-04	7.57873387499710186180552953536011e-02
3.87369762054946122948397392071992e-02	3.52647431955675080453943056410976e-04	6.82204801386754284391358311394087e-02
3.39536531860171026886973638236727e-02	2.71487405693577151714016749745542e-04	6.10973556238214520850897632072211e-02
2.98499334547368030589403049626422e-02	2.06805645739987983259193602041880e-04	5.43698435966474846460048459577785e-02
2.63462873354101721707658142856082e-02	1.55386804043732533945591852271918e-04	4.79926948587183541256422530184655e-02
2.33744977868226491068103727926465e-02	1.14656509891212214097756814677563e-04	4.19232959239444128139092688624814e-02
2.08764640610560982656354023454600e-02	8.25614401072001533726910996709872e-05	3.61214197721739690685998737417311e-02
1.88031691608752759504376921543340e-02	5.74727540807200867932883169231623e-05	3.05489678976539569784809925831352e-02
1.71137998510397740906113171584320e-02	3.81089609589836446011601528243209e-05	2.51697068265170360885741112157543e-02
1.57750082671747010394080043657445e-02	2.34749357103887885367398402219900e-05	1.99490015930717057950656860668355e-02
1.47603050557371720082535831324756e-02	1.28144012568856808607956739215774e-05	1.48535480066756749224589924918907e-02
1.40495752257052196982313787935768e-02	5.57373404256353529552624255728558e-06	9.85110493559170461588238156734878e-03
1.36287093456101130291526156242097e-02	1.37543062382519934469081884416074e-06	4.88497430879858881993023221043747e-03


==> anc/HL0.1351628557.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 7.486606e-32	y0 = -2.93548251785759586020128492124064e-01
# Amplitude at highest Fourier mode = 3.00000e-36	Pade error = 4.46160e-30	H/lambda = 1.35162855659552890668192564487800e-01	c = 1.0910000000000000e+00

9.94616470856103374146477141315022e-01	1.06242349672096451171530673880216e-02	7.43779995176384791457946747529838e-01
9.71431780805854705934351050143582e-01	2.18288091901498278245894879947916e-02	6.91034606509645448283670856984883e-01
9.31439289903024313817842302662487e-01	2.95071978603032743593071884354448e-02	6.31154969053118793958161225235690e-01
8.77929552962917731222524988283217e-01	3.37601536811869906321110412728612e-02	5.79393314363493190137572598148878e-01
8.14903068844709066318873568450897e-01	3.50585067295577807502708437508558e-02	5.33074916806852429067338854463613e-01
7.46396420848729611458559566082348e-01	3.40984313624145985038558327652032e-02	4.90929596345791747377829067253718e-01
6.75989336137516618625997249134451e-01	3.16262398116551297371932930780582e-02	4.52257097166843019343967077467106e-01
6.06536858622831213166553874189043e-01	2.83064343655154738380312946885623e-02	4.16611762622481634546740719416036e-01
5.40100545157000156515332441410381e-01	2.46556116438682366998768098362654e-02	3.83675517865976523836984254162906e-01
4.78013611786525109036884908215477e-01	2.10310295196545798141077195454690e-02	3.53201973309754760217185165467993e-01
4.21012708118159110116460800642393e-01	1.76513765853713978485494913767847e-02	3.24989396152222426619648087580167e-01
3.69386211666038503211213419011519e-01	1.46299105338493021980151185229113e-02	2.98866046762292361645756969533118e-01
3.23109913924307955146916562906983e-01	1.20074985245491138139044392436369e-02	2.74681244123210085454010318578762e-01
2.81957610103690321337581963669738e-01	9.77981416064723047260003430751104e-03	2.52299458476149027779989885876916e-01
2.45584466824929744510324166106009e-01	7.91728037757315544504748263010657e-03	2.31596273725472579718852633254832e-01
2.13586213187709997291188028182459e-01	6.37849671788533458033197537182182e-03	2.12455646286541828668863155573781e-01
1.85539023652451579016949829916724e-01	5.11862431979060560044114015206603e-03	1.94768106495979555354858939821550e-01
1.61024996550362184584213826945201e-01	4.09421270016540158103640171220595e-03	1.78429642333975234427492009894367e-01
1.39647403329612291436609923158099e-01	3.26568108310016798362943946358100e-03	1.63341060333434608597011243725139e-01
1.21038956586695936902036584198810e-01	2.59834267676050172225533737291142e-03	1.49407662300317777500280799583229e-01
1.04865483356355668620642027241602e-01	2.06257820686742509165899994331401e-03	1.36539114859531585608012125363790e-01
9.08266879779626837974475478690677e-02	1.63355101610382877263735003099421e-03	1.24649422023994960931413319760163e-01
7.86551569933602446370873157439017e-02	1.29070603179349573704278437963758e-03	1.13656938370023109910247796217915e-01
6.81143740567226936466436191662978e-02	1.01719523829881064603582470255207e-03	1.03484381926634252344994102880992e-01
5.89962438441285842175482910867211e-02	7.99308752209230042003567845627307e-04	9.40588220589866238443861003656752e-02
5.11184403481767016985729618512396e-02	6.25951544746084752211785944193657e-04	8.53116292856797759732247598789049e-02
4.43217721457863837994113334046662e-02	4.88182738789285848761006584658535e-04	7.71783820357871746472331449147841e-02
3.84676766002940808131590634619378e-02	3.78821336959616720973048404549326e-04	6.95987306608062854176080673987326e-02
3.34359030110222480822737194956657e-02	2.92115320047776899433361372294555e-04	6.25162222660864547298245668798610e-02
2.91224119806741449232393003556321e-02	2.23467798167157801454806453406770e-04	5.58780916841356731391752959900897e-02
2.54374982183044446769280962792128e-02	1.69212741917566429131182237070244e-04	4.96350246358464586215532785440657e-02
2.23041322212092594158685189820359e-02	1.26432815012957193643134091663481e-04	4.37408991629766495814925623374567e-02
1.96565098329548827263958464968908e-02	9.28124043564738541344350357788318e-05	3.81525110125909309443129944509248e-02
1.74387956080650133935835583979650e-02	6.65197682956196506432395011597402e-05	3.28292879852567259393497738638930e-02
1.56040449530895045423945892240465e-02	4.61131146339392778460991184005177e-05	2.77329974536179314786333550914815e-02
1.41132903350730705236403933559514e-02	3.04662803517076310945490526870069e-05	2.28274504120903699422258105617067e-02
1.29347779257414641167378143109681e-02	1.87104697410420404665392298155764e-05	1.80782045918216029081948483721512e-02
1.20433425539193526457790844750437e-02	1.01892011287185803937582334075281e-05	1.34522683996723448175625647634306e-02
1.14199105701411614252390185336877e-02	4.42421525708065157412863510643505e-06	8.91780673421067731072966416585659e-03
1.10511220699054113760540607019671e-02	1.09062002167153075209415631420057e-06	4.41849544513694823038486296617730e-03


==> anc/HL0.1364031391.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 6.872647e-32	y0 = -2.92971206215926649333058175310933e-01
# Amplitude at highest Fourier mode = 1.00000e-35	Pade error = 8.40540e-33	H/lambda = 1.36403139108410803095001876629308e-01	c = 1.0920000000000000e+00

9.95451036483357146100908632190527e-01	9.04044295655470874058869117936402e-03	7.47580367699938749718049449106469e-01
9.75814124214178586336773748690873e-01	1.87713136302110595663493831129230e-02	6.98205675283889263809808857971891e-01
9.41680881657334929274613317136306e-01	2.57685913242495306674510566741747e-02	6.41365229204004604477733375938450e-01
8.95458688182104290039767925970959e-01	3.00630559779404720212911914622315e-02	5.92309115600982014607213261696208e-01
8.40169507997528201169532353933693e-01	3.19344066375869515905131771971667e-02	5.48372357337304694173111042676830e-01
7.78988898228982899749698540291566e-01	3.18418174954529373592477563388647e-02	5.08282864934263463485188716027372e-01
7.14877786823449042466319092142070e-01	3.03176847170471759960413398037096e-02	4.71345615812743034243347653293728e-01
6.50345780737499385370274647240685e-01	2.78738035703823794107667470187475e-02	4.37129748794195457309505921904914e-01
5.87346756747042084985930188278002e-01	2.49421187570275847633524120681525e-02	4.05338487998152255348708293656000e-01
5.27277680887374696618913030484719e-01	2.18508221093187260510565009208003e-02	3.75749729397378575317297437913297e-01
4.71041565286956532089367231110369e-01	1.88261055092537430392264561898617e-02	3.48186667764585251160772917282347e-01
4.19139677613898507809024923365939e-01	1.60078955235915700958182426548345e-02	3.22502018225848640863861626979564e-01
3.71768415855803408829420639375627e-01	1.34703618232099144903714653410859e-02	2.98568748526034246879996824168289e-01
3.28906778894859654957371817430704e-01	1.12416000847451627521803017786101e-02	2.76274179077434771292230059781443e-01
2.90388388795117865280448857917413e-01	9.31990988325636936970516056629006e-03	2.55516016760153230319185410110375e-01
2.55957067159139027125381450726391e-01	7.68602950216055832129125952592915e-03	2.36199627640818867719945520698228e-01
2.25307596086600519701431719105089e-01	6.31169010028103725697303181758823e-03	2.18236171212549350269680689528381e-01
1.98114317579979504238206799424100e-01	5.16522854389034639620952192420846e-03	2.01541358267450466945729771816601e-01
1.74050339627745481034175936916535e-01	4.21503537429146887711450350808696e-03	1.86034662186937174884995100139177e-01
1.52799801191028449089147066819579e-01	3.43150297592478664264492313282110e-03	1.71638853177364052844326280535983e-01
1.34065185772413877624403121376357e-01	2.78798630973760615519813555307631e-03	1.58279753697941251823077658955502e-01
1.17571210741511347605561941466783e-01	2.26114509489208546631497493486482e-03	1.45886136840091911432355264749793e-01
1.03066419969593803499642527172239e-01	1.83092020080043699522326613571097e-03	1.34389709289207443866180183889402e-01
9.03232881068952406934934432269958e-02	1.48031050664745041509450279451625e-03	1.23725136928168293603180838418035e-01
7.91374020933496008632807961834655e-02	1.19505544056294332518611708641349e-03	1.13830084161383932213036262246675e-01
6.93261071003585239662312533329623e-02	9.63287016722595605595182013592607e-04	1.04645247919477647768007921196834e-01
6.07268763241560484532035210497263e-02	7.75188030996158397641982663324347e-04	9.61143745497288213146597015090567e-02
5.31955743964270801139916078130513e-02	6.22675800233554018413372808702849e-04	8.81842530222103230705940697476255e-02
4.66047223364883133269790365039233e-02	4.99120195032973761376034619761662e-04	8.08046816781210268344899321163951e-02
4.08418299185717237865792721777671e-02	3.99098418911363396773703332567615e-04	7.39284085147021178160359105900647e-02
3.58078331046040687741755626487736e-02	3.18185450271897201870115898329024e-04	6.75110468856147488482434175367348e-02
3.14156555382216497070463551756248e-02	2.52777239913187456035278181854007e-04	6.15109695475650631187569909313210e-02
2.75889010418369408761790543923467e-02	1.99942970141139315574768889173181e-04	5.58891843632595113064208376541071e-02
2.42606765411555186776938792424763e-02	1.57302503556712080981349357825348e-04	5.06091949391903029448869251904581e-02
2.13725404083307337754428746190223e-02	1.22925311109861964811737733215464e-04	4.56368492511219294671161705898799e-02
1.88735688364385902901140774642155e-02	9.52475026067414252069385966594930e-05	4.09401790158738475470779145327643e-02
1.67195318042496011258408424777172e-02	7.30039867257018955159343251512270e-05	3.64892322873208861852163556511294e-02
1.48721699497281679682167033556639e-02	5.51732019071168143590072888062279e-05	3.22559015249138322775730607201730e-02
1.32985639007791553178391302268588e-02	4.09322511864855875613491237112699e-05	2.82137491659074055447064765117006e-02
1.19705881042393866239850964670455e-02	2.96206274934650853749564399652488e-05	2.43378324512713257602258164636301e-02
1.08644418356551673077652630471803e-02	2.07110265177433359390562350981324e-05	2.06045288845838144830731084573550e-02
9.96025080084787813388831460356581e-03	1.37860133200635237988489390698026e-05	1.69913633051032186737680098389183e-02
9.24173351348975211792322279188849e-03	8.51954018750329253553641176814859e-06	1.34768372097028794079982821282258e-02
8.69592742067533974479610851391050e-03	4.66251119375218460379510986679776e-06	1.00402606686986509707843276162436e-02
8.31297053659056629171006400897005e-03	2.03175831729087472779673667006576e-06	6.66158689432178240320995765139557e-03
8.08593513219443463163876508814359e-03	5.01939928870049112238477201315023e-07	3.30488193767223601281302065238671e-03


==> anc/HL0.1365472970.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 6.741791e-32	y0 = -2.92884425274519992322498449085504e-01
# Amplitude at highest Fourier mode = 2.00000e-34	Pade error = 1.35010e-32	H/lambda = 1.36547297047731990168163884787374e-01	c = 1.0921000000000000e+00

9.95395475401978425617808933592312e-01	9.14513454940286973790390081233422e-03	7.47191957783073031630664642858070e-01
9.75521324997831649261773216849639e-01	1.89740864537593482663892649544506e-02	6.97544189494753355310602316589405e-01
9.40992939363357854025225515454886e-01	2.60183984586663093607282217907591e-02	6.40464988216889699650620112274952e-01
8.94272860406179898207585923433118e-01	3.03128115932529021369567315657506e-02	5.91197254752093466952354562004501e-01
8.38445739255116612061930742682971e-01	3.21483663535243959189365715231643e-02	5.47073199828248099244577736239388e-01
7.76744287032023482378849258363499e-01	3.19988442488826933061608252514496e-02	5.06819985151327062514900039721424e-01
7.12172722458715298278640199886158e-01	3.04104202767593534254504948713172e-02	4.69741994941905148989517996425067e-01
6.47267167233439877276933612255099e-01	2.79053014353332406930423621274929e-02	4.35407449736103523807775489048940e-01
5.83992547993412102972306343820807e-01	2.49217314647487448815338978344700e-02	4.03518360478812527089126484820436e-01
5.23744998699761439210501538497329e-01	2.17905923233973975177851247960519e-02	3.73851263793522591080140517046247e-01
4.67418956120081942895445805722794e-01	1.87382028959074949571314740364477e-02	3.46227969775579438897116592606910e-01
4.15503004801617626855366670405717e-01	1.59031224377509851581324289372206e-02	3.20499844571369929379485549962306e-01
3.68179454403508554395415877854902e-01	1.33574965563806730859556017075564e-02	2.96538557358608201638596430101315e-01
3.25413562974143793658235871064602e-01	1.11272888259502425754925314465955e-02	2.74230172045483862824021559193745e-01
2.87026540098333786358006351382268e-01	9.20886162475394487600105261609744e-03	2.53471168014528328119151258061173e-01
2.52751558085081885428979433814289e-01	7.58134167893095027661783099773209e-03	2.34165705196898435021288186518937e-01
2.22274601529394559392994812864169e-01	6.21520051991283307141123339612484e-03	2.16223759109585559278681383274352e-01
1.95262958816369024693760348240156e-01	5.07783888487307995872851099475615e-03	1.99559886316819765842728024913540e-01
1.71384224925235331129660112894397e-01	4.13698325728884458746409289375231e-03	1.84092446410075554414116077474377e-01
1.50318330854029951066938061361369e-01	3.36257772825071064583018683949240e-03	1.69743146650861799126147075306475e-01
1.31764625611843687016446688526192e-01	2.72769272544271186309610755659360e-03	1.56436805802480046492316451577279e-01
1.15445556362753949673806935202588e-01	2.20882330424857510212162570556880e-03	1.44101258798307054946571393246981e-01
1.01108081419676990627472496560246e-01	1.78583056451685178440254990239181e-03	1.32667344383454297251027233420606e-01
8.85236250794204013070439112070513e-02	1.44169173084746640340881175138742e-03	1.22068934027516968304058923833798e-01
7.74871373632231508822656270443285e-02	1.16216278451163407158080097116310e-03	1.12242973035794631449516214985053e-01
6.78156421548943953332417151053665e-02	9.35416055333004571338801247317357e-04	1.03129514698667365499143530030147e-01
5.93465292537758566159738006852713e-02	7.51688175753250251305129883660571e-04	9.46717359167277495754203533196242e-02
5.19357563901625187917073963413004e-02	6.02956740217465616299644780637864e-04	8.68159282020677277987490530152690e-02
4.54560657707601957280913684747144e-02	4.82653583483968415644987986519336e-04	7.95114616279660538031251783812928e-02
3.97952781848365137594447230345692e-02	3.85416474412312237562886223123795e-04	7.27107217288017936063556626980961e-02
3.48547001056015437642178268808762e-02	3.06877643321748380784947889618417e-04	6.63690210192444312408565958089693e-02
3.05476611909753020325193444291647e-02	2.43485873659111048206722773258401e-04	6.04444879379936954956927663245741e-02
2.67981880243382094173888839199485e-02	1.92358211230473407519555723742954e-04	5.48979366922846656640266504802688e-02
2.35398127062978312838920586807249e-02	1.51157245237473683756972741461717e-04	4.96927217349143862378416550671541e-02
2.07145105778171124777607686329055e-02	1.17990128585930454200438006972811e-04	4.47945805146665832944828083895667e-02
1.82717589716591832112309686085316e-02	9.13258702299044265785973648102751e-05	4.01714677734101960097294529724745e-02
1.61677078199475718663677398613822e-02	6.99278561990796352478857953243846e-05	3.57933841171982115836140769324589e-02
1.43644527515982364900408902676390e-02	5.27989855955996053867309590966529e-05	3.16322010129814124306179280914839e-02
1.28294016695831605560098843637167e-02	3.91372141099159876474849734329614e-05	2.76614838951849782353169936214986e-02
1.15347264608312697557252158634208e-02	2.82996652060811225703317168973792e-05	2.38563147462292167418276781926851e-02
1.04568922935862470438116326438121e-02	1.97737917067457938992647886959511e-05	2.01931152766654898107795827163948e-02
9.57625780101078654893743022473737e-03	1.31543479510610068536216896725416e-05	1.66494715946281670299202591969516e-02
8.87674028980672011042331962812568e-03	8.12516877294064723252846781112115e-06	1.32039610003038174145218615797315e-02
8.34554093161777779589813299388741e-03	4.44495173819832937802564087112431e-06	9.83598128427974904618533004269762e-03
7.97292569119571511980407597190012e-03	1.93640924644538564573230414951833e-06	6.52558265016487292172174426759439e-03
7.75205852544628870853385542371352e-03	4.78302967047958929164084571842527e-07	3.23697525458422375927602698907932e-03


==> anc/HL0.1366977196.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 7.628872e-32	y0 = -2.92789326374352490795988915200168e-01
# Amplitude at highest Fourier mode = 4.00000e-33	Pade error = 4.91690e-33	H/lambda = 1.36697719598740518383417011930202e-01	c = 1.0922000000000000e+00

9.95516723754816645710454143621181e-01	8.91423543377542835577627099304685e-03	7.47827589163027013401835076933258e-01
9.76159650799317814707009292752513e-01	1.85240459354283008599289454978677e-02	6.98702041007084019964486966475023e-01
9.42492559380748390368357965429858e-01	2.54592487032198747271642523423486e-02	6.42089523138548739648957140259017e-01
8.96858407636917449296308682609947e-01	2.97469945996278033928327845737369e-02	5.93238157267803852417468134506224e-01
8.42205704143285300808122525813754e-01	3.16545794374507960291020034852915e-02	5.49483427772143036410643325914356e-01
7.81642632828956710099018395867518e-01	3.16246378979303073622730161435401e-02	5.09552710546133675581575143615915e-01
7.18078652148859343227159220824725e-01	3.01736063360583001849366148232640e-02	4.72750856833212805665482440491461e-01
6.53991436009640980459187849729429e-01	2.78009327630987715126599550655589e-02	4.38647595723053910877579211361551e-01
5.91321168309138191668108759179297e-01	2.49308387852023037652499912502971e-02	4.06947341221158594111328461507636e-01
5.31465318943042666604789054337728e-01	2.18879672610629725163866680619969e-02	3.77429568297051936043276539605508e-01
4.75336788177922397880547452044894e-01	1.88980052008752441841255357995706e-02	3.49919262679465417409338093820467e-01
4.23451801446657918809112788917111e-01	1.61022076592877383034688516065851e-02	3.24271026184996885415037660180382e-01
3.76023520207435169237404516361927e-01	1.35769270509607931031167872787578e-02	3.00359742446595293218618238409762e-01
3.33047362154166486544736321970785e-01	1.13526360809898106465287329064531e-02	2.78074640925806636066848603401395e-01
2.94371802214072240030544233512632e-01	9.42982956842927436775400772361504e-03	2.57315309790709597026577431867254e-01
2.59753397826127583359212940748747e-01	7.79108875497383432556852277497267e-03	2.37988953429670277774646347322892e-01
2.28897429200568219903593363724918e-01	6.40959318067759191593829483330979e-03	2.20008512548865289919251925340414e-01
2.01486623450713536553354266317607e-01	5.25476014112249737209563897466545e-03	2.03291407295842603554906984531478e-01
1.77200604322225617470523898488522e-01	4.29574915848383438532632648977495e-03	1.87758733278414765892356602987267e-01
1.55728441304118442088967524717222e-01	3.50347385718941328058881609471693e-03	1.73334781180739577793256740024171e-01
1.36776243633342613212384888178156e-01	2.85162212417848956930156911589943e-03	1.59946779964023881820382848529433e-01
1.20071304288670025347988358548975e-01	2.31704872191656324802427857156664e-03	1.47524787002496810006374078772779e-01
1.05363912607542210778183754453174e-01	1.87979206627300402584565547998846e-03	1.36001667576859160424426897923856e-01
9.24276422694426552288912693494046e-02	1.52288213647624718141517118495942e-03	1.25313121683523979735941273263118e-01
8.10586823807785930255417147488060e-02	1.23204613893512161980512447664545e-03	1.15397728656785382336390696580515e-01
7.10746025991479427046410670692588e-02	9.95377295716303343418475208608097e-04	1.06196989840216951007026522531326e-01
6.23128159072761106294932343692740e-02	8.03004842832427997956800885831578e-04	9.76553566271079962022324280729527e-02
5.46289129704947787478676137142291e-02	6.46785820212949316115570900660863e-04	8.97202361712884676315960485796888e-02
4.78949800251202766054629346273177e-02	5.20028369655741803669442839422528e-04	8.23419708049109047978105134497079e-02
4.19979699757534596733776035716943e-02	4.17249764785446213376562983743363e-04	7.54737902959330890375859042029724e-02
3.68381677688546800209028101187201e-02	3.33968698895996197879118182815030e-04	6.90717386001076850398838477166546e-02
3.23277718407531187367389514195380e-02	2.66529391232777812544387171707603e-04	6.30945784368946011683997719174062e-02
2.83896006229674018550688714595081e-02	2.11954156628505261570012130484597e-04	5.75036776488197253832919672739619e-02
2.49559248460990067831521027715786e-02	1.67820793704764978625968628118045e-04	5.22628810409701808062540186649001e-02
2.19674214257200837370617271144173e-02	1.32161223087325927627609790015494e-04	4.73383707049401847206331636635955e-02
1.93722420484342483124231153986592e-02	1.03378085340862899036532895475439e-04	4.26985172214842365019569573002628e-02
1.71251883896348372374895762177175e-02	8.01763808729603027574365480784497e-05	3.83137238939711571828191620789412e-02
1.51869855541900837803438809282190e-02	6.15076301437425724704790942264765e-05	3.41562662275978430842274733362257e-02
1.35236454262505570383741585339182e-02	4.65244100690605875494424322427873e-05	3.02001289238475971311642740696157e-02
1.21059119477577293475380432926020e-02	3.45434623354547332674356362731706e-05	2.64208424148165019489292232360928e-02
1.09087808588677123272586119793894e-02	2.50158677148719994508734319385066e-05	2.27953203919053711184661155854893e-02
9.91108710785285608939560301263894e-03	1.75030406389081390917686658524956e-05	1.93016991159143696305915924265095e-02
9.09515393060658588190876480773534e-03	1.16575243961608496639933061641669e-05	1.59191787815194143432900171574111e-02
8.44649844330514992285597098961851e-03	7.20776234796053556406951455375914e-06	1.26278669345797753812491890926106e-02
7.95358942326718504603709776884598e-03	3.94618714697245593337464622637130e-06	9.40862383044332498567894661479024e-03
7.60765373698288312548820829674642e-03	1.72011143181253469983692460414944e-06	6.24290955641273732832450220510683e-03
7.40252860258121801890248015514774e-03	4.25024051994160611145528137456749e-07	3.09740174043605794437919180834699e-03


==> anc/HL0.1368557681.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16384	Residual = 6.887793e-32	y0 = -2.92684373026731057403007232605152e-01
# Amplitude at highest Fourier mode = 7.00000e-32	Pade error = 8.52650e-33	H/lambda = 1.36855768063460300481301874281237e-01	c = 1.0923000000000000e+00

9.95452809051644464001543698231267e-01	9.03483269118695184671475056346220e-03	7.47381186694277990521504356430421e-01
9.75822691681205725912348345259486e-01	1.87580961563163654599430762489035e-02	6.97940815582857430372027227227635e-01
9.41700124762357585887912295122127e-01	2.57485324116336788046096377598308e-02	6.41052729523163148050156016481681e-01
8.95490665232191729494426977647591e-01	3.00375944842217014561833947058779e-02	5.91956626100703815666099730539524e-01
8.40214329486837862096167262384597e-01	3.19052219226706222394336297585782e-02	5.47984669715158925831318724804583e-01
7.79044991891531022406550910122275e-01	3.18105068726840193161690267231049e-02	5.07863389883512784182069447044964e-01
7.14942425638914084932796231910607e-01	3.02855783877186808854433754668798e-02	4.70897062834590148515459126107351e-01
6.50415697814337098177814042848804e-01	2.78419076126265739976423713799072e-02	4.36654525404168488056320538188537e-01
5.87418692376990202358774002598637e-01	2.49111447152964965168191206726546e-02	4.04838972270034070348263549853271e-01
5.27348767890997778411992656084520e-01	2.18212548406878475563441191306401e-02	3.75228464560532385202967699973957e-01
4.71109526619829943296284906456547e-01	1.87982724583953504832943729886208e-02	3.47646494501323923345310336185042e-01
4.19202862462782611761742978078025e-01	1.59820185330962717581419132308003e-02	3.21946152512996993057354723058731e-01
3.71825727709072180253494993320708e-01	1.34465879167373345787240700055080e-02	2.98000814423308024606715111012529e-01
3.28957552611806482164961048027192e-01	1.12200165037635115051092487211938e-02	2.75698209445040226424145622125386e-01
2.90432261089549613110448969352279e-01	9.30055115074886331619665560522896e-03	2.54936436374800205891626481635293e-01
2.55993865796356838900352797265786e-01	7.66888263628262761377642162097971e-03	2.35621230764040501209029924464833e-01
2.25337255759045079505265409465887e-01	6.29670095778066897388770311323060e-03	2.17664100147783889817904856117640e-01
1.98136819517200107977490066214553e-01	5.15230963223384477950060921992637e-03	2.00981083610886540346617691461528e-01
1.74065668008935450032034225380973e-01	4.20407417564743753778558824759036e-03	1.85491962051963783484838025881194e-01
1.52807910068609481503978591076482e-01	3.42236971450244754261439832876722e-03	1.71119788479327847819619375127133e-01
1.34065972533436572371446234431239e-01	2.78054055373950418614701722651159e-03	1.57790638491592604904548338562484e-01
1.17564494105277070660029074035114e-01	2.25524107358840065676617301844832e-03	1.45433504905894017442663928373690e-01
1.03051921472125706888692472674965e-01	1.82641099035732276149439248498440e-03	1.33980279447298540767806782554471e-01
9.03006161988909172188154497207648e-02	1.47705130049447503816004542672222e-03	1.23365779703688138876796458856894e-01
7.91060378722781688434540619649677e-02	1.19290607790748366453066692587057e-03	1.13527791904283230209677202685588e-01
6.92853906246414256278623142210973e-02	9.62113887533594576138820912118060e-04	1.04407109880833267436201155696745e-01
6.06759924734213530244750346013930e-02	7.74865443383745876023201966945214e-04	9.59475580380990624002176115210083e-02
5.31335372741671875720326698727313e-02	6.23086882471180148785006475232633e-04	8.80959915740383680396258348155959e-02
4.65303572103794409777662299149455e-02	5.00157394818834520891603370384979e-04	8.08022709785763018583962136531723e-02
4.07537516874119609614881713295870e-02	4.00663650168783801532421879357787e-04	7.40192104655449171781404954252571e-02
3.57044203313232106379823520841720e-02	3.20189925891397949081935924305050e-04	6.77025017893968377283071375126800e-02
3.12950192202597888478482569522245e-02	2.55141022356034486844110165483755e-04	6.18106160396948042695010499771450e-02
2.74488474636403254751335509288761e-02	2.02594271298563988894529767209400e-04	5.63046866031714067133500271064967e-02
2.40986636938921950077808871552219e-02	1.60176766723813541163971913319953e-04	5.11483766627357885818584233861464e-02
2.11856275073162563490311111978754e-02	1.25964106579581937603079481836762e-04	4.63077344888421626548708827325922e-02
1.86583583984589684740914121497327e-02	9.83972615763839610718771676749744e-05	4.17510394712291321014187989623930e-02
1.64721035892260230237523162642182e-02	7.62145863302678980573640050805848e-05	3.74486414565482087828056387100728e-02
1.45880058641113632447380831949293e-02	5.83963996732585771324002951679083e-05	3.33727956380827800582583488825908e-02
1.29724627256586597617224675675039e-02	4.41199523174106771051447564053786e-05	2.94974950468401549349027097876060e-02
1.15965686422488975926473992243619e-02	3.27229535105752787794436009900994e-05	2.57983025209162466650390386995392e-02
1.04356327552336833063834116346373e-02	2.36741375217262508854358014290851e-05	2.22521837034543641101072632040271e-02
9.46876511184292248728829356047810e-03	1.65496172294463698132872660516483e-05	1.88373420675901743320107065318666e-02
8.67852528539374838244270461071162e-03	1.10140010768737873357405215602595e-05	1.55330563450811406486570563686816e-02
8.05062809718365414648147286449645e-03	6.80544649910344871954175422546351e-06	1.23195203279097886022051704847891e-02
7.57370199390799849241462247877357e-03	3.72399113098205238947125710874847e-06	9.17768496417238766978621096872540e-03
7.23909639926208156627668484436074e-03	1.62264528725680724747354866227089e-06	6.08910281359507059027617477861944e-03
7.04073504067017646986731290800518e-03	4.00849042615213076133610446514175e-07	3.02060035391771060318782704594635e-03


==> anc/HL0.1370233601.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 32768	Residual = 1.345702e-31	y0 = -2.92567429884472385945116163614874e-01
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 1.54940e-32	H/lambda = 1.37023360072796639501415740568523e-01	c = 1.0924000000000000e+00

9.95379574296186814321032368632602e-01	9.17293690365359378233207746818124e-03	7.46885817053650290246388771483454e-01
9.75436842702839318950002524855509e-01	1.90255723949159109730369066389291e-02	6.97089668136969724354926885083723e-01
9.40793849490471819466566765601098e-01	2.60779463777430477635485640062719e-02	6.39889596598046631928108086399880e-01
8.93929199770728379932407813554501e-01	3.03667255598279885371219529502169e-02	5.90516811379463822415549604683870e-01
8.37945886571717765676486288387001e-01	3.21868589633057577477794973808294e-02	5.46300061440485760188510353131991e-01
7.76093375705706880777132344010280e-01	3.20167857410776160454475538866961e-02	5.05965068831371191052396611023236e-01
7.11388589582710727434129922749568e-01	3.04068887612863966788793659065810e-02	4.68815452117771649048152258672140e-01
6.46375429661352316838877476964790e-01	2.78824277926926099324438390926382e-02	4.34418912512535621970801092842412e-01
5.83022042963320473878422246295455e-01	2.48833800511460176738057463421507e-02	4.02477063115458246990870615044734e-01
5.22724258791981587206353445683894e-01	2.17412397607768197630325171861239e-02	3.72766128600899867802991953051386e-01
4.66373892325932676592840506272739e-01	1.86821615190872669493607601167751e-02	3.45107675532970090801533923060010e-01
4.14455664126648191856672192701832e-01	1.58441027449048017025583156216431e-02	3.19352878394621893707038298666853e-01
3.67147589281146176212422697122658e-01	1.32984313304745565444343125355890e-02	2.95373251288171054210754703313618e-01
3.24410737766675359606586422916223e-01	1.10703273866552855681932739510784e-02	2.73054728538901041873267998897644e-01
2.86062544932037684465992143249250e-01	9.15545705910317123837868981925625e-03	2.52293679425569169814285729762111e-01
2.51832961898895974401540498581097e-01	7.53237665069508358556530420362746e-03	2.32994170936937255796430684538243e-01
2.21405333806066518701146017575809e-01	6.17111819958569952762859443096446e-03	2.15066101777062578756489723869007e-01
1.94444855185708065430452708610880e-01	5.03876126424297423601959574238877e-03	1.98423966153387864885034965141767e-01
1.70617504473516479012020005142473e-01	4.10280951505818951479566723068918e-03	1.82986072804136640190252013556957e-01
1.49601994172457879712067048979943e-01	3.33306145714910028892011364371295e-03	1.68674085822100269266430517582415e-01
1.31096775003970530449022036259942e-01	2.70249997199182585353240003168404e-03	1.55412784526076156158499928729964e-01
1.14823645914520540799281968191274e-01	2.18757461452931963215642561240660e-03	1.43129964599232118451993739906688e-01
1.00529107071478694896064774007894e-01	1.76813040994882532266934452211141e-03	1.31756423045740966450307848296756e-01
8.79842650467658703076605592164065e-02	1.42714835722995123494297030042132e-03	1.21225985618675542953852406217385e-01
7.69838523153055097524363717963972e-02	1.15040100300225187514389515314312e-03	1.11475547868518418400758153613438e-01
6.73447431964833246985100226181827e-02	9.26084946206255927717489086671262e-04	1.02445110628535872800397452796925e-01
5.89042203929149278575534816392438e-02	7.44465192683154713902605932318742e-04	9.40777981928035492492809393571027e-02
5.15181569671278349974683466047435e-02	5.97549318880333232510210272187068e-04	8.63198529826420551632663192876628e-02
4.50592172277567658501918712169277e-02	4.78799068924831253752265912898196e-04	7.91206043595538600471346221552910e-02
3.94151384727546690692759817913560e-02	3.82880962364643933726377146661339e-04	7.24324117216799595574686061710377e-02
3.44871279306101764449316079689107e-02	3.05454157610429262444717365819752e-04	6.62105834876345398053358691854407e-02
3.01883912815756108148174864733193e-02	2.42992162431770062284637463243214e-04	6.04132743772492193435218602502885e-02
2.64427977751409851331518380779153e-02	1.92634336426102233980247772129447e-04	5.50013638195181314076245489415780e-02
2.31836800144799830337322687103265e-02	1.52063062564585619586062210519215e-04	4.99383185481850580421419292449595e-02
2.03527624281213907009266261398766e-02	1.19402706618418525354399457437811e-04	4.51900425676979354189326547079963e-02
1.78992102581373250594537343660197e-02	9.31368700155131997565934194546984e-05	4.07247176498698888096055274605386e-02
1.57787898930012724519407319221651e-02	7.20408777849383672642078899032544e-05	3.65126372940930186275057660648138e-02
1.39531311401223097383632758815120e-02	5.51268769029108837579884382131216e-05	3.25260366859115635560418579332851e-02
1.23890822913500252335717550415321e-02	4.15993255277914818094370140146120e-05	2.87389207404121442105758984407569e-02
1.10581493902130118692002870068125e-02	3.08190182034659646264847839876058e-05	2.51268919109092160958753953886773e-02
9.93601182702527309583356339218043e-03	2.22741117521555155038702422000971e-05	2.16669790828649455882704344481693e-02
9.00210718267050188880371362951446e-03	1.55568917901349539945752478647814e-05	1.83374685182614023656218767773218e-02
8.23927906648718746301940688083765e-03	1.03452541668688448126758768296053e-05	1.51177374595500141280759584116726e-02
7.63348251981347464501903286821314e-03	6.38807412351786344820161262724786e-06	1.19880906861101720563860025092963e-02
7.17354236315722130428398373151673e-03	3.49380373056228779657258190724638e-06	8.92960007939730491715911881493581e-03
6.85096063764692215549899420233414e-03	1.52178006039272855062492967535386e-06	5.92394708020082459408080858258882e-03
6.65977002866798765287092796344121e-03	3.75847276676646770791682647874016e-07	2.93816012790011407711820834504107e-03


==> anc/HL0.1372033484.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 32768	Residual = 7.202119e-31	y0 = -2.92435365021757284502891755950049e-01
# Amplitude at highest Fourier mode = 4.00000e-37	Pade error = 3.32350e-32	H/lambda = 1.37203348357738125008110687513707e-01	c = 1.0925000000000000e+00

9.95295634466309815576166236581989e-01	9.33111946649121890197475458084643e-03	7.46331615084081169516930596812393e-01
9.74994709381459120253626319829129e-01	1.93314850517221978030668188171069e-02	6.96133611491857592030969723394782e-01
9.39756052028123491132651071013402e-01	2.64537776372802640858812361857580e-02	6.38580515803386989432626997537433e-01
8.92142893572455838498402713551235e-01	3.07408394396595235361912891713062e-02	5.88894390327587235873095481589644e-01
8.35354176430160458702881972580212e-01	3.25051573033477132071609526245700e-02	5.44400343940235375882897681829585e-01
7.72726520437628610931198072087511e-01	3.22476623692725064335233069629850e-02	5.03823422042269187125315955996304e-01
7.07342412949394652459288087738374e-01	3.05398599811412920156752348957589e-02	4.66466744348814087983717165653980e-01
6.41785310367981190875413596879911e-01	2.79228763260606679167189042670521e-02	4.31896959573656521920174333558894e-01
5.78038995978714876541616938453365e-01	2.48461851413094655663829349739794e-02	3.99814084406036581069063070118472e-01
5.17496616645643048159541265618472e-01	2.16452060802617556375816131104491e-02	3.69992380446074201358687072148602e-01
4.61035472532282660835867652364756e-01	1.85460698745139548835736037856941e-02	3.42251229238975045336701316368007e-01
4.09119680114237557001752671630246e-01	1.56844204530708102857437398363308e-02	3.16439494171250059958357576434544e-01
3.61904859938250712279374284320156e-01	1.31283373685318420257801814830290e-02	2.92426340186612986566538284697333e-01
3.19330659329352424143994485974525e-01	1.08996113710589254559990441426584e-02	2.70095412612791611610404140283085e-01
2.81195519001130892535354092015623e-01	8.99090045816917292818061073982045e-03	2.49340933360620834710439625622452e-01
2.47213335174110989227190412834863e-01	7.37832642859298041042124525465164e-03	2.30064985303527265766741953485032e-01
2.17054281525478757174718852146979e-01	6.03007081309251884197660554430791e-03	2.12175593353941867926442789743503e-01
1.90372953886396869548361707984935e-01	4.91186651674125862338857210270957e-03	1.95585394061288520818087068872737e-01
1.66826946909663027071996066203357e-01	3.99026837616513398051902671962508e-03	1.80210780226685241722224821123013e-01
1.46088495751918816324874463324154e-01	3.23442730010193861787368203507426e-03	1.65971434639902113847662645742461e-01
1.27851236334894855518820760972068e-01	2.61690452638926281305164905855088e-03	1.52790156394024902289825588424621e-01
1.11833611953768571720190517898709e-01	2.11389845712344212387539237663781e-03	1.40592872430666400674346954651486e-01
9.77800325736100930883798203860070e-02	1.70513211513647695305385787448166e-03	1.29308738596701287311076285593252e-01
8.54605743131403846626275057673781e-02	1.37356125528292333008810752592798e-03	1.18870261309556996199984765744962e-01
7.46697737056506432171742091364560e-02	1.10500295980444426725002961430676e-03	1.09213393230167319062916264233104e-01
6.52249067430347733440554921976896e-02	8.87744603585907851811799568140094e-04	1.00277569644831524025945454163191e-01
5.69640274110372153981244089169639e-02	7.12167667463340257723743099164392e-04	9.20056691100902410237447729022548e-02
4.97439548766625089002028843370634e-02	5.70405114104007132471979758078262e-04	8.43439078893863979541016023917427e-02
4.34383293878422213568873675739885e-02	4.56040919682929269628809823954520e-04	7.72416989012514774443635576775656e-02
3.79358013489689213442444388287338e-02	3.63853506866830922692301294837426e-04	7.06515064364967181800240491962404e-02
3.31383789630378684597168815555825e-02	2.89600433390084007283375091311311e-04	6.45287102447710631698930367247954e-02
2.89599382861068794747783401122502e-02	2.29839507193340503354430513591838e-04	5.88314738550868226419566402890859e-02
2.53248909732764972325725082138472e-02	1.81781034564467517947746193883658e-04	5.35206062785599212318786564284013e-02
2.21670019872037012196619140355391e-02	1.43166368013515162177986830626323e-04	4.85594141763793959069777789879089e-02
1.94283466906992526666422935940605e-02	1.12168580389974233253126705492675e-04	4.39135525030050169765876533543233e-02
1.70583931866609300481909360384064e-02	8.73116027080951357248934753256057e-05	3.95508838489676862425137922654582e-02
1.50131936417049229309827711883701e-02	6.74045521328979291442560182436961e-05	3.54413484372515316372355324310119e-02
1.32546692819547164179826834112847e-02	5.14883968583219151455040370596703e-05	3.15568371836031757922256122716724e-02
1.17499770805043531033793930744617e-02	3.87926024635449641227053287663651e-05	2.78710581987278101657128225011723e-02
1.04709498991495329482813576139319e-02	2.86998991533024990806404174918137e-05	2.43593915623722967453230618475981e-02
9.39360466620851001163684378214004e-03	2.07177169179018282637331996535831e-05	2.09987318335473744469532332011755e-02
8.49771484075392064032220914586926e-03	1.44551408176535293788311460360568e-05	1.77673200961635989943362411291061e-02
7.76644415585391247298142071702073e-03	9.60446576344378977516695858993749e-06	1.46445689062454929221581965513707e-02
7.18603870676437619293745949504023e-03	5.92660167155883601922102431217583e-06	1.16108847154483581600971316896089e-02
6.74557420204695516531386995646673e-03	3.23971231932894652436590692066554e-06	8.64749196715735116865784451079597e-03
6.43675502274751281128275580840172e-03	1.41058203684255456530933061081178e-06	5.73626122777400074016190194345734e-03
6.25376185918754828265295915754546e-03	3.48306388120983031203334319591243e-07	2.84458833840982628048473084888074e-03


==> anc/HL0.1374003122.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 32768	Residual = 7.905479e-31	y0 = -2.92283225653681187123715309483233e-01
# Amplitude at highest Fourier mode = 9.00000e-39	Pade error = 2.15100e-32	H/lambda = 1.37400312162739699901192007827785e-01	c = 1.0926000000000000e+00

9.95378616199886330992612998936579e-01	9.17306228382194132510021276129656e-03	7.46713491852854238493848440754933e-01
9.75430838242763222140176827030287e-01	1.90244690449697298631691861423635e-02	6.96853204330931349990525054989669e-01
9.40777535436440131269967491812125e-01	2.60748646016753428672110523981311e-02	6.39603042624190658379133686835687e-01
8.93896314908745686410675307633652e-01	3.03615290068106784945697022832721e-02	5.90185085429779769290271564545725e-01
8.37889374565004169876410230108122e-01	3.21796773061184035676125787746734e-02	5.45925349184797540432923767650325e-01
7.76005920721442703619993951172922e-01	3.20077551251086603758847224719061e-02	5.05548151695272525272802791621546e-01
7.11263433919089744934046072039424e-01	3.03959909550858497230462824064738e-02	4.68356381872149172073252178822781e-01
6.46207365042176754696973207957331e-01	2.78694396567991259924923229536185e-02	4.33917496597733828451349346800683e-01
5.82808417122955894153230412660173e-01	2.48679321664815326822807178011920e-02	4.01933336891025461046539336077430e-01
5.22465789591699138557727459390979e-01	2.17229595690521230335173409082829e-02	3.72180872838043312176276242729337e-01
4.66075069686775334771355727507362e-01	1.86608491748521245235200257388409e-02	3.44482947222281475567664060498533e-01
4.14124582427032129210249103146895e-01	1.58198748236848575826244237357106e-02	3.18692453327707743360329503124538e-01
3.66795186159583906195302832454330e-01	1.32717807874542780102927095301850e-02	2.94682854215517081839880583136989e-01
3.24049570612819645956324947426824e-01	1.10420826042336676836176680891555e-02	2.72341966192087653016455019567446e-01
2.85705350768989056764109042624997e-01	9.12665995794203955566976262839717e-03	2.51567674870830307728761495140174e-01
2.51491282171125334868539360306901e-01	7.50412212282280446441990102649371e-03	2.32264979733660068882660755155230e-01
2.21088445272277193064942429334027e-01	6.14439938968197963006520077137728e-03	2.14344034562366285162080875949325e-01
1.94159158118993771288460490863866e-01	5.01435399706775719643610561794731e-03	1.97718946453951346843279922199277e-01
1.70366406873841785932709905295899e-01	4.08121339003499683568237253630622e-03	1.82307142351677405718359115079272e-01
1.49386217932567272318831489714149e-01	3.31449949072079457556673900089604e-03	1.68029140460957368445861126963219e-01
1.30914922665470923538488292930653e-01	2.68696466702732256281714316906501e-03	1.54808571022477424895704407062780e-01
1.14672834180227244262727944101622e-01	2.17489837051340591179449136481416e-03	1.42572289052304770754612703395634e-01
1.00405510423159067197338528797676e-01	1.75805601970512753935645151712212e-03	1.31250446859080882233677257255546e-01
8.78835003261079941318474727324421e-02	1.41938233539960049849443208554498e-03	1.20776468742413929122825775799386e-01
7.69012243618272220653164375098919e-02	1.14464470394018538787735288058370e-03	1.11086964220127642364104846573773e-01
6.72754170649256830028164328146430e-02	9.22048726975826707584853551611926e-04	1.02121663664392671875481839042316e-01
5.88433766164947581460045686497921e-02	7.41874445739378251858533048979105e-04	9.38234275285117891898790412189990e-02
5.14611483842396847333411424840242e-02	5.96148711526951058756824174127908e-04	8.61383066560838194709773931470553e-02
4.50017134896088996593542470272576e-02	4.78356993275022275052083549911421e-04	7.90155882312256780304670641765305e-02
3.93532338832378848090641552018998e-02	3.83193515583341794835728308343069e-04	7.24077789210999001733654735772938e-02
3.44173944760152439771251051681382e-02	3.06347563665016791726159561428153e-04	6.62705207913628157506746327762526e-02
3.01078692774735748807121683590541e-02	2.44323180796135006205463583175551e-04	6.05624608747434419360893161825388e-02
2.63489250886351849547847912031227e-02	1.94288740819099844204065173911187e-04	5.52450911978709226275765676323519e-02
2.30741677627736591867100492968906e-02	1.53952471317699822694246522600005e-04	5.02825637602572410992732653422844e-02
2.02254317818208621037405777386499e-02	1.21460150046898142175051917417380e-04	4.56414838721517482603694606580321e-02
1.77518101292170815142270632729118e-02	9.53116325570065841902022365708856e-05	4.12906942925089986537470687093139e-02
1.56088161404462814306063457282383e-02	7.42932637523831926484517356105635e-05	3.72010688197342417841038906602895e-02
1.37576633958322351105909888967733e-02	5.74234916499496615044870236405861e-05	3.33453299918443873617654830858852e-02
1.21646461973691357275960149415180e-02	4.39092335885517275623703257183632e-05	2.96978949225970069425489090787793e-02
1.08006030585258780141123128515826e-02	3.31108379564316490071903091034715e-05	2.62347430297528011608772726724392e-02
9.64044857752733479436530500879619e-03	2.45138496651209181784872385973178e-05	2.29332933594752147379345172028486e-02
8.66276360556369155758537438496729e-03	1.77061803023668211456536268408406e-05	1.97722786990345791954141215482062e-02
7.84943798417257284781406407717154e-03	1.23596444838743395357609533576468e-05	1.67316086132348328915335181780531e-02
7.18536298383294364079106599120566e-03	8.21510459487786485270996081802068e-06	1.37922211196420879056348896445116e-02
6.65817161400419069045827988318478e-03	5.07065183160737656845113230252843e-06	1.09359282520109446443906783864214e-02
6.25802481650819666142225951797715e-03	2.77236404278632956938720476642318e-06	8.14526167128467509040523917477779e-03
5.97744110965218727390574628186995e-03	1.20725804785590238876793686675354e-06	5.40332209336732656667314868943927e-03
5.81116711415584828144954375776720e-03	2.98123808932086529170101304962224e-07	2.67976572428956508459978261593326e-03


==> anc/HL0.1376224929.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 32768	Residual = 1.399637e-30	y0 = -2.92102239358846686369393025996638e-01
# Amplitude at highest Fourier mode = 1.00000e-37	Pade error = 3.34860e-32	H/lambda = 1.37622492904615315508627793235597e-01	c = 1.0927000000000000e+00

9.95368023001625598533137953509993e-01	9.19166401712924582503339774396351e-03	7.46708476353800255499994134546136e-01
9.75380849934870392355327645878877e-01	1.90503574128695345458160605489253e-02	6.96762308233858102398577286548102e-01
9.40685508784810184800246357686521e-01	2.60832351768527746297530747000075e-02	6.39444121015556675686855511473478e-01
8.93799881967168300371260659706302e-01	3.03322791517738560079010278687541e-02	5.89993846695713677849088568531994e-01
8.37863151156332833826351979933313e-01	3.21045774598950167458254269052439e-02	5.45743453135791573575800662418660e-01
7.76145415292671064902456464313897e-01	3.18919785882456158409126932157461e-02	5.05419352463318753986118619522194e-01
7.11663082113427699992251305335512e-01	3.02548489895152444143217538803028e-02	4.68321952167680332729431033533239e-01
6.46940073328762240705987113300297e-01	2.77227818934010073733950196141417e-02	4.34011893946526046617205236188442e-01
5.83911827919381627701531957091954e-01	2.47346468830256984542679624787139e-02	4.02180649151581309839124354481252e-01
5.23937403084907492141834946206940e-01	2.16171038091890816953452763783994e-02	3.72592448708894069663871367578832e-01
4.67875639402429192088494620285203e-01	1.85899224918136295388659871239536e-02	3.45056591967159701474274643076432e-01
4.16187411201936014299982147617540e-01	1.57850005577918915933650933257001e-02	3.19413418733580413994519032871692e-01
3.69038210340264430252617538792771e-01	1.32691536216801556869972458556390e-02	2.95526493981879930567292962805867e-01
3.26387316172258251023042439837346e-01	1.10649420056982145713326887039013e-02	2.73277503237733871015356459986943e-01
2.88058679463385583060072070675591e-01	9.16717751954382440722452143694385e-03	2.52562279830803944535139843322242e-01
2.53793914452214521459560369431319e-01	7.55483741643438007062813830889077e-03	2.33287417899857762291608726713717e-01
2.23290185007525892808497508629886e-01	6.19908800252134215054322246966995e-03	2.15367415878082926299755134174424e-01
1.96226357380066001093811872725087e-01	5.06838562406027366289661493625827e-03	1.98722423494990762262623408345526e-01
1.72280484794323395099055722373375e-01	4.13153926355114852111044094100691e-03	1.83276619403895488551750880075353e-01
1.51141072885088744695234572685206e-01	3.35942071924524052138008728044631e-03	1.68957169802402109737216892766182e-01
1.32513948420943888723574935248138e-01	2.72580953417122808262941193428470e-03	1.55693666509451542068009065236231e-01
1.16126038615782034676624455117729e-01	2.20770019289752643455794570937274e-03	1.43417914296550270448028961950971e-01
1.01726996822518227293773467207459e-01	1.78528432383819105689994159699062e-03	1.32063920743861703482234840368530e-01
8.90893685883828881820203787962090e-02	1.44174469687311317373717857476199e-03	1.21567945022963958490171791755350e-01
7.80078380162922886285571391324232e-02	1.16295095169799065881066001099624e-03	1.11868505102537803945320899371370e-01
6.82979769338320592744864306494749e-02	9.37118234647184142197903988055672e-04	1.02906324128153970210108800853430e-01
5.97948031501328914983832572489104e-02	7.54469744447158311565460811443512e-04	9.46242734088127995388072931193666e-02
5.23513341271272200829976579838445e-02	6.06927527447892597954828231194907e-04	8.69673930224241543667878513016493e-02
4.58372149931233087862876603311650e-02	4.87842220805814523446455728428695e-04	7.98830379553207304032445549772735e-02
4.01374215546316955693876494290208e-02	3.91762909806425523222359392259831e-04	7.33211461741184958662881470752581e-02
3.51509960713380071587654368920975e-02	3.14242887144739084780479944868456e-04	6.72345850976219758303320711168382e-02
3.07897655324082889805136575350800e-02	2.51674837002696383838856042579925e-04	6.15795019096554878113005047308999e-02
2.69770151459341757503357988666446e-02	2.01148914372256953660721452603019e-04	5.63155758320916022530757841023908e-02
2.36461321272560457277418064483339e-02	1.60328855460746864856626689826220e-04	5.14060707767632446534712129081820e-02
2.07392750098715189022235225044364e-02	1.27343799696435912846325279665621e-04	4.68176427171133648113150449921380e-02
1.82061401795244428523047790904890e-02	1.00695550401983736663033814399883e-04	4.25199471929496555975525633640475e-02
1.60028838781967208199466771263655e-02	7.91815572619158529595748555699398e-05	3.84851565543523573130996161108157e-02
1.40912260489251188563092685946113e-02	6.18331379969859048036412076988499e-05	3.46874978616545531402335502653077e-02
1.24377297558903310716374056917483e-02	4.78672949755243352464857045553342e-05	3.11028801416411376708755705096478e-02
1.10132284642938052654911501217629e-02	3.66496984584720135132351487109835e-05	2.77086298671278704003702171299420e-02
9.79236629806368633196832018526797e-03	2.76662479198281334255237633072566e-05	2.44833159077042084432579361872761e-02
8.75322021834192861463469811482225e-03	2.05009620537745402991641646136406e-05	2.14066281919129685074302637613843e-02
7.87698178538088767090807626634339e-03	1.48185157239757885590378348336538e-05	1.84592788641550268484341162820470e-02
7.14768450559521012633221145255610e-03	1.03502811198743598408078969736962e-05	1.56229095471949178333988391799438e-02
6.55196852986565678773550388884901e-03	6.88311305746191735481540268992364e-06	1.28799988689636660766306505864704e-02
6.07887803635741623270444359638659e-03	4.25035459119398216789038402550646e-06	1.02137669508753998012716028181876e-02
5.71968899741956088396368019484041e-03	2.32468992742707883002574671291125e-06	7.60807331857953603884848713849089e-03
5.46776669973293963131731434407632e-03	1.01257918920225206875710859197712e-06	5.04730552788443360913343514659281e-03
5.31845345358012452456381701226158e-03	2.50089950097014234366566162001232e-07	2.50350100669618888856191496186244e-03


==> anc/HL0.1378879221.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 32768	Residual = 1.104521e-30	y0 = -2.91873545372428298133522028361000e-01
# Amplitude at highest Fourier mode = 1.00000e-37	Pade error = 3.83560e-32	H/lambda = 1.37887922083621164129427626266303e-01	c = 1.0928000000000000e+00

9.95270227680170906903723123671150e-01	9.37613653819778755172133768891688e-03	7.45958565628786472046198862111006e-01
9.74861508479912913516900460239435e-01	1.94129767667240710983762487439672e-02	6.95542310220806561815816434570111e-01
9.39449103698335104947075918053058e-01	2.65428946231407202869602678014619e-02	6.37808286659005236213072680733282e-01
8.91629931912669326785200755230470e-01	3.08124731111896653532664628590947e-02	5.87969954600989998996972041549923e-01
8.34639417862943322799228506492260e-01	3.25426289542315422510890590478719e-02	5.43350079329246076884046447834261e-01
7.71844805555810360394726535262417e-01	3.22442286715980405848238631482134e-02	5.02673021393076653977489297570424e-01
7.06348352699993472462646873342350e-01	3.04973510381613137067156159856931e-02	4.65241124878118667242183230722195e-01
6.40741386673178936021069389243747e-01	2.78487928847444297754352298314828e-02	4.30619735452503156849713246360006e-01
5.77005498241730407504526884401335e-01	2.47505929870894905434998245834001e-02	3.98507026539539811989895175844757e-01
5.16524791538017673640340839872517e-01	2.15382664767997469624884334570825e-02	3.68674980315187667471884502018751e-01
4.60164011149841236873696396124148e-01	1.84365030806710682028454033228401e-02	3.40940414516850364187330501700817e-01
4.08373910647011557158081590199345e-01	1.55788315887787233198447641089045e-02	3.15149532134599748522104937872147e-01
3.61297727051250001578115612348559e-01	1.30311616277324550010605517356619e-02	2.91168927594008845224331880122985e-01
3.18864623131947830978105686984106e-01	1.08134059786338105323310445650313e-02	2.68879892815567575577976389460077e-01
2.80864743644409419423160299485783e-01	8.91676358439357796513546615858232e-03	2.48174553450640209310196161554916e-01
2.47005816816681944666310184219029e-01	7.31630706188253986191345154221876e-03	2.28953135305819772519022516991708e-01
2.16953786040706612698152501286333e-01	5.97951014909906221308458534377377e-03	2.11122029347489954444693447406837e-01
1.90360755497597451361806971101003e-01	4.87166158023656370515353779918696e-03	1.94592491077292248991014249079049e-01
1.66883389662446190170544316529126e-01	3.95907162153644120593883861340996e-03	1.79279868755285778733549339410215e-01
1.46194373080835286664152660153869e-01	3.21080040974686194985649363036686e-03	1.65103256390702698097453959052466e-01
1.27988936821991267622420449975465e-01	2.59943935772853406695067969591376e-03	1.51985441122461155032766697950545e-01
1.11987947274115354061741103763823e-01	2.10130951690755157449619363617754e-03	1.39852987467694283039680407014884e-01
9.79386739716113396625692676280082e-02	1.69631831324397226184313663818005e-03	1.28636305235890948614810961917702e-01
8.56140816669946555390104137925207e-02	1.36763374982084672734815891055285e-03	1.18269602147259619345167101993060e-01
7.48112815564752639429851731377283e-02	1.10128071585599623888683449111454e-03	1.08690707504285844126726667720867e-01
6.53495946442641976929597670765726e-02	8.85725960855427025259192604536917e-04	9.98408230163869145267710142133523e-02
5.70685199466265056595231114727299e-02	7.11490071162535576110565989842673e-04	9.16642773309450404697142620315398e-02
4.98257702738659184623829859414082e-02	5.70804345692455458581210626560510e-04	8.41083379299672428707240688576920e-02
4.34954459865219710852206018664032e-02	4.57317184760426195060437944543106e-04	7.71230977611961900009677878843629e-02
3.79663611464871859058119941472608e-02	3.65847272791899629557504072823214e-04	7.06614257262715588043281452237936e-02
3.31405099225619858086197482759674e-02	2.92177650629379780546353774235633e-04	6.46789530586820744527475483725937e-02
2.89316555177707734318853725615287e-02	2.32884101459194172086418251614336e-04	5.91340595374308832244445617657516e-02
2.52640305033946823561272935886486e-02	1.85191956052590352981826186886389e-04	5.39878260400956352787925560421603e-02
2.20711475241704332436175167967004e-02	1.46856637151436082946526380949138e-04	4.92039343276509933502415225910985e-02
1.92947258468397092199834742137490e-02	1.16064417540183586193251210365664e-04	4.47485162797740122207423167978888e-02
1.68837389935933505363642362800786e-02	9.13506346368464805177065713296575e-05	4.05899730906175051013048534424694e-02
1.47935829447291160165412267781201e-02	7.15329572681316522602662262154290e-05	3.66987914150903021892377701163778e-02
1.29853568120636465540115845719776e-02	5.56574205177525055019313022222245e-05	3.30473773941717330757111152401525e-02
1.14252417989915845931464618777198e-02	4.29550445950579321979462127868779e-05	2.96099183141134079091608579735517e-02
1.00839611284029022551490746310698e-02	3.28070330910561384354370061856657e-05	2.63622725873845079853812741801544e-02
8.93630364069670919868889712779107e-03	2.47167924704384218896720708186951e-05	2.32818817169153641074352545000782e-02
7.96069697209714035965907826732040e-03	1.82872965645621335025546400093490e-05	2.03476891482665884983446519045194e-02
7.13882222339089970985665169100407e-03	1.32026361370749814724351218009327e-05	1.75400429268154564780834788659091e-02
6.45526894182811387293912698424100e-03	9.21293332680568231681303743327432e-06	1.48405617731051088732508373844609e-02
5.89723400487724852214991860884636e-03	6.12209900488847039415427289650195e-06	1.22319614885505056619991466493529e-02
5.45426856905569393941471952197374e-03	3.77809028700816332290745441311569e-06	9.69785891383168926347491407416874e-03
5.11807433250469707464155598053668e-03	2.06537556922802743652497768407921e-06	7.22257818199055280517866479777379e-03
4.88234659959109840458467659468552e-03	8.99302162996051805246714932007787e-07	4.79097597824541222469279525284216e-03
4.74265931599050402933724924290949e-03	2.22062694595454600829433851387293e-07	2.37548440171331589182105676481836e-03


==> anc/HL0.1380509546.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 32768	Residual = 1.246201e-30	y0 = -2.91726783893638971186102731685585e-01
# Amplitude at highest Fourier mode = 9.00000e-37	Pade error = 6.81500e-32	H/lambda = 1.38050954590643164592572247128914e-01	c = 1.0928500000000000e+00

9.95200723578364867325830578735452e-01	9.50708503671163541600737627385177e-03	7.45483976822964689673656452046851e-01
9.74494193484270287403305735322035e-01	1.96676239495299290190863113604853e-02	6.94738050275512980442229892530049e-01
9.38581904609890866981313259429384e-01	2.68595582277270085676684537651952e-02	6.36711385328430408242091651843293e-01
8.90124543917309177253190139423668e-01	3.11345277098754152191445143317151e-02	5.86605969732343449066668119215892e-01
8.32430486737067389199776528774256e-01	3.28267642296388700954301590454338e-02	5.41739829990101253699212379732596e-01
7.68934399082513901652472976443868e-01	3.24639558098291578236531992330709e-02	5.00835387997902917226321280872666e-01
7.02791261603219259775807692492052e-01	3.06419070043952404922720129417807e-02	4.63193770987843384735219238604557e-01
6.36627321899477070143212767049624e-01	2.79193289685455660719648392580518e-02	4.28379400671487967514788594938921e-01
5.72442655088611855014862090322272e-01	2.47556958571959655288345086355093e-02	3.96089954762439280749486757548868e-01
5.11626949839834433281241648697826e-01	2.14901324405826484591969267128927e-02	3.66097533546948268758260339511531e-01
4.55041523033037607290178251396024e-01	1.83482388777450604983817223276894e-02	3.38219686855002776264858843291871e-01
4.03128009116664270274654847520196e-01	1.54628034248267720870263970597627e-02	3.12303730315137100509901846857130e-01
3.56017387719484466919938429772555e-01	1.28981138765752933154354791548250e-02	2.88217387500832855787823859534941e-01
3.13625332068507195406069165893782e-01	1.06720891615547834572525894410027e-02	2.65842780982790900747021204184791e-01
2.75728661261679078640416871244797e-01	8.77389420335793540687600199332350e-03	2.45072441757868135290572557016985e-01
2.42022877378586952616817974907085e-01	7.17674311920671227198781895660408e-03	2.25806650553937423689356087422315e-01
2.12163278208513106691947578317633e-01	5.84655206449991003686723352079344e-03	2.07951678367958818401996483090762e-01
1.85792967522752421267997522127017e-01	4.74739923818153004373172835755354e-03	1.91418629739310384597574415610209e-01
1.62561008621201481542048869470995e-01	3.84471276824140433213116705035355e-03	1.76122695161642526116602149475519e-01
1.42133486105973170876029082711643e-01	3.10693796402183466295241566461335e-03	1.61982689396179946171107968543966e-01
1.24199650680997953978036195732936e-01	2.50624113703526662922125822987272e-03	1.48920787358843911067426117062452e-01
1.08474771543899922609579729639766e-01	2.01863710529411016262652945377248e-03	1.36862387763585855122901391841347e-01
9.47008652472515366753859561833563e-02	1.62379676142296451773840253956706e-03	1.25736055615137729714381091888690e-01
8.26461139885332677125546508981951e-02	1.30469752524646336552844919893257e-03	1.15473516635767946584335864828814e-01
7.21035188901330936954676561345269e-02	1.04721523515065320333262576899707e-03	1.06009688508181303149984106387202e-01
6.28891417742467534412259429240175e-02	8.39713423735221815544015147655740e-04	9.72827330780887283746451956945863e-02
5.48401588432646551046807521594331e-02	6.72658970812014485864511722303686e-04	8.92341085259192622925848187905293e-02
4.78128669747594805806916078561047e-02	5.38277092643576619052103365366925e-04	8.18085989660726792811691753300477e-02
4.16807330751541744862003198138711e-02	4.30249748152486412787300107795215e-04	7.49543038436766391074376413224620e-02
3.63325456032260293928929675083116e-02	3.43456983961552932721184431298605e-04	6.86225805098441269519789400874622e-02
3.16707048480086523678437292947380e-02	2.73758508827952344387771558568198e-04	6.27679468131854077465064742511774e-02
2.76096695900044210063176173742754e-02	2.17811650217327191695913464773310e-04	5.73479596027351289163931352040367e-02
2.40745618735709366607031081442536e-02	1.72921226796623871277786923152227e-04	5.23230847619678959192670505164710e-02
2.09999206585990922084579257401001e-02	1.36916633259557870297294494085991e-04	4.76565660605443238836720355660136e-02
1.83285904544126660885693961546067e-02	1.08051586353411057561476192949260e-04	4.33142896692652884168342480803252e-02
1.60107317706611838874619687547447e-02	8.49224767495778166913362855832762e-05	3.92646354644285291004818658067478e-02
1.40029434315840634754926120007613e-02	6.64019557150397486486493249494948e-05	3.54783090581008040694891142985411e-02
1.22674893513961027103692909705476e-02	5.15850560908393422969418067302003e-05	3.19281571665543752116623304914430e-02
1.07716228250270329566246534341100e-02	3.97456655459969606304942830113715e-05	2.85889759649716993859767198472218e-02
9.48700042484659204464528177262001e-03	3.03015249753611416138111537205828e-05	2.54373222806351653677941792314246e-02
8.38917669794950017328534951193363e-03	2.27861897533417882242217632948458e-05	2.24513326080718196140293605944767e-02
7.45717082398365003544531816109171e-03	1.68266340614558180894027523286570e-05	1.96105506232014407338986228373397e-02
6.67309698302828249067651810015522e-03	1.21254131143446178960389752736462e-05	1.68957632503971063800146044030505e-02
6.02185086422277559973762072734037e-03	8.44650564763496869306640831759477e-06	1.42888465390382742743375041088226e-02
5.49084541015871067302254861947197e-03	5.60412743671642187809294717137242e-06	1.17726221158612971388964070124656e-02
5.06978982267011073659282668194839e-03	3.45394499962542052761368579015031e-06	9.33072214878298468861412870211324e-03
4.75050721456129445643600979853661e-03	1.88624178701642891951202683251538e-06	6.94745818599492630302813536181661e-03
4.52678783934941358824117420912811e-03	8.20701064415877191253082056128726e-07	4.60768929807351984013541027173417e-03
4.39427613589068476756392037492674e-03	2.02564618209678250509116244300047e-07	2.28403756398077122238742639984097e-03


==> anc/HL0.1381465425.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 32768	Residual = 1.336661e-30	y0 = -2.91638687746582021576856423227104e-01
# Amplitude at highest Fourier mode = 8.00000e-37	Pade error = 3.49970e-32	H/lambda = 1.38146542543099970098544907403735e-01	c = 1.0928750000000000e+00

9.95322222164406207889818362666940e-01	9.27701205455777242954082143236010e-03	7.46110125460923819831974690783811e-01
9.75132325006776390937108725549744e-01	1.92234893449415690279535561411731e-02	6.95889216570163008451714079406709e-01
9.40073516229031618514474652128213e-01	2.63165117654517654888617917690955e-02	6.38329598129064947851883836420045e-01
8.92678019762009140819490982727856e-01	3.05977903108379208898398607190900e-02	5.88634452532846991908012869332180e-01
8.36111574554778352268961748669492e-01	3.23740129004288305463427241561477e-02	5.44123706252974973916400199811831e-01
7.73682973126869718546313589500216e-01	3.21384905903776506139295344153380e-02	5.03520072579208921007655301749539e-01
7.08456323689592900211603750805307e-01	3.04558350767769936526184645495149e-02	4.66126355169802729995612481179243e-01
6.43006667275498594452863686337922e-01	2.78623550405534996165359347892489e-02	4.31510195623878803828044427918661e-01
5.79317520838040256403826385686734e-01	2.48049639655131582784804344436177e-02	3.99373292850525043063066686533255e-01
5.18787224415572524160581606766891e-01	2.16182959114902063648442096933188e-02	3.69491875562863516332285667497181e-01
4.62301167617509556811041755740722e-01	1.85288144049923081749508898931186e-02	3.41687403267018408279715636871331e-01
4.10332454190914296903162806124905e-01	1.56730521409515424957264899836361e-02	3.15810890769141675007466458310019e-01
3.63045235671777060885124860756553e-01	1.31201386993516483140654075115560e-02	2.91733709408699846684687026948194e-01
3.20386463883903240529992536405126e-01	1.08928328121380663611018170095627e-02	2.69341699584775201169604869312266e-01
2.82160375815833727994924764415583e-01	8.98455334923822599206309764375081e-03	2.48531164422202293339539113434489e-01
2.48085242665824084168724981791124e-01	7.37194174505918860395852188489087e-03	2.29206080068786594405273577072958e-01
2.17834492812670728200079055767701e-01	6.02348855436606768037106213445238e-03	2.11276190021230538041985469126953e-01
1.91065201233225506913276781279031e-01	4.90508974720815485998112931539032e-03	1.94655776492289645345285438048237e-01
1.67436915760520452491345380962929e-01	3.98338482374580068454998158429828e-03	1.79262932538691090947269266057702e-01
1.46623388669593038403151491249409e-01	3.22757923350318135553105948603990e-03	1.65019163824385831230525178534079e-01
1.28319286526403300781353015741322e-01	2.61027999242000451034431774910690e-03	1.51849168934326359334684121968543e-01
1.12243483784516831366293302733604e-01	2.10772208771639022173924164849156e-03	1.39680693596690509963851649298403e-01
9.81401395957307140471115893858962e-02	1.69964521331884445055817653822838e-03	1.28444414811762962115544704040414e-01
8.57784138037053240562313637191560e-02	1.36899224211721147032684199759312e-03	1.18073861307322656537141647750604e-01
7.49513960929837624112105017759470e-02	1.10153636734583206807607068651258e-03	1.08505396669227862277836048312539e-01
6.54746058612524883398889126367027e-02	8.85498129806570274746307691953568e-04	9.96782776566419922789658823890726e-02
5.71842726910964962237028355089545e-02	7.11183201728312005588184262340565e-04	9.15347671316889135900565768322347e-02
4.99355222100066292996972033426463e-02	5.70653831517049002908495605116980e-04	8.40202524345026607969288112966646e-02
4.36005517432953028819547892860827e-02	4.57437896743548051408140968391906e-04	7.70833165133350300020305548305307e-02
3.80668606776654884615423363881820e-02	3.66275884983681887009711597911556e-04	7.06757344466191707127416751480847e-02
3.32355831200027583288141147104421e-02	2.92904627349951236344752552665330e-04	6.47524037749952613447678001597719e-02
2.90199493578093115410560175037873e-02	2.33875412283006373956987653663931e-04	5.92712371093110756806978880845840e-02
2.53438830749478098883149413059558e-02	1.86402879279856838339963125218265e-04	5.41930390022875619785028661716854e-02
2.21407308193550086201671164422766e-02	1.48240299469026258691980912711662e-04	4.94813677401948729167929305747047e-02
1.93521206706678168557797909206020e-02	1.17576867384951392013887073836175e-04	4.51023673999013680440811012920399e-02
1.69269527334974350073436491766531e-02	9.29533370264555436064675096930222e-05	4.10245602505925187819092263536327e-02
1.48205261107913089211405521198337e-02	7.31932466943679428243398505988482e-05	3.72186134319776121519646695983218e-02
1.29937999400362188760366045685762e-02	5.73475916238570617550668418333427e-05	3.36571201904520831185049249848543e-02
1.14127721913026452806309726950515e-02	4.46509305516558835106822589129353e-05	3.03144412855400525882092054897044e-02
1.00479478208382103101363585736510e-02	3.44867585857983059106322956057288e-05	2.71666247926255504190787113544470e-02
8.87386580531981060197872841919350e-03	2.63599394644783368454261578617811e-05	2.41913775203290049616409163208718e-02
7.86866394646379731956271990161471e-03	1.98743081307009175312525795716678e-05	2.13680318995573781188545578012906e-02
7.01367500963753739216666875874524e-03	1.47141442784289960450379589036698e-05	1.86774593661958574189522263199885e-02
6.29305947157895562581394310585604e-03	1.06287993608740323095150365732517e-05	1.61019148411896680774605162505738e-02
5.69348427882024064322811420609571e-03	7.42011910950680306757448294786718e-06	1.36248309439062721067394723938876e-02
5.20385416106088810312365913640072e-03	4.93241302001499641622893445966682e-06	1.12305974669891512889774278082454e-02
4.81509592334526810106674628191390e-03	3.04468269390051358105214583815780e-06	8.90435861994448101391491949320621e-03
4.51999071309039356262454110561169e-03	1.66475586635440541708914964812596e-06	6.63184442761886904185265272990125e-03
4.31304679221022795615868476503759e-03	7.24960404257969111116103968252751e-07	4.39923444300896094488895981092745e-03
4.19040591207573556045857724893746e-03	1.79026935567003567646758529451665e-07	2.18127253044294123164196770752002e-03


==> anc/HL0.1382583087.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 2.590597e-31	y0 = -2.91533917243128829299996503200901e-01
# Amplitude at highest Fourier mode = 5.00000e-38	Pade error = 1.01430e-32	H/lambda = 1.38258308663113104044167368173809e-01	c = 1.0929000000000000e+00

9.95433825932608550132384034857213e-01	9.06513968659594263994154983859022e-03	7.46739148734473844595128926137850e-01
9.75720732729872361661639075445556e-01	1.88104172479867625607988377665013e-02	6.97001640903596267482998636150544e-01
9.41458580699036796998398974950063e-01	2.58024268240062770737774505111002e-02	6.39872476329547789157717889006628e-01
8.95072079198109934865810125596955e-01	3.00760315302764871790369706833779e-02	5.90564409758760085427807585180535e-01
8.39603368860036006278810820983949e-01	3.19167851791100543244698807489031e-02	5.46401604544405408680702104511440e-01
7.78246707846125864530269738095348e-01	3.17900776761535529310595879964877e-02	5.06107042320717609763837057437535e-01
7.13977463595480003911919153327480e-01	3.02335467307095385878230877915997e-02	4.68983164938701935666509415512619e-01
6.49314375127269358025790723963870e-01	2.77625384158746106085149228773401e-02	4.34597750864006772588840419631198e-01
5.86215465928989576951120366245581e-01	2.48107842884599707048520815911264e-02	4.02653383295314899840983041548140e-01
5.26077937447751872984275728101522e-01	2.17068351144352237760178371853073e-02	3.72927837984195505744574309638651e-01
4.69802407403950485965504029996914e-01	1.86762941525117699745376670289500e-02	3.45244592035401326501285328927916e-01
4.17886269376110040045868819592273e-01	1.58579969144004349124961258254260e-02	3.19456951258682932393445143524386e-01
3.70521444182340763884420027666827e-01	1.33248510736740059585812992162263e-02	2.95438699881927999237597985882226e-01
3.27682439755960213510467363606042e-01	1.11037283880977232781708686935009e-02	2.73078130320934167571642255294229e-01
2.89198722549172239607721584343698e-01	9.19185285105063318623096617861130e-03	2.52274020368094207895007466636294e-01
2.54810466354666195816665370686997e-01	7.56907825149316224628365974410675e-03	2.32932861897671100821370133993295e-01
2.24209367334721589574533037466343e-01	6.20644453419544059242384682030945e-03	2.14966960489214863178690707067951e-01
1.97067225067065397541246930106441e-01	5.07177162315234989673990118919696e-03	1.98293164226721811758572156009004e-01
1.73055091362268451120364081334665e-01	4.13307962854491967554778057762908e-03	1.82832048590520899972655979432741e-01
1.51855462026532436104149361379210e-01	3.36050786167674783997799826083550e-03	1.68507426176744228285200874891416e-01
1.33169515540203788156642166906591e-01	2.72724894316322072325277221844458e-03	1.55246080710337216235246921967380e-01
1.16720933274701291000887725539493e-01	2.20986855953690886419588367706623e-03	1.42977649124986198379516991105406e-01
1.02257431405919038178275031736290e-01	1.78826390264321999398279771128206e-03	1.31634594671368017071753113575550e-01
8.95508127283858594116407019601820e-02	1.44542657328550726857080252749622e-03	1.21152229123148682590826093748520e-01
7.83961028319930614767173088020279e-02	1.16711442195804019558665126539427e-03	1.11468754327930390605759823361330e-01
6.86101566854466616210976539289158e-02	9.41495432894175937842874927421205e-04	1.02525303272543543244753691722192e-01
6.00299941184905270702652324982135e-02	7.58799737152752549854592147665995e-04	9.42659685726911479121173743076487e-02
5.25110331386998700818247974509258e-02	6.10998699362372783997691390696487e-04	8.66378118507907914424656277724323e-02
4.59253281231247667007365599867943e-02	4.91519483298208817983041233383980e-04	7.95908511705179013418628070528599e-02
4.01598777968588267195919995947710e-02	3.94997269772740759120747730149340e-04	7.30780260932422253690296072580585e-02
3.51150396988382900972228874525109e-02	3.17063815302569437242780768838413e-04	6.70551414143690189858596408656988e-02
3.07030693071633025856068326424687e-02	2.54169263655189066241987434556100e-04	6.14807914570724241255198189894826e-02
2.68467901323811952321185618074578e-02	2.03433380026332773186591672337583e-04	5.63162671875315973527167211724459e-02
2.34783937316708681288640025635146e-02	1.62522237707382077096302354822532e-04	5.15254486332254898764747223487327e-02
2.05383642178678839820064784655908e-02	1.29546576264629788075276452826328e-04	4.70746852529951539150114336177802e-02
1.79745193852614117777103084010265e-02	1.02978399018687148172885868196623e-04	4.29326669569980007875888973480324e-02
1.57411593704806090331919997928406e-02	8.15827862763857084235776103594481e-05	3.90702883194273049329492177019491e-02
1.37983133839445750806859736203507e-02	6.43623147351034758281773572995289e-05	3.54605082061674430361110298334767e-02
1.21110752013028358188007191935072e-02	5.05118646282732166085507134151195e-05	3.20782066783248316396464427831304e-02
1.06490185910779922966530559824050e-02	3.93819507325944359184298112513636e-05	2.89000407148852778403259663905722e-02
9.38568452652012956402075369290278e-03	3.04490256349179913250724576956079e-05	2.59043000288220131208015707118074e-02
8.29813278439420925351354881096343e-03	2.32914730544885187107604807304053e-05	2.30707640166880490264261323735654e-02
7.36655130339489438745177566237321e-03	1.75702379530898436181417357806391e-05	2.03805606851064332284445433517881e-02
6.57391741813790189283510916305043e-03	1.30132325361793585312305562950935e-05	1.78160282315203547525040968540063e-02
5.90570578080460414802523913159400e-03	9.40281755981180973510534726928533e-06	1.53605797901359351511423982457970e-02
5.34963842759485046283496838777743e-03	6.56579130822932954380944114441017e-06	1.29985716677577363967473050927365e-02
4.89547304507788970804144262729396e-03	4.36542870899759471322771653831421e-06	1.07151752043359016776478515371103e-02
4.53482604688247134485690783763108e-03	2.69520431445801848314129686051970e-06	8.49625222724489566205891140979999e-03
4.26102758786433892841273275905455e-03	1.47390871215592819437170943388163e-06	6.32823393153171473973079720536941e-03
4.06900612679011263031777402788905e-03	6.41931271126488105657466176599801e-07	4.19800288847789694073496793728655e-03
3.95520060861743412410650474994064e-03	1.58535598642490907942230532511450e-07	2.08172590620639546846849877340829e-03


==> anc/HL0.1383101519.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 2.555654e-31	y0 = -2.91484720785783097527795704285667e-01
# Amplitude at highest Fourier mode = 9.00000e-37	Pade error = 1.32920e-32	H/lambda = 1.38310151895026016029644357061447e-01	c = 1.0929100000000000e+00

9.95399875670867053172516248017379e-01	9.12932493094300809324310517638224e-03	7.46529198648677878903881940304019e-01
9.75541948131517531108920034533790e-01	1.89348020155847103985520744060572e-02	6.96631871687808014397139007090772e-01
9.41038877315425043173520033686563e-01	2.59556806133852493257610671089906e-02	6.39361418138062194254118677242413e-01
8.94349433609846969593037476919633e-01	3.02292283048458942257009683066888e-02	5.89927814867637611838976722546658e-01
8.38554378219112926577905635860687e-01	3.20479948913454140653957319790125e-02	5.45653952388156055225577991383794e-01
7.76883062291243297465506938335179e-01	3.18863885613945720181274244931838e-02	5.05262572316966309763812474773886e-01
7.12337277216859042428172814623344e-01	3.02905426157609404698021791638254e-02	4.68055855557949045358283270018279e-01
6.47451746536618666448242949474799e-01	2.77822034032174333950359955012858e-02	4.33601046764998138095709832703768e-01
5.84190891914082073043850402044661e-01	2.47989502199337189167596164232292e-02	4.01599960998946007738527785328435e-01
5.23950986435704197786350989912781e-01	2.16709470702066507405233601890518e-02	3.71829475230066942321792141236944e-01
4.67626990911893364920662799182231e-01	1.86238293196510956531700023289143e-02	3.44112122964837807467120138408420e-01
4.15708189528754641198135184057667e-01	1.57955499107599576809128393041803e-02	3.18300272513980617591445662997694e-01
3.68377626241203841875498485127182e-01	1.32577407557909216149000506063771e-02	2.94266800375833500094254740277054e-01
3.25601247536940967898167975341043e-01	1.10359450574868336649645190643354e-02	2.71899129280646330250703771662440e-01
2.87200867149078512599145367822817e-01	9.12619143211479406092873307532725e-03	2.51095206905656462024209107282644e-01
2.52910163190247236709499029167277e-01	7.50734913401108205775629235865634e-03	2.31760734067352528080947434755378e-01
2.22415525799328094596845829438600e-01	6.14969674592017420142876458515243e-03	2.13807264038945918331072184900237e-01
1.95384552228778871180032493652067e-01	5.02049483725639448836106592937151e-03	1.97150932362362641319502597489610e-01
1.71485055655481707445331437359105e-01	4.08737183159887975563076157270470e-03	1.81711644438633909202580557625103e-01
1.50397101433029435862264938375865e-01	3.32020683706472693585135293838953e-03	1.67412589081318684413998308012076e-01
1.31820095507807559146005082112586e-01	2.69203109139045220058197745496153e-03	1.54179976125123759086318609038932e-01
1.15476469596820668543815354057470e-01	2.17932050080855023885039923726218e-03	1.41942920367056106269434520156779e-01
1.01113097297922139855224249681229e-01	1.76193250647833117867075291150500e-03	1.30633414029601103160361809026745e-01
8.85012501314688244652840683112048e-02	1.42285252155037541671493980305596e-03	1.20186346102028738286399399950789e-01
7.74356569280737090971846779457377e-02	1.14785361842090251772604902751248e-03	1.10539539829875951814032157926750e-01
6.77330504413400683634279816620564e-02	9.25131735108062584151339407907525e-04	1.01633789671638893546185733815601e-01
5.92304569036132930136409314804296e-02	7.44951698273877291748480414350748e-04	9.34128864314523448379895104863672e-02
5.17833945269918258747813508042555e-02	5.99322315410727862150561663399856e-04	8.58236242975947402141346502747805e-02
4.52640852823783636899193888773386e-02	4.81708369543092907116539537746867e-04	7.88157867445938226452310675157178e-02
3.95597426562291573264099154089407e-02	3.86781245931192396819394703728545e-04	7.23421103711200115998429600718418e-02
3.45709704714617910191336128303789e-02	3.10206556601912756747604169169607e-04	6.63582272352380590778584727011094e-02
3.02102898596003627659977626384716e-02	2.48465454863307821733710337051387e-04	6.08225873316998661460304254453051e-02
2.64007999554235439628666737367428e-02	1.98705665132543634533446719475346e-04	5.56963635867989999001720908344727e-02
2.30749706992076254201157783851152e-02	1.58618161152562049751210834409419e-04	5.09433421308888573709370819801021e-02
2.01735618309587607765871217958890e-02	1.26335642209132885748586770213757e-04	4.65298006771756182899978813195529e-02
1.76446597857501933836635730319675e-02	1.00349323298944536082549537835095e-04	4.24243776746497684956358969947407e-02
1.54428231001036846353303254725431e-02	7.94409783889546663701204896683032e-05	3.85979346367470382528304364487146e-02
1.35283266639606590272721812348106e-02	6.26276026981247730544747213486611e-05	3.50234137757267047772045655115244e-02
1.18664953840699379600218695884034e-02	4.91164610009413508020521519145986e-05	3.16756928278231311388476780321223e-02
1.04271183483023705383568316629379e-02	3.82686498928417773165305494082971e-05	2.85314387138062376241154547413707e-02
9.18393525966066685956067955771574e-03	2.95696177970603077352298723024947e-05	2.55689614223904672332690884302105e-02
8.11418765795633964187135738407357e-03	2.26053577942294753797952148904346e-05	2.27680692443789768431149859997507e-02
7.19822821075836891595002186252324e-03	1.70432184055537251314051771437026e-05	2.01099262510787177619369373302858e-02
6.41918209774057218432418030507781e-03	1.26164706117159342007518965177133e-05	1.75769127030896240566880426173600e-02
5.76265521510956606680032260824209e-03	9.11193035453255961107006973565015e-06	1.51524888764716943885185940021710e-02
5.21648458331688210000609932562208e-03	6.36006927488025759901664345964783e-06	1.28210625946843488914513564707306e-02
4.77052695305472492640626959619479e-03	4.22715694323624424292159959704396e-06	1.05678605611219102277362936413606e-02
4.41648217624737042553163405493340e-03	2.60906933773796825470459975936500e-06	8.37880340095904203624061982157290e-03
4.14774844569904860852203354008325e-03	1.42647432142468677653390221105393e-06	6.24038414958866289924076482361989e-03
3.95930701291428833325493275445710e-03	6.21168372448407802628939478926830e-07	4.13954978849040315787530320209898e-03
3.84763446993506420785398949217665e-03	1.53392368429200942598621096942107e-07	2.05257857216113368726068989096686e-03


==> anc/HL0.1383684140.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 2.518921e-31	y0 = -2.91429015705126317873198447930222e-01
# Amplitude at highest Fourier mode = 5.00000e-37	Pade error = 1.81070e-32	H/lambda = 1.38368413986742710252943239472128e-01	c = 1.0929200000000000e+00

9.95362526464411247057509680217442e-01	9.19990542562252894205660595322805e-03	7.46298841720653413903260987701354e-01
9.75345250692306074978087063022986e-01	1.90715276198456964363127123638845e-02	6.96226337215158881422121742429595e-01
9.40577102241219554901619450999967e-01	2.61240712158964447945326967910249e-02	6.38800863925064907603865396606620e-01
8.93554280481718032475118091668181e-01	3.03975064318371707724728707205884e-02	5.89229284917727304409762056291137e-01
8.37399927549090996100859850790766e-01	3.21921267680922510123073511491669e-02	5.44833057831840748297012799719261e-01
7.75381837362350096413717366313050e-01	3.19922726167626615871435108273172e-02	5.04334614998243948711818414219662e-01
7.10530695632998716667642910370489e-01	3.03533934164474702169301797096953e-02	4.67035809703933670043167425440162e-01
6.45398684954018548296208552045262e-01	2.78042213550795141280056087233346e-02	4.32503276846114080900897370795746e-01
5.81957235760821439961846278631492e-01	2.47865118249793528357148581414818e-02	4.00437991294405204513164957570288e-01
5.21601680854294595377532148976177e-01	2.16321636328564026182476944702135e-02	3.70615878245683661586050920314231e-01
4.65220933283698204017003769524171e-01	1.85668322223575605621797347993755e-02	3.42858501970092928778238473591695e-01
4.13295588891160955102654085622791e-01	1.57275069226018640371682823709234e-02	3.17017294527098092174220306113833e-01
3.65999173498870415443472315832269e-01	1.31844382049485456200277096974907e-02	2.92964245363871423064265915355886e-01
3.23288440144575644189787008210507e-01	1.09617354873937046186081371556110e-02	2.70585936667893549390933334383711e-01
2.84976962053730129750209873628753e-01	9.05413872421301329517137868925628e-03	2.49779512742319509013237295838005e-01
2.50791391649220856458589352212302e-01	7.43945496168901869907268269809457e-03	2.30449899444484456301527787484699e-01
2.20412343196248799767234232425888e-01	6.08713920495646803119409113269761e-03	2.12507898416346390582277671032878e-01
1.93502799080952935776172472445028e-01	4.96384416608215391957949440606336e-03	1.95868915964430205015736810951972e-01
1.69726973936497670943761231016493e-01	4.03676953952790965422187859632375e-03	1.80452153103916561579922057118409e-01
1.48762190890999507277321053284399e-01	3.27550641723337766436077138406301e-03	1.66180123732982934767052168764134e-01
1.30305816415921521187418910954855e-01	2.65290413922458854777331925143790e-03	1.52978397721978052483088198911557e-01
1.14078808417011783615587898045859e-01	2.14533409507040736697938876695381e-03	1.40775490006252851012642252309645e-01
9.98270150993696460685153707954202e-02	1.73260388448438843870272406261758e-03	1.29502837034160412663012954430328e-01
8.73210334652960907531156378785486e-02	1.39768643134100578224299789211673e-03	1.19094818576997146519982671138511e-01
7.63551890696356326060990960431958e-02	1.12636680993431778594968385250726e-03	1.09488796210515963065835079592529e-01
6.67460185063475378553163975175712e-02	9.06868124096614868275689116371970e-04	1.00625149989615709908057643806016e-01
5.83305078802868141960261378168916e-02	7.29490915540996887301191414120173e-04	9.24473022646257954624311031763346e-02
5.09642509983489702606113312644309e-02	5.86283678248114317847831389084325e-04	8.49017226557240809245286131314341e-02
4.45196296104667606586271640495142e-02	4.70751779305910223648656388621102e-04	7.79379114794988554086164555571158e-02
3.88840766552184406698234963131732e-02	3.77606104107410123102780607455440e-04	7.15083610030821776281141724693201e-02
3.39584560970328723686155480413189e-02	3.02549477214356225105589821705308e-04	6.55684952626087735479010406004910e-02
2.96555751926604393088983765560847e-02	2.42097313699474417919626726459090e-04	6.00765901177134364300471648723487e-02
2.58988337641038064096152216180714e-02	1.93428350921342474903790489194412e-04	5.49936758502567939481399136695230e-02
2.26210081108733702316965876174531e-02	1.54261267841105974377848177806138e-04	5.02834249834372580652450778644403e-02
1.97631630976001726853483926846164e-02	1.22753253690446975936547433160744e-04	4.59120281126447997632722040021602e-02
1.72736837282835689812050271488955e-02	9.74169821465095642017780978021828e-05	4.18480604485399881053292352004589e-02
1.51074165180758025472280606635894e-02	7.70528897915299694628266950129755e-05	3.80623415509664008678348418679282e-02
1.32249107599492758111783165779873e-02	6.06940974686415244707470060836233e-05	3.45277904602956821517022362946604e-02
1.15917500558134638201740244657452e-02	4.75617230772189466763874666769472e-05	3.12192781654376307266798529132911e-02
1.01779650346074401800200099970560e-02	3.70287015348950928059402158020679e-05	2.81134790921428546310495196918938e-02
8.95751888054466818785441482267378e-03	2.85905479077891171971088450014671e-05	2.51887230316299545025510216784484e-02
7.90785806079321172165195932971766e-03	2.18417740947938761425787427194535e-05	2.24248486551877774176765214913457e-02
7.00952142195392871101120355802224e-03	1.64569016398116394679087424466432e-05	1.98030594997057519285446618472079e-02
6.24580158512023119819122259029594e-03	1.21752079341259950526733385406749e-05	1.73057830822023605171454858008044e-02
5.60245329030177126311706878961623e-03	8.78850513769955404340979432664156e-06	1.49165335986169271988294970888121e-02
5.06744401570283905078680374162220e-03	6.13138538253148443156219149776389e-06	1.26197784583194926947827503383354e-02
4.63074282758926375731820821729281e-03	4.07347677809971623665689837882492e-06	1.04008086963570607498578385637632e-02
4.28414400567064349425312470485149e-03	2.51334653030536903258998417621049e-06	8.24561311894914858003428122855927e-03
4.02112253761240896006790265714664e-03	1.37376361545906597552742357057871e-06	6.14075590682801585384694361863612e-03
3.83671908394999547238011152611476e-03	5.98096846326010549504666453904459e-07	4.07325732249195936048848574802504e-03
3.72745248488905013670974276512051e-03	1.47677371866218741049430870621418e-07	2.01952135143289104423038198658636e-03


==> anc/HL0.1384365526.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 2.554110e-31	y0 = -2.91363349274836670296209732003206e-01
# Amplitude at highest Fourier mode = 8.00000e-37	Pade error = 2.64890e-32	H/lambda = 1.38436552609812568836306277943306e-01	c = 1.0929300000000000e+00

9.95316581919618409614071193514034e-01	9.28669523495943823090983839652140e-03	7.46019410263620442228549852324489e-01
9.75103341529202828186822974685834e-01	1.92394958328997474995052684918678e-02	6.95733097395209587328868714236309e-01
9.40009465138969418583275515753258e-01	2.63306126244711385991051538372077e-02	6.38118281297124956426630621614601e-01
8.92577535902860333859488845462127e-01	3.06034175874499950579526706238084e-02	5.88378218906832198491318530392129e-01
8.35983120845296821038103659097398e-01	3.23678598748665728292962727823684e-02	5.43832696447692161402804445653850e-01
7.73541442316384209893752622861579e-01	3.21206149444178007768190463615630e-02	5.03203825973768642728905590407014e-01
7.08318690304610882688418611153608e-01	3.04286571706561466485641878200942e-02	4.65793105282099410672147946760038e-01
6.42888339788266860300398834795015e-01	2.78293199252750196366953682399015e-02	4.31166459860844690481194853265187e-01
5.79230171061918878945985175074431e-01	2.47694631023020486114498496647558e-02	3.99023863401648082916137953849691e-01
5.18738055185515236348746625109692e-01	2.15830681115689548645329838010551e-02	3.69140088538481806110331621729606e-01
4.62293166484487396340176871068049e-01	1.84957610991031898593816908085107e-02	3.41335504831601865031447628742664e-01
4.10365144443469296038970432953147e-01	1.56432983159046621750274189915725e-02	3.15460365768181068800350448064344e-01
3.63115583412766222794382859065518e-01	1.30941929511652058107371311153629e-02	2.91385519223944661133437892519511e-01
3.20489758830352060634737239919025e-01	1.08707631982818502085261655590861e-02	2.68996445031885146988190521100736e-01
2.82290997073022600526995979559415e-01	8.96614622797095882433021335649529e-03	2.48189221488424688592819578174716e-01
2.48237255887639607385954463229972e-01	7.35683375202594909231940379690601e-03	2.28867743633033950219244034846444e-01
2.18002044551850542590007315405297e-01	6.01126648618922007233843049370198e-03	2.10941819784381623512358469075371e-01
1.91242711208601987737924021469035e-01	4.89535402759329532356965766679637e-03	1.94325905219251419124352720867755e-01
1.67619116737156653866690385419372e-01	3.97577722255418404247320831251386e-03	1.78938297714772373092524014132155e-01
1.46805301516781039506596933091249e-01	3.22178342924511667266774900191130e-03	1.64700660500345867876647722399143e-01
1.28496220454195469310482724383988e-01	2.60600916925499456325558049639744e-03	1.51537768832534164100031565102894e-01
1.12411114650602216587833272556453e-01	2.10470739301373242327772147989754e-03	1.39377401450817081588085703650946e-01
9.82946616490338904502086166513713e-02	1.69763305541536118585756419153385e-03	1.28150318740187253149982671514968e-01
8.59167122627758871641355825081997e-02	1.36775072784908193909026352195913e-03	1.17790285914629388075815042562184e-01
7.50711722546642445628331226257415e-02	1.10086571556761751524366546382862e-03	1.08234112410527927393223536630628e-01
6.55744062919545039583747915308143e-02	8.85238712166680957048726005120309e-04	9.94216885433591916660533632631398e-02
5.72634137034580668691913314180489e-02	7.11217334763429069901602587696167e-04	9.12960078965857819314112149889176e-02
4.99939367588496149284982840982917e-02	5.70901222745152332588533030367284e-04	8.38031693014059034407344532911547e-02
4.36386014796660784343067325348609e-02	4.57847331077055681050038603665252e-04	7.68923559734016624576239959986196e-02
3.80851501107871561701090497104697e-02	3.66816244134542598855785307973761e-04	7.05157917482330667753158778533368e-02
3.32347973092694803564960044834341e-02	2.93557197488549824150791819883824e-04	6.46286757711555730866839526412879e-02
2.90007245369750017546712584985564e-02	2.34627989066791242805252299163504e-04	5.91890977793340589254331871592622e-02
2.53067160284390138682143871408877e-02	1.87245422762032998669404117718492e-04	5.41579365198094334227065565332814e-02
2.20859329184448553348635912097641e-02	1.49161936561461392102054624308700e-04	4.94987440109034139596940825384690e-02
1.92798181932695190177092484087838e-02	1.18564363661135100747776953567610e-04	4.51776183448486325260660091688464e-02
1.68371230871645671888799917513081e-02	9.39912026463591455901309113823581e-05	4.11630675859836365549014763057929e-02
1.47130447160486947852503133239043e-02	7.42652412160860016009422192942020e-05	3.74258670987139004973221202506773e-02
1.28684646713044816701981687015023e-02	5.84388369418301967100637712553490e-05	3.39389124074505613479016990477810e-02
1.12692786789849259623824474523835e-02	4.57495820592408774681612833303721e-05	3.06770694786600017241791996492770e-02
9.88580805926624112396267740906669e-03	3.55844555690548481061997041645683e-05	2.76170241032589853498996576414990e-02
8.69228447164340034724938553861357e-03	2.74508920200775301952096572419006e-05	2.47371318145384337396732983621069e-02
7.66640022929751586078940603788468e-03	2.09534743684994194316899790912199e-05	2.20172695085294253191384020505181e-02
6.78891726615208315965513768677233e-03	1.57751927316699699437941097808983e-05	1.94386896754435933686449413453826e-02
6.04332861335435141588862067888046e-03	1.16624068658569695730535259509676e-05	1.69838779209138894280700770955282e-02
5.41556697240133481280106961885207e-03	8.41281300472498757061927144575534e-06	1.46364142404124471380417486892221e-02
4.89375565558762472991054819477599e-03	5.86585032690031629364034785783037e-06	1.23808382923132023067403066283637e-02
4.46799780326967713734577139554786e-03	3.89509346411257503837633352870975e-06	1.02025186998217724881068436174582e-02
4.13020038483264570371653275782183e-03	2.40226927718828668721190195941551e-06	8.08752622209395060482695831933576e-03
3.87393004726645457995013526174006e-03	1.31261216360983554699105468120573e-06	6.02251049242263738341241816038701e-03
3.69429839171488217949707841708345e-03	5.71335402306630732063821287124988e-07	3.99457993213030925238934473767652e-03
3.58787473631317614886645371358381e-03	1.41049051883371736913006947396664e-07	1.98029324726626448897859158396317e-03


==> anc/HL0.1384558916.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 2.455671e-31	y0 = -2.91344617416409497061011128159528e-01
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 2.95120e-32	H/lambda = 1.38455891638212467263736151083723e-01	c = 1.0929325000000000e+00

9.95303404814673632513520917155286e-01	9.31158009321766525031165459549365e-03	7.45939525514362043715493062260014e-01
9.75033954430027361430193619295427e-01	1.92876481977210010580874677956732e-02	6.95592170536122269632358414665540e-01
9.39846632830436961687422079699091e-01	2.63898149472246405918448141747243e-02	6.37923256771834496652807448486662e-01
8.92297309646865098722631416783258e-01	3.06624360149606760209048447604269e-02	5.88134982012469004804964403918480e-01
8.35576569145258636218073860281356e-01	3.24182328261489886397268913190203e-02	5.43546645865574893312489918830614e-01
7.73013222171633481776118094386748e-01	3.21574157674893405913707776845780e-02	5.02880267431303290626257004297706e-01
7.07683637765197069732541197166415e-01	3.04502581298937262748064168352027e-02	4.65437250957702090419500775498899e-01
6.42167407543611890556863377478380e-01	2.78365532775681501807626796764885e-02	4.30783335517976342318813959632268e-01
5.78446729173562160836542685792265e-01	2.47646202872838323888324802602845e-02	3.98618230251104883874293128470919e-01
5.17915085858857783927310919112271e-01	2.15690359958200224044773363483409e-02	3.68716402010580295782628460547814e-01
4.61451467350622696554989206797410e-01	1.84754189468285703004040766534577e-02	3.40897902337670917728601973226108e-01
4.09522403943625333410712628207828e-01	1.56191744150294319838310856914807e-02	3.15012669945222763056132953441039e-01
3.62286094619770730866222016992166e-01	1.30683209222862703783358918824578e-02	2.90931246334397706954255633824666e-01
3.19684539589478357671373941636767e-01	1.08446665035690227054931710471491e-02	2.68538812913246689425327566469564e-01
2.81518131241065643559297360264237e-01	8.94089143574012730532520416707308e-03	2.47731155276880102362338350140089e-01
2.47502327176613143972127118613204e-01	7.33311175734441895503141431273535e-03	2.28411879923339320826909860762695e-01
2.17308583473186033044531431621231e-01	5.98947757458299956407708438108446e-03	2.10490510991752953161521385914463e-01
1.90592611423985529231191870876204e-01	4.87568463766219628040756544594383e-03	1.93881225930831628409149334637495e-01
1.67013000553758568058496468491949e-01	3.95826369154986599053637948397218e-03	1.78502054156053523705284140065033e-01
1.46242828333092961383351050448214e-01	3.20636207964586782257049299946198e-03	1.64274403346767779540025842530298e-01
1.27976339767628184351198179264705e-01	2.59255403832546061337974734660046e-03	1.51122808848014692939511249322547e-01
1.11932269151615451265249515940418e-01	2.09305763992716371402284276060558e-03	1.38974827052079912224503037165705e-01
9.78549475079665985657185906643224e-02	1.68761218468438863960968638197741e-03	1.27761014586379613823955319072799e-01
8.55140039218353783246722960289190e-02	1.35917957524691146432806640451858e-03	1.17414951855667322785878763781683e-01
7.47032184689309741846256373856242e-02	1.09357083163209337688285848329775e-03	1.07873282393601049174496032425757e-01
6.52389032228144117936594856651525e-02	8.79057443817395970607637043620748e-04	9.90757492468435784091144567389598e-02
5.69580598302159291598593637067593e-02	7.06000597475072741215693137706659e-04	9.09652169151196314054191670062750e-02
4.97164734102444594083885957198005e-02	5.66514696865820028798367151855787e-04	8.34876726883307363408368005124489e-02
4.33868419815477607291829539314979e-02	4.54171611864215083149264855849404e-04	7.65922049107886908498716167582353e-02
3.78569999196140574996184972166539e-02	3.63746321639354136128470526788813e-04	7.02309581034154274705495832041432e-02
3.30282670322003259998368214939573e-02	2.91001530652029603234421390204141e-04	6.43590663336379667078667141691779e-02
2.88139373884245866836390792311746e-02	2.32507358307972060005644597261954e-04	5.89345670461926568924397908014106e-02
2.51379109996962166366063363166384e-02	1.85491688091458705243728158058407e-04	5.39182979888761692896526069810389e-02
2.19334647099388039207984819465914e-02	1.47716787046500126263653203943651e-04	4.92737800299718986510158667000824e-02
1.91421547594951187269309845045072e-02	1.17378114059907761870252650799668e-04	4.49670886360822661495805095824825e-02
1.67128414665775780306513637748173e-02	9.30216709631784042572796621430849e-05	4.09667166005859293602160856269041e-02
1.46008256668995966717218020003486e-02	7.34767248440771318328284820684817e-05	3.72434303490964191876345477049988e-02
1.27670865156854249900392199176620e-02	5.78011938441936383851070719666341e-05	3.37701218872652491227507099152335e-02
1.11776106700955411034836098742262e-02	4.52374162878624463031881979368180e-05	3.05216582525455779080900809211043e-02
9.80280351942393977739465178767377e-03	3.51764023408840121679415908957826e-05	2.74747301610492871394188504538532e-02
8.61697388606238424827996459574297e-03	2.71289953690727533871805505478574e-05	2.46077013308861673211327612971568e-02
7.59788441671831621561022375421906e-03	2.07026490517570489900991507391925e-05	2.19004596777299300077205681369110e-02
6.72636068831210203742644900400983e-03	1.55827611551414386282249879240691e-05	1.93342712597158663108896118638234e-02
5.98595284238387805684513691307864e-03	1.15177013799263308177714244179223e-05	1.68916375722411321039141203081208e-02
5.36264431319238692228449749515610e-03	8.30683414879559839794904557628703e-06	1.45561565896403135140032890521646e-02
4.84460291286915820033541558810489e-03	5.79097235839269044644142472880089e-06	1.23123877884879143620546245173691e-02
4.42197017948661605000058826322102e-03	3.84480945085230965474837549098173e-06	1.01457212190350224635384912865423e-02
4.08668548780945479571416050871565e-03	2.37096885569206017309007068729277e-06	8.04225050398834626713873504958695e-03
3.83234197665552058680666998692786e-03	1.29538566642621400015315761372427e-06	5.98864946516270697621707991021612e-03
3.65407186633711524777132053388502e-03	5.63798514520213785942569685634067e-07	3.97205194387584206411790217159575e-03
3.54845922663787029694433167050790e-03	1.39182602811593476559989027679659e-07	1.96906294459202714654546932022222e-03


==> anc/HL0.1384765200.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 2.662194e-31	y0 = -2.91324593459673814310971105337605e-01
# Amplitude at highest Fourier mode = 3.00000e-37	Pade error = 3.31500e-32	H/lambda = 1.38476520015564595967059460621519e-01	c = 1.0929350000000000e+00

9.95289241216191569402593129328845e-01	9.33832210601806965377189252473138e-03	7.45854494018764536337364166838483e-01
9.74959399773266950303205060069786e-01	1.93393453253075013231897162819955e-02	6.95441642107567027772046122871729e-01
9.39671791370367699577145843266341e-01	2.64532659362096196016696625632370e-02	6.37714680659471411835182397121169e-01
8.91996699561147464258452410610402e-01	3.07255216495508958042836591538457e-02	5.87874771778789145318146414078836e-01
8.35140952067358541171897137294581e-01	3.24718633735038128191454519193402e-02	5.43240725950589972163983421112524e-01
7.72447991880283105402260504264121e-01	3.21963488470251047494681576082481e-02	5.02534471218259447016215541755435e-01
7.07005070089058702800376681439623e-01	3.04728242291001753005419349454667e-02	4.65057297454080479394151048585638e-01
6.41398229212666664272678836519216e-01	2.78437286558055204440157854083627e-02	4.30374713000343151054340195558831e-01
5.77612111744950229220165213509923e-01	2.47589324202750897653877258727690e-02	3.98186103685657346782363174178994e-01
5.17039633113488400183855665237139e-01	2.15536267108029915727141923832873e-02	3.68265566883166530092700635555870e-01
4.60557308640640718900345977820687e-01	1.84533963328648866925928117502281e-02	3.40432773503575883871093613094661e-01
4.08628235803228826077072010401434e-01	1.55932485164315015788236053836041e-02	3.14537288558280609162877463228605e-01
3.61406911637442614388296414747626e-01	1.30406555900490717509117127799789e-02	2.90449293037010597432718955748861e-01
3.18831800400045648832350465453007e-01	1.08168688631963039732119932603264e-02	2.68053621956215847213594844151680e-01
2.80700157636087300508172298207855e-01	8.91407441576782164653801570618004e-03	2.47245728529285524898443249912227e-01
2.46724796013824465558111637427785e-01	7.30798559253280959054928767529825e-03	2.27928901450283179103480527868715e-01
2.16575024350812738924730410638884e-01	5.96644423595642303050292522939632e-03	2.10012362898984566382127909044755e-01
1.89904862619462647578015292742442e-01	4.85492207512970058608298864849982e-03	1.93410005534905381263117120564442e-01
1.66371602229990599853308520686222e-01	3.93979489920857819012834944030302e-03	1.78039591971170508232588150752772e-01
1.45647348258875492187536988511126e-01	3.19010854019586195310889636974452e-03	1.63822281219637594477729831530734e-01
1.27425635705219006030202319119196e-01	2.57837530190223908649664427659025e-03	1.50682377798416277584572345384340e-01
1.11424696087145047445689797120326e-01	2.08077958286547916155332210734014e-03	1.38547224733980247921696799120962e-01
9.73885189479441874546304299292759e-02	1.67704651551251214043246682729953e-03	1.27347182493337388214572614541189e-01
8.50865159613263600147533287815233e-02	1.35013682118603446440363443279854e-03	1.17015652350971865695545843122593e-01
7.43123441959291252048718033160295e-02	1.08586859791127828968094987320433e-03	1.07489115461944036645840564707401e-01
6.48822637773789643356773615567860e-02	8.72525320243256749414889719715241e-04	9.87071687369815307334631333238722e-02
5.66332772870561271831957790124618e-02	7.00482740509168124577209497378047e-04	9.06125460782028323921916102225792e-02
4.94212096336267512222309619529123e-02	5.61870843944185415755533938117310e-04	8.31511189577468300050379298206757e-02
4.31188267063080892729912441146195e-02	4.50277074830924838333350495660559e-04	7.62718739824637846051021547602521e-02
3.76140505507267747309458588386587e-02	3.60491345416009524329716859335136e-04	6.99268673881768639902240472896898e-02
3.28083020430236335462415678243819e-02	2.88290282963878329120098025941361e-04	6.40711577959500162458489163497288e-02
2.86149847344976394335272064307373e-02	2.30256729265964416439532976337581e-04	5.86627193812962495778306125853732e-02
2.49581126316074826543865536869868e-02	1.83630017454288897438494909621236e-04	5.36623380563050024749895296764227e-02
2.17710780354784574655310047672980e-02	1.46182595247721402063228801523626e-04	4.90334934574693773586520508865367e-02
1.89955517394484479038454266600553e-02	1.16118884948649262821569852253801e-04	4.47422295325725321107584222782480e-02
1.65805058998581605806285735214014e-02	9.19927152711477214368841399428207e-05	4.07570163678088970639750646562559e-02
1.44813491078835769173482971064828e-02	7.26401403094257923509722101208480e-05	3.70486056389587769981856186706714e-02
1.26591631633833263564178140580099e-02	5.71249284548421622397079634696352e-05	3.35898817790041348197454615288087e-02
1.10800314830892577314790260814231e-02	4.46944341793874243287227929093297e-05	3.03557106964759175348063580290743e-02
9.71444975335757256799677998710047e-03	3.47439472514923736135123085570206e-05	2.73227876739186443605243348595074e-02
8.53681022278881608266454770213153e-03	2.67879441160487088455909788688058e-05	2.44694858884465121700824888829733e-02
7.52495184251696291065580752120394e-03	2.04369467652845008405728389436569e-05	2.17757067780767210348244884554302e-02
6.65976926392910668157692754074595e-03	1.53789301395467044466097585377742e-05	1.92227332150456706427674786247266e-02
5.92487447916786477713329682451735e-03	1.13644157038263145482661958007454e-05	1.67930861656886784229147863084488e-02
5.30630563113409637285523663097133e-03	8.19455209288247277106743808035291e-06	1.44703852486547807945446138120610e-02
4.79227822107663422191735294782538e-03	5.71161882561478172987112561247243e-06	1.22392133688238185718809415571074e-02
4.37297459857547940623846126202579e-03	3.79150065675814089984430977812202e-06	1.00849854108978681968452564579934e-02
4.04036822769954259063206767066964e-03	2.33777217658240663780337425273916e-06	7.99382082678858118273449127430162e-03
3.78807978363337924780485819154597e-03	1.27710828002005141587993975882673e-06	5.95241984054834391105755213125891e-03
3.61126264905057326650138107552613e-03	5.55799154677702204137294562519069e-07	3.94794290753114810000542642901535e-03
3.50651585644615858840563384484664e-03	1.37201179933102765377148317092096e-07	1.95704117716714583417874797625421e-03


==> anc/HL0.1384987475.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 2.476646e-31	y0 = -2.91302969274128146549835674312959e-01
# Amplitude at highest Fourier mode = 9.00000e-37	Pade error = 3.76300e-32	H/lambda = 1.38498747495324629702266044704225e-01	c = 1.0929375000000000e+00

9.95273920357351698575772849537394e-01	9.36724466387924049063371874988497e-03	7.45762765717092537016900905740340e-01
9.74878754760913514501160209771096e-01	1.93952456350525743092828921170801e-02	6.95279201488286371516280165991880e-01
9.39482676800703087221858944108130e-01	2.65218560624728395278037338111757e-02	6.37489544427314672049359081660857e-01
8.91671567147197881592986458019762e-01	3.07936964313340730395052680585030e-02	5.87593843829549275748821279101713e-01
8.34669814124535270812600104510500e-01	3.25298070594224952458990229131771e-02	5.42910379290246040971730744741882e-01
7.71836661423166063930540893075901e-01	3.22384122969283268350183671182770e-02	5.02160971612915921598188235633023e-01
7.06271096902923407289006321097721e-01	3.04972186070679169082371678582131e-02	4.64646777162093308816567824094076e-01
6.40566113101127974578228380424280e-01	2.78515165280125435222765297164835e-02	4.29933048496498964934737508084769e-01
5.76708986591046118479271219020440e-01	2.47528428345832873744677595972633e-02	3.97718821629632145822957641315663e-01
5.16092029962895774389580155458056e-01	2.15370448295001852383480800859574e-02	3.67777801057618808786842508743367e-01
4.59589112756540096020654586698527e-01	1.84296672090538674874598599787035e-02	3.39929259369217462376833085290340e-01
4.07659662338805459288927933814371e-01	1.55652876929351415644989931878084e-02	3.14022376396311953991511216365581e-01
3.60454217520342217277145403784751e-01	1.30107921939514013188314204442364e-02	2.89926966096241215821900147756868e-01
3.17907457711985954194387124912215e-01	1.07868357755090962817754674726473e-02	2.67527512939554280019858127632758e-01
2.79813272168704337081959790827824e-01	8.88507576823121044969560632711931e-03	2.46719132628478720937562234504500e-01
2.45881622718387986088067544209702e-01	7.28079434899386519284152867769872e-03	2.27404786619754661183700835738121e-01
2.15779489439511930964167250193852e-01	5.94150231506036887226925391596250e-03	2.09493378940771933224743342690001e-01
1.89159044228304505163288965981348e-01	4.83242947104993925487281363950333e-03	1.92898493681691158584970680754513e-01
1.65676148777618454352289357297371e-01	3.91978288986307826972794735247781e-03	1.77537596429303745860874589270762e-01
1.45001829433251750133551403532379e-01	3.17249672437463191731543356049417e-03	1.63331563623382915979099917677140e-01
1.26828829202696438329923781346165e-01	2.56301431002992383301748431917562e-03	1.50204434746972222062213472755613e-01
1.10874816947269363508161892817976e-01	2.06748198070418210142628387020692e-03	1.38083307759662507887334480390546e-01
9.68833996754332760390003978549415e-02	1.66560840627562710022480035121364e-03	1.26898319289793179238171489693140e-01
8.46237457652793733632713432220781e-02	1.34035236472510649097355542895954e-03	1.16582668074163964503499620813786e-01
7.38893751456044942605263494810890e-02	1.07753929965989734567943822928852e-03	1.07072653305218368861414707762195e-01
6.44964907398847308783203855053459e-02	8.65465573497127147878448172639238e-04	9.83077094675886655212873858721488e-02
5.62820973810368062640534074185813e-02	6.94522764412027668171726021682284e-04	9.02304265324633776526230640550210e-02
4.91020657969382370403951070800573e-02	5.56857864685897971943668985018437e-04	8.27865495639371504043175190395800e-02
4.28292389730214013885782012598400e-02	4.46075359605207268130550993730411e-04	7.59249553267526822876940972131109e-02
3.73516378201165098914459896652353e-02	3.56981517832255131040094729236885e-04	6.95976057825709960201707004973500e-02
3.25707964930459667035745504781121e-02	2.85368216697836285999138679039075e-04	6.37594797928034613184370555001727e-02
2.84002405494616817334756388002385e-02	2.27832222521917651780709596538959e-04	5.83684851972834416721899684103677e-02
2.47641103420570316363083637189531e-02	1.81625383952907087122914441204693e-04	5.33853538981464606918718152374269e-02
2.15959254820958692594277652811913e-02	1.44531260024765196639764576429523e-04	4.87735227608452976979004651534701e-02
1.88374824569458552138339340094998e-02	1.14764039824148658640630179700014e-04	4.44990031249156628059610159725984e-02
1.64378755589554318805063465529815e-02	9.08860658491859340691866944598100e-05	4.05302415604431340318340921581914e-02
1.43526305365028605083099382735968e-02	7.17407611165248153479433314887861e-05	3.68379742727394559064310836292150e-02
1.25429403714028502197455665421200e-02	5.63982329242987407324180766392971e-05	3.33950772981898542890469465084430e-02
1.09749930230028843449652805434220e-02	4.41112595778974278426481840303399e-05	3.01764143803032628377255558563452e-02
9.61938165949109230021289019120794e-03	3.42797499595147610578566931764197e-05	2.71586841730457601565666914340343e-02
8.45058869316893304168898867631421e-03	2.64220973607559336706488429025269e-05	2.43202681767563069736361854103195e-02
7.44653577072672291002115935360965e-03	2.01521309025756642273597801120865e-05	2.16410805625103769652065985817376e-02
6.58819269641025675291297220584210e-03	1.51606048475739853354911610562867e-05	1.91024207920211460586868248587040e-02
5.85923905973537152645677331579473e-03	1.12003637023918982925038099888678e-05	1.66868297032482792774029558307383e-02
5.24577308746421214938419024240820e-03	8.07448477985305470004182010727105e-06	1.43779495059002220783108231513206e-02
4.73606293833648075619955496170197e-03	5.62683510180586613732456062086771e-06	1.21603879108125088092690124156431e-02
4.32033630977676362946633009846502e-03	3.73459096347689310446092398436963e-06	1.00195864107199620166995002123884e-02
3.99060483050854650055346238649192e-03	2.30236034976200575968073550467746e-06	7.94169255612757703886405676600847e-03
3.74052027346204327574598588049489e-03	1.25762428034327083677855851624468e-06	5.91343593646780399252956298430718e-03
3.56526014296823597159797962533881e-03	5.47276133345805742948569508303030e-07	3.92200746765923067769751208826754e-03
3.46144067564963205998230256806514e-03	1.35090746136514077269220928263551e-07	1.94411143761568133448436619096288e-03


==> anc/HL0.1385230318.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 2.521218e-31	y0 = -2.91279289753929133366383554601161e-01
# Amplitude at highest Fourier mode = 2.00000e-36	Pade error = 4.31860e-32	H/lambda = 1.38523031844386620397003748980801e-01	c = 1.0929400000000000e+00

9.95256579759245496240225123106963e-01	9.39997639542491869837426594186218e-03	7.45659501672946541394012380419307e-01
9.74787483095607788217400154262337e-01	1.94584920019979124937074432514686e-02	6.95096203346028292385249434069691e-01
9.39268669284898646827556952396061e-01	2.65994258194000030654403171540247e-02	6.37235834022788680984076097342076e-01
8.91303710215224666097870197550664e-01	3.08707423596855629653518506530894e-02	5.87277203090653130612833323992401e-01
8.34136911412389158403347966726220e-01	3.25952148423263795057909144339217e-02	5.42538001280882043031763881946884e-01
7.71145436452383752047491849541376e-01	3.22857937277669290621145889271959e-02	5.01739942686635301323970910138202e-01
7.05441581497500497836771517323850e-01	3.05245629559400858270724143707064e-02	4.64184051675001680551802070969283e-01
6.39626213222750481107567277848831e-01	2.78600460590667400380410936667953e-02	4.29435313031772094593639343384821e-01
5.75689578280170796876322110470151e-01	2.47456690087706209516114636820684e-02	3.97192387267074487148553489482958e-01
5.15023276197517476326926012783610e-01	2.15180218819566694393094204846974e-02	3.67228548764856745120934021170242e-01
4.58498134671928572842053386349354e-01	1.84026011971500412971939377887800e-02	3.39362624443491363649280290699202e-01
4.06569369540425764194412225684512e-01	1.55334932496047031898661909954756e-02	3.13443352709125927760512610816531e-01
3.59382979634522387533313209816996e-01	1.29769134398626702806757356675280e-02	2.89340117236307843777669962289568e-01
3.16869306073151670375338446292475e-01	1.07528349655658832133353906513839e-02	2.66936984387070234024138661576371e-01
2.78818385033619839160924414830977e-01	8.85231059376619288605713795722308e-03	2.46128663550062567270874990414077e-01
2.44936923504750546177021011749890e-01	7.25013005291796023464002332023701e-03	2.26817721939720049293877199417338e-01
2.14889252945389249312024512847143e-01	5.91342700365516166218088282792389e-03	2.08912682909022992667814804762219e-01
1.88325453858072056037226989395944e-01	4.80715687478435479342225389647455e-03	1.92326765852910568679836603487694e-01
1.64899779525336874468917988616158e-01	3.89733668601419475670441993548729e-03	1.76977090286686099850105597750131e-01
1.44282050503424525209706421607776e-01	3.15277595993467207724000482268860e-03	1.62784207499124755220480047264067e-01
1.26164130553348929452666584018665e-01	2.54584203667588959558369832355047e-03	1.49671854459664695287684706060392e-01
1.10263068833601324196169277161548e-01	2.05264012206527743727039032481078e-03	1.37566850410166748810501770447508e-01
9.63220557228913878023903368345481e-02	1.65286190506050121299531500533806e-03	1.26399077716085704978469393486773e-01
8.41099997617981849821236327881216e-02	1.32946528539755859214628651231594e-03	1.16101505480329044767344709452205e-01
7.34202805926316257734797721149189e-02	1.06828506515621949923369245263559e-03	1.06610227596342278417410316945240e-01
6.40690507976695012344392150911671e-02	8.57633028659053979315580236062112e-04	9.78644968746703113630461990043196e-02
5.58933314732307971510080505080493e-02	6.87919339982524401537765865191917e-04	8.98067441803811540350802440157726e-02
4.87490579338639633063177492986168e-02	5.51310778378639375969244756115601e-04	8.23825767038204369462933374265911e-02
4.25091718502392354653716136960375e-02	4.41431530807556110034835638136122e-04	7.55407530331453194546890732385905e-02
3.70618159331423812695131257670714e-02	3.53106677937278290063694192403619e-04	6.92331350170061710365124231456089e-02
3.23086608420191838201330959448782e-02	2.82145553632570094027979344030467e-04	6.34146178453077008896277143772047e-02
2.81633769542675077791222138452011e-02	2.25160792744008894727529181995352e-04	5.80430406042018996712632252166788e-02
2.45502529295395309571835952388825e-02	1.79418447988512299364985499806957e-04	5.30790799714588508408269013043638e-02
2.14029565368455259692956108850562e-02	1.42714641553603862579702469615973e-04	4.84861298474393643690162211805696e-02
1.86634295430307449836995117270064e-02	1.13274568605740091377352448720729e-04	4.42301696684032166688793163026846e-02
1.62809066123271381406616309862416e-02	8.96701377392804926450323251389469e-05	4.02796240005748728871383612942229e-02
1.42110474781931627967901103166273e-02	7.07530307567230977377171186006413e-05	3.66052158138316755920821366793042e-02
1.24151716790016910071769710197763e-02	5.56004434455670589100504641814507e-05	3.31798156033229567901617351902741e-02
1.08595856068982133806784300339775e-02	4.34712065284080737621697028071543e-05	2.99782882751415473048804815203104e-02
9.51499231389397339678787610803882e-03	3.37703721817508103088069904405547e-05	2.69773394531785063682659936703211e-02
8.35597532758492552414888288936962e-03	2.60206848886298649711801137523569e-05	2.41553626115359446968809402225489e-02
7.36054857342177754162271029737749e-03	1.98396385953750509523539695570061e-05	2.14922881883189365809476508926236e-02
6.50976533621156408286557344342940e-03	1.49210599922897044371939570641861e-05	1.89694355847231690294067859187500e-02
5.78737999646040293367836555446793e-03	1.10203558992053350306333364637050e-05	1.65693687037229569075078701847261e-02
5.17955703482598613521576801051201e-03	7.94272691600239964782995316803639e-06	1.42757554508978805508532375260291e-02
4.67462250445631596357177062288007e-03	5.53378499167481716925443563027074e-06	1.20732314129636879417383694777538e-02
4.26285382548753346566326459947576e-03	3.67212412344958160817204006783619e-06	9.94726774209324292012078575742280e-03
3.93630436149320275890097553651800e-03	2.26348522596052973795810412569645e-06	7.88404310198100180041853703113492e-03
3.68865979922915594916937409003735e-03	1.23623198275580514939155590771507e-06	5.87031937887871069553995131000861e-03
3.51512387608256476524527911066265e-03	5.37917367714087150525304403799931e-07	3.89332073211176019644889413399427e-03
3.41233148993914911833220512025330e-03	1.32773208597725683290377517572837e-07	1.92981087065986683307067455338091e-03


==> anc/HL0.1385334708.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 2.549380e-31	y0 = -2.91269094101705923241254469440231e-01
# Amplitude at highest Fourier mode = 6.00000e-37	Pade error = 4.59270e-32	H/lambda = 1.38533470795695925298509845275729e-01	c = 1.0929410000000000e+00

9.95249205037413403230179858549948e-01	9.41389361598990813374942491749765e-03	7.45615894416429477993158802603879e-01
9.74748677740144282224501370129696e-01	1.94853622275092425687967179195687e-02	6.95018697767959760508698348974896e-01
9.39177728715737056140153706202017e-01	2.66323365865864253673098419666296e-02	6.37128256422937290406859830420458e-01
8.91147499113693919973531160382151e-01	3.09033695903291780171982234022998e-02	5.87142897384025202321309810794211e-01
8.33910783554628863220712413459518e-01	3.26228478859502296547548843382437e-02	5.42380070251865414773145022637044e-01
7.70852341989645704733504524426855e-01	3.23057513024742050033764824002821e-02	5.01561434843900213747447739190700e-01
7.05090068650467030945482560278697e-01	3.05360297176223275544806520054981e-02	4.63987936796894340468634175316411e-01
6.39228102237097389809926566952171e-01	2.78635715928538571548116212809119e-02	4.29224418246688881700368023994847e-01
5.75257885725404369913178665464589e-01	2.47425889938890566231602485877905e-02	3.96969353009932875618789819088556e-01
5.14570675630817517789473898571897e-01	2.15099708949402686363572264188446e-02	3.66995813429644560217097189040670e-01
4.58035998674837961508253325417034e-01	1.83911816578461579344363729616299e-02	3.39122428703994196684139503297233e-01
4.06107300158244146784332782603778e-01	1.55200936820117140424687597003538e-02	3.13197752250761844245805474351638e-01
3.58928686630110719218349578604105e-01	1.29626379763096015977964630270747e-02	2.89090996203062778125108389960009e-01
3.16428699672157691699731964334720e-01	1.07385020088104782315844317121242e-02	2.66686066041542324300236622711103e-01
2.78395780144192432264841416502904e-01	8.83848703526050656212251966455283e-03	2.45877517504988835873549917346694e-01
2.44535286033139847446400651926564e-01	7.23717871313640622358171300801265e-03	2.26567768683425512105225977545712e-01
2.14510446804933223100689105831590e-01	5.90155453039571877775247952224566e-03	2.08665196784823289411449587846864e-01
1.87970467162253250985470470484377e-01	4.79645599682601721567002868837463e-03	1.92082877722179631582113726423466e-01
1.64568921004144214052903843709589e-01	3.88782074260502571894727688774259e-03	1.76737790996482504260571879416807e-01
1.43975114264780378846505854686716e-01	3.14440573329029914469607166835784e-03	1.62550352923819554418541205097002e-01
1.25880530893247948654639683223808e-01	2.53854582623841788092719088781247e-03	1.49444172321246233448440220426851e-01
1.10001948408817228993415127846870e-01	2.04632826950411906599508936434931e-03	1.37345948553960472778845574499859e-01
9.60823709759183498502641204616299e-02	1.64743695614309542657494391029067e-03	1.26185453282361817085721102833987e-01
8.38905874985121438269413402946040e-02	1.32482883689246770934531333797299e-03	1.15895554485261451754856778846938e-01
7.32199092917482731349790169892287e-02	1.06434216854127285508803147476301e-03	1.06412254628166348330737015201771e-01
6.38864597359649298375143063337090e-02	8.54294842121984095017274742280190e-04	9.76747247454888086594274467533436e-02
5.57272602088248950775342444861793e-02	6.85104556131995413278860544517655e-04	8.96253234171368116365839631438466e-02
4.85982681844909859490608140246958e-02	5.48946218113321768652517389129666e-04	8.22095947673155330808281868395995e-02
4.23724633711309820945340920605277e-02	4.39452186081037356780669476667266e-04	7.53762431601781589450131500040437e-02
3.69380376487987194416981790757477e-02	3.51455404435274683542139908842874e-04	6.90770845879228186296651774461692e-02
3.21967182153569399614810579108375e-02	2.80772553820758477278825899162910e-04	6.32669761823672468857774226507691e-02
2.80622363773287267432264442474178e-02	2.24022985853607565449062353178829e-04	5.79037261120622971176392495945540e-02
2.44589437785253213376877264960922e-02	1.78478792406837270664994208307994e-04	5.29479865498263553665219101974309e-02
2.13205714326615306065994653985185e-02	1.41941453452196797820102958301345e-04	4.83631325422064674596208038597980e-02
1.85891232772033855086273041107758e-02	1.12640865671235273524943587439975e-04	4.41151295804443654306200431113273e-02
1.62138941207051612791420330816334e-02	8.91530263036263218285899430706319e-05	4.01723925303945303257726193846128e-02
1.41506011634819822172982575030261e-02	7.03331467935745010414649383056846e-05	3.65056383632616043146548539988824e-02
1.23606183010248739230081125079862e-02	5.52614518621953006525133170929117e-05	3.30877348606405013851556115198665e-02
1.08103028870997247334998970435326e-02	4.31993586216009686551077477238092e-05	2.98935471738549929729607741682593e-02
9.47040534835237959729364363324466e-03	3.35541180371942570188641400029656e-05	2.68997838365087646438808021940912e-02
8.31555287415321648053224211522178e-03	2.58503358409249825779015397004656e-05	2.40848435850407377590732371359101e-02
7.32379926808862366248506187454446e-03	1.97070743620411634371148757090574e-05	2.14286641276573574996798150166740e-02
6.47623389051150527429315533082850e-03	1.48194752906829793735956904630055e-05	1.89125737897886606657518891376216e-02
5.75664342188810711077195773690883e-03	1.09440417750336612080782472532812e-05	1.65191467343527611900670497138654e-02
5.15122092815616348496089300781093e-03	7.88688235562335885444625998657744e-06	1.42320622099142852087513913893115e-02
4.64831741272701325679820064724620e-03	5.49435460536637894710631405582908e-06	1.20359680389880716256902988977355e-02
4.23823169661807129814870261679323e-03	3.64565787744490354987171327302697e-06	9.91634834640911263815271733162235e-03
3.91303507893020557006904712892838e-03	2.24701646343690629192605744142508e-06	7.85939535821042207257718512113594e-03
3.66642779542113491903156805083852e-03	1.22717030399730126972719318674579e-06	5.85188496994221645139430912693466e-03
3.49362481700586060935290760771438e-03	5.33953263511558810139088858153409e-07	3.88105567045329128427161171390340e-03
3.39126901963928931993831400480253e-03	1.31791597481797210194779503352338e-07	1.92369582336663048218244691628588e-03


==> anc/HL0.1385444152.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 2.556899e-31	y0 = -2.91258394424004137123149896755958e-01
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 4.88560e-32	H/lambda = 1.38544415160166692986516352153588e-01	c = 1.0929420000000000e+00

9.95241257326777735013361318044048e-01	9.42889151406477771694829812923637e-03	7.45569096089229540720737968172259e-01
9.74706860669191872958179917097469e-01	1.95143123308034986737735823449223e-02	6.94935476315328442434121586674711e-01
9.39079748824515466930823354420294e-01	2.66677751141990337906089391053942e-02	6.37012731664532996716489782822270e-01
8.90979255902124334589838215228493e-01	3.09384607907860903169525261928745e-02	5.86998674102838123178196715888035e-01
8.33667378556142815861188289981603e-01	3.26524953728038176947082456046123e-02	5.42210505736350442306774136280367e-01
7.70537121242781988833114627495605e-01	3.23270560399184389952267290619896e-02	5.01369852280418932583218084896877e-01
7.04712452794720137903505307619293e-01	3.05481206541153628665791527359866e-02	4.63777602460807447682255006637889e-01
6.38801045623662803859116136922935e-01	2.78670654148499745694180233603698e-02	4.28998465668239123626116959593104e-01
5.74795599262658141387251244906757e-01	2.47389596126006724026307014948603e-02	3.96730721440680168019543552579219e-01
5.14086934637933747042106193688166e-01	2.15010151890499661272047606775898e-02	3.66747215549002739851463252092908e-01
4.57543092481582831034459876425985e-01	1.83786549257476215598479015696733e-02	3.38866342303334753241023326445759e-01
4.05615524932120902333919975435762e-01	1.55055095015747408501955735029789e-02	3.12936425974678781204148639006394e-01
3.58446226699461528476849160588881e-01	1.29471915309296969723615772645367e-02	2.88826461310673690161951436080899e-01
3.15961748251298280938657715787056e-01	1.07230705040932961374651423701806e-02	2.66420149611904536651678391319498e-01
2.77948782945949322261196698150631e-01	8.82366972024306003323869492423781e-03	2.45611855229740611334511394450646e-01
2.44111228560466835738248211952899e-01	7.22335137822644805176121945978631e-03	2.26303816783132139375143910755157e-01
2.14111137775796360860186882929998e-01	5.88892401884031296649501575998205e-03	2.08404243011001740357779708142688e-01
1.87596793597360692102490709221384e-01	4.78510778034006011190545373531819e-03	1.91826051460309379609615360262277e-01
1.64221065557632144820579049285779e-01	3.87775723411858934266038493200246e-03	1.76486072572365374938396183423135e-01
1.43652734130248065718513660451440e-01	3.13557550816458682375807389612455e-03	1.62304582438477998970866440615280e-01
1.25582901914247209642003258594771e-01	2.53086504189679440441216262834307e-03	1.49205058567000937431084722802374e-01
1.09728079481085449390028903671524e-01	2.03969588120145723144355357498527e-03	1.37114078589859867369893765709105e-01
9.58310937530639586638139014964196e-02	1.64174521862830166755998933919764e-03	1.25961302971655037599588324694365e-01
8.36606257489222918603500119231462e-02	1.31997031413490923490520301264418e-03	1.15679499830948706508596578284015e-01
7.30099315581394866714599991795922e-02	1.06021419315916774232699790504255e-03	1.06204583336332139443677939949071e-01
6.36951184261046532684982765179723e-02	8.50802135630247343729954642427572e-04	9.74756473078537818470292461066625e-02
5.55532198741803129822629910506303e-02	6.82160549529127852187500902261644e-04	8.94349831616377010507990400306659e-02
4.84402254208419377913966410947331e-02	5.46473484871889262073136828512564e-04	8.20280766470231610788707704640394e-02
4.22291604250375163017812524081566e-02	4.37382299519824372493501781966766e-04	7.52035813654066284788824712806555e-02
3.68082714213474768639272428668964e-02	3.49728448862019259021238725838445e-04	6.89132692594940937148376429235222e-02
3.20793459518593304004367403707961e-02	2.79336450512861651825488751437353e-04	6.31119595461948947231066750984740e-02
2.79561789646586328971188660674896e-02	2.22832740730101312064399056039333e-04	5.77574282849349830318705718455489e-02
2.43631872741980072155098055856124e-02	1.77495731925707311869740855372448e-04	5.28103011500240957126259576101106e-02
2.12341672335959583553255798027913e-02	1.41132487280574593739825291148461e-04	4.82339321293253323686830580877996e-02
1.85111871966522385556069591695214e-02	1.11977796436188936263848747570188e-04	4.39942708681809472879092304933084e-02
1.61436045659383667305011800312347e-02	8.86119155482623736514472432464305e-05	4.00597212661922148649043364464317e-02
1.40871965772744129888949212777507e-02	6.98937399251357392541498397660577e-05	3.64009937519003884867020693245984e-02
1.23033940265496285696718928353734e-02	5.49066616844569660950789265891051e-05	3.29909534321415241528319955163036e-02
1.07586076174316213664339336231299e-02	4.29148056213256822245805480322752e-05	2.98044660586648830538993412111801e-02
9.42363731244809849720847763766587e-03	3.33277248614296685843541457382837e-05	2.68182434901882074722928895420298e-02
8.27315588576820821644817609903439e-03	2.56719727047146917282881241514614e-05	2.40106900623728314158218036837524e-02
7.28525872874006442772729045359295e-03	1.95682513217381011332282576614673e-05	2.13617510157325320744814886510318e-02
6.44107280350342119540243664903819e-03	1.47130766127497060590289722513502e-05	1.88527638767144462831911212113095e-02
5.72441844993911671769754998300015e-03	1.08640972709550512577761263623747e-05	1.64663134444855292305575301941027e-02
5.12151851376124784481388173825129e-03	7.82837061090230786750640261927822e-06	1.41860908079534874757527734044680e-02
4.62074997398190641039400571501714e-03	5.45303338161468150724864427089974e-06	1.19967566051751826328778979247866e-02
4.21243390679967256831513920399036e-03	3.61791741518424193390561034584010e-06	9.88380854085046181730332535718352e-03
3.88866023342670647158281488423277e-03	2.22975182474576543028177010738483e-06	7.83345300046009050618780197832987e-03
3.64314426540786156219968671786278e-03	1.21766924420739917755198694540913e-06	5.83248045084258919194752546986335e-03
3.47111258642808220347749916727572e-03	5.29796437270020173683337697325552e-07	3.86814420288183017733885669960488e-03
3.36921629918813623037322275248642e-03	1.30762181187090132471720020822793e-07	1.91725820533538102756563704494141e-03


==> anc/HL0.1385559483.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 2.539469e-31	y0 = -2.91247107895187849049987505271985e-01
# Amplitude at highest Fourier mode = 4.00000e-37	Pade error = 5.22760e-32	H/lambda = 1.38555948344179581447404309799462e-01	c = 1.0929430000000000e+00

9.95233075260020941007406669880228e-01	9.44433068900423393767662056614273e-03	7.45520622462651817687799987842851e-01
9.74663797608154388805813766701246e-01	1.95441292153944256446627748878644e-02	6.94849489330621811856582064760821e-01
9.38978794252425699071630995797782e-01	2.67043181270783755590168515549477e-02	6.36893449152165335079740705674426e-01
8.90805757734680255487233730994749e-01	3.09747283484582660353876747571566e-02	5.86849742540361306336862326929992e-01
8.33416071452635286488976198949515e-01	3.26832644787524599933244743484783e-02	5.42035292567092821532527651691197e-01
7.70211158353655839899772314964722e-01	3.23493416374181004193451899287155e-02	5.01171662207110320867589830487974e-01
7.04321216029426374270722201005862e-01	3.05609983672318185505781344805999e-02	4.63559660726889046863029327342888e-01
6.38357587146401264726366536585488e-01	2.78711227933613420707176557343773e-02	4.28763856020552370116689554884674e-01
5.74314349069887847091389115636254e-01	2.47356603761310976100618329743276e-02	3.96482342386429717187115250049738e-01
5.13581990698665398666103320608988e-01	2.14921622440277492163510121332058e-02	3.66487763954863462629872755594144e-01
4.57027146833718683693419448588574e-01	1.83660234874878373766406236370458e-02	3.38598315173944360826381455849456e-01
4.05099327528573346532246857089214e-01	1.54906438000571946960083804996702e-02	3.12662129640513355294675419916154e-01
3.57938435208375832410519431644995e-01	1.29313241423565909809673402710790e-02	2.88548021018578410801599237366834e-01
3.15469018530377190956839477097006e-01	1.07071184999922777364994081532409e-02	2.66139516405416138761953236505905e-01
2.77475987206615054846053875187421e-01	8.80827077812827515251545423346804e-03	2.45330809646093530048832806520766e-01
2.43661724608877415965126046365663e-01	7.20891522261202060182785992334113e-03	2.26023970423882365112070816292253e-01
2.13687042971253501586155515867721e-01	5.87568503799579119396600581540073e-03	2.08127039733645578318870197990678e-01
1.87199238566551463487184669140961e-01	4.77317194595889110462977640250958e-03	1.91552769900431141978553160942814e-01
1.63850416244947438666580068533028e-01	3.86714082308088298643230155673484e-03	1.76217831089639351433876949933992e-01
1.43308778683252516204198925917997e-01	3.12623542959991519129829328035090e-03	1.62042346686241122890144381032214e-01
1.25265003313929189365038075014974e-01	2.52272162354803496562581391621368e-03	1.48949651084749173010643465876895e-01
1.09435297205774462972345341708252e-01	2.03264935028985577215287826984976e-03	1.36866189402919336624055763325733e-01
9.55622789353618169530962046872011e-02	1.63568716855340298876254880141424e-03	1.25721500252096104273316469076682e-01
8.34144946338431463791125290820726e-02	1.31479135242731355453174392598666e-03	1.15448240100954440332319241849054e-01
7.27851218080191051117436808036590e-02	1.05580879709291376904134223394687e-03	1.05982221199963776610978010719404e-01
6.34902321464425778921242434800403e-02	8.47071541268392975736643483373915e-04	9.72624450115496958639832948403886e-02
5.53668563887649388875369597815078e-02	6.79014298671417120650941230810238e-04	8.92311202991617579483026649141368e-02
4.82710060200662217652214877389381e-02	5.43830077092073346372153375700313e-04	8.18336601182861520651787051478380e-02
4.20757466838832011151130812126463e-02	4.35169257395918672169997004337668e-04	7.50186554399097108448875776116849e-02
3.66693782690998969879727528838065e-02	3.47882005490817313742638224611013e-04	6.87378254236428868291234355615770e-02
3.19537504366419926999434555394735e-02	2.77801002522001922887995880820247e-04	6.29459457788233584509235916554551e-02
2.78427255249143817547139964220496e-02	2.21560167189791527313367898900309e-04	5.76007574814950311953608013604987e-02
2.42607902438538849565754818272736e-02	1.76444650897221086577130089245075e-04	5.26628585478696769994159730845356e-02
2.11418112273421835017704977654056e-02	1.40267501127207964131947863803178e-04	4.80955817215108981893876241971303e-02
1.84279259304788004866776588582530e-02	1.11268761090787485967399834201060e-04	4.38648608933041361474110206396486e-02
1.60685585679328661674941812726537e-02	8.80332562258448887363700120347189e-05	3.99390889104183906377022811639688e-02
1.40195501448769011789407776187220e-02	6.94238258537181435092555866166814e-05	3.62889692031730660647759536990856e-02
1.22423916980484604466088679058136e-02	5.45272451384031034860206224869412e-05	3.28873634076015041475115852787544e-02
1.07035503511202627009941813830337e-02	4.26105255688852834331481430610653e-05	2.97091369052684270545867787830945e-02
9.37387850597864927822192590664040e-03	3.30856723708456370549645107646681e-05	2.67310039423958106626397555240890e-02
8.22809731971569072058146058824364e-03	2.54813133518530672557681412766211e-05	2.39313737228579823160895203919661e-02
7.24434648270706712152992955004146e-03	1.94198988120163411615510632481742e-05	2.12901985973469593933548911850663e-02
6.40379317119202991696610454137974e-03	1.45994114514690623651729479919216e-05	1.87888252103455463870627213592641e-02
5.69029387026056879866807005832946e-03	1.07787244447663494429506885001258e-05	1.64098492333487095106940457421672e-02
5.09010353376849742160015039995692e-03	7.76591070984097956887910330360836e-06	1.41369741071043948086935223087850e-02
4.59162726013523810457711199462368e-03	5.40894219471412810167147693065520e-06	1.19548740249879595586955715708744e-02
4.18521031893270566452365040257877e-03	3.58832959999725609756679621185620e-06	9.84906120327093281686269043943181e-03
3.86296296900350056874021389299245e-03	2.21134468719125952397190222682852e-06	7.80575730121829663344290871426161e-03
3.61861707195944396669648465151960e-03	1.20754296334944141927019958729737e-06	5.81176868445960386511800414396233e-03
3.44741203127318294183754377066708e-03	5.25367288376700286588898241420188e-07	3.85436508534125839473404964693312e-03
3.34600808098723291925011886217564e-03	1.29665520323388359040205708642565e-07	1.91039030790220683334866485863648e-03


==> anc/HL0.1385681795.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 2.495754e-31	y0 = -2.91235126100962163657637130777714e-01
# Amplitude at highest Fourier mode = 2.00000e-37	Pade error = 5.61410e-32	H/lambda = 1.38568179547571788841996033947869e-01	c = 1.0929440000000000e+00

9.95224108933835816056073505560055e-01	9.46124763246319082875652604425736e-03	7.45468095431717710982223257012536e-01
9.74616626276986502478275276653979e-01	1.95767695578469378851595559849368e-02	6.94755950971785106643649267387497e-01
9.38868292102143863938868343221300e-01	2.67442482706427229110636579569303e-02	6.36763521644112682105549337081726e-01
8.90616059782255382919024470391664e-01	3.10142369708792888721156058182642e-02	5.86687492128624382886342296714320e-01
8.33141691869528781982016120433540e-01	3.27166182840834316676570747421188e-02	5.41844508132139316771267121148462e-01
7.69855886732370568777247868224495e-01	3.23732934996519812571041097654756e-02	5.00956082647921218294014006813340e-01
7.03895657652176541981800821979482e-01	3.05745849740738712172883010478137e-02	4.63322944390093421549630788499891e-01
6.37876301675034460412927721290414e-01	2.78750483551296791507374045251694e-02	4.28509498775125724301530608919075e-01
5.73793298498835971385151343113735e-01	2.47315850012441665004858810897574e-02	3.96213616619554963920921436281414e-01
5.13036649710263752149237315644557e-01	2.14821031716417251655089720068804e-02	3.66207690898914846846588075288733e-01
4.56471332273001136979076896544987e-01	1.83519487577311497248723002180304e-02	3.38309661779620864854217339418754e-01
4.04544632892335341088067649667980e-01	1.54742502086694126571065448235364e-02	3.12367418013863740183174484164169e-01
3.57394096195948938611916220422049e-01	1.29139526156762008990353601841318e-02	2.88249541806240588327540834503385e-01
3.14942043866491384215284859704350e-01	1.06897548496736898843312378814801e-02	2.65839341782048933602498028970434e-01
2.76971426037234858992020198753161e-01	8.79159017017064922944339056198036e-03	2.45030804620865549596805984752556e-01
2.43182983337152510133198700138004e-01	7.19334261383640744282353554593646e-03	2.25725802706233920505956405259368e-01
2.13236199247960517213752455539227e-01	5.86145568357605097482499491697975e-03	2.07832188786084450936709827840835e-01
1.86777325312648186328775837033876e-01	4.76038434876417146691736603578090e-03	1.91262535663325943316360569787143e-01
1.63457664918124568460953258111169e-01	3.85579954122980424453481383755366e-03	1.75933342682762706134296589157732e-01
1.42944820541992440386018464211147e-01	3.11628387591179748432680974416822e-03	1.61764571383681038374619886099008e-01
1.24929032235997348069655515086712e-01	2.51406621628032185998778928078626e-03	1.48679403950638239598672580425161e-01
1.09126199408496435832015300111759e-01	2.02517673169135758698181904004574e-03	1.36604143967666335743167548278645e-01
9.52787350653535502666068475547636e-02	1.62927611834822265852994224165999e-03	1.25468200385548279020079131254208e-01
8.31550590981762362417850452961338e-02	1.30932075511839234160510246349266e-03	1.15204112868759743249225749526605e-01
7.25482834779181695037145675261558e-02	1.05116272688712588828363760875205e-03	1.05747590163302291144868954912454e-01
6.32744599230299810700775873544744e-02	8.43142274266247715146938013876387e-04	9.70375433069268669847572839248549e-02
5.51706326113991409430034003654052e-02	6.75703863758146491335086921314774e-04	8.90161029358976615925113718971108e-02
4.80928502710160116183485110699429e-02	5.41050805796983921757530579482132e-04	8.16286151577879697042483820780104e-02
4.19142321505770710203974110467313e-02	4.32843675770068250992182547292639e-04	7.48236139488955610244784413846302e-02
3.65231424494798862807689538535647e-02	3.45942318709233028431711504077033e-04	6.85527702558304776468043761559753e-02
3.18215016185148657428358630185084e-02	2.76188350401029379384402476850756e-04	6.27708193304574882167461806951195e-02
2.77232461490338600666522647313856e-02	2.20223772843021212184055101789886e-04	5.74354685975831799385025606400973e-02
2.41529379863104971203904044172894e-02	1.75340942657279247905515521317649e-04	5.25072887368191728564179343518293e-02
2.10445184190177172781061307184033e-02	1.39359257372748133959368357312680e-04	4.79495907854506872280334370512835e-02
1.83401977693477353986049347923892e-02	1.10524306629171664704724923892951e-04	4.37282920333164450579517083643502e-02
1.59894704631101985961245451668196e-02	8.74257251381979409552415967360512e-05	3.98117733438623013618578165529885e-02
1.39482444452350739402156789084498e-02	6.89304969533341990249444735255248e-05	3.61707303302821437944093295710007e-02
1.21780739928749503440116758507360e-02	5.41289506124994803869624249007851e-05	3.27780205659498336503603831980893e-02
1.06454854818869804653860631525448e-02	4.22911298471055964066882212583862e-05	2.96085087397758470835170517549478e-02
9.32138639548224465282282998668032e-03	3.28316162222360940234485755572019e-05	2.66389114013008313507965820456051e-02
8.18054870367968025986514333646218e-03	2.52812172973664574093758356801598e-05	2.38476426858817642772925935982958e-02
7.20115861193419650747232658885241e-03	1.92642197600413433858435860239022e-05	2.12146621631719153851605719774808e-02
6.36442553265096481865000098917032e-03	1.44801465914877166549665329763438e-05	1.87213257040897404679031523610295e-02
5.65424395211131046979910934204408e-03	1.06891565708449954010340050010203e-05	1.63502400092169026340337809538457e-02
5.05690263820790590378292215998887e-03	7.70038924570582732531010884013695e-06	1.40851211932738776025119838543110e-02
4.56083635695578933974456088621713e-03	5.36269439907375146170770548550480e-06	1.19106575976531085982650026477516e-02
4.15641593458032051961944138304190e-03	3.55729687582269080736767333184190e-06	9.81237682759356847139299896601504e-03
3.83577311523047163607692153007166e-03	2.19203956063151943620628787790894e-06	7.77651688043355421772490668338883e-03
3.59265722503597514605028194539979e-03	1.19692293826789349559507859390401e-06	5.78990111633503051386025996686820e-03
3.42232117046719461611760644805804e-03	5.20722226464342357982016310147782e-07	3.83981669247905175179219562451944e-03
3.32143478492092104676945042120454e-03	1.28515402240749906674039004166441e-07	1.90313807508029228202447144380347e-03


==> anc/HL0.1385812565.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 2.435779e-31	y0 = -2.91222302373035759694836397959106e-01
# Amplitude at highest Fourier mode = 5.00000e-37	Pade error = 6.05790e-32	H/lambda = 1.38581256535845907725736844506754e-01	c = 1.0929450000000000e+00

9.95214581121303678112536462371177e-01	9.47922262648147321120737055460058e-03	7.45412162865803070659030763095326e-01
9.74566493280609314492055210489646e-01	1.96114581903085605413823978028802e-02	6.94656488469992245885681662556229e-01
9.38750822369107884476368797081448e-01	2.67867036173822251773392371125812e-02	6.36625421913925267544062412467898e-01
8.90414328772783823664769962489933e-01	3.10562780324035650553064910066038e-02	5.86515027475208675311607658081808e-01
8.32849774390533188236568116449353e-01	3.27521574795297061816882127718997e-02	5.41641646448946573981231172398661e-01
7.69477699566902326486546289711460e-01	3.23988742941730494897583349865213e-02	5.00726735326393789914361098371961e-01
7.03442367082616376354545653713197e-01	3.05891688288299110387369579593856e-02	4.63070940583363821306662394944333e-01
6.37363303486273593596815836945152e-01	2.78793643357325301576101172107658e-02	4.28238504345173642474157012712071e-01
5.73237520704482710860767945810162e-01	2.47273785281797851400630554922513e-02	3.95927074074729313834322260655533e-01
5.12454550600571150108253984322468e-01	2.14715036462540535246904899944777e-02	3.65908793332210959606062380282910e-01
4.55877653778519351902441655433987e-01	1.83370399143941018705865297957402e-02	3.38001351199779229425681148299839e-01
4.03951789595004619822633517781015e-01	1.54568344647934773610687484726871e-02	3.12052394963956033793404202158320e-01
3.56812017915805742050454872745243e-01	1.28954599904035944828716617528995e-02	2.87930276935467478470984145595577e-01
3.14378298903757890732711153426841e-01	1.06712417419984235647963707847818e-02	2.65518085009829637500377660599674e-01
2.76431491356920927513511278562013e-01	8.77378434637468757095744302456302e-03	2.44709591250936376028665293878890e-01
2.42670571376415908199003576119405e-01	7.17670544359501774095072016502603e-03	2.25406457801874880558512637721343e-01
2.12753586885318663521938947104448e-01	5.84624507743223815725930223987571e-03	2.07516331655378709825667346257071e-01
1.86325655958953085270694060345995e-01	4.74671042113453666848803616192218e-03	1.90951585991918371472078858642897e-01
1.63037210909939948315229188703574e-01	3.84367017697407048196578525801546e-03	1.75628529149804881318721739615850e-01
1.42555202541381539223948849068337e-01	3.10564011153097336013951767972735e-03	1.61466942806844266658716253574379e-01
1.24569397529140229924059470708135e-01	2.50480859193848993178151843437047e-03	1.48389842366336043162955696119799e-01
1.08795363565951307042116663226777e-01	2.01718419843499126992187709251407e-03	1.36323378751539513534167041361872e-01
9.49752924400714775511098593365344e-02	1.62241910475183950248169783571237e-03	1.25196822590679192764794201956125e-01
8.28774677091817382257073892389783e-02	1.30346982933719393633581275415591e-03	1.14942589247979689035416802388432e-01
7.22949293498498149230989944421435e-02	1.04619404745232445914447454116508e-03	1.05496276627827198485187389497815e-01
6.30437052126508334317658954602442e-02	8.38940768279327772581009470719133e-04	9.67966977322795092757572804197529e-02
5.49608510613596074285307535589802e-02	6.72164839960003876464860117682026e-04	8.87858972641612950953713376268843e-02
4.79024528139700507177239695516659e-02	5.38080519183699392772695301370057e-04	8.14091467337287511356918690130098e-02
4.17416848921417593362538623262514e-02	4.30359212980462014777100626061801e-04	7.46149160272365903444768481023656e-02
3.63669787856036976816335075584364e-02	3.43871064002516095136859027792319e-04	6.83548216437263357224221092276447e-02
3.16803298704049166674877532985220e-02	2.74467212511227444470306960062482e-04	6.25835531667746662467184593856750e-02
2.75957538032247526906150786552737e-02	2.18798295754190678296163819227510e-04	5.72587803049267677354782378512981e-02
2.40378933885588503950434793937649e-02	1.74164382378238835753484030793162e-04	5.23410432117823934482510470404578e-02
2.09407705743450875502612139311507e-02	1.38391677504395281496112433887315e-04	4.77936289116356056841584644613167e-02
1.82466747405560362297161249421106e-02	1.09731724601180601794611719081666e-04	4.35824365972785745911413562644968e-02
1.59051767357008021912732304617415e-02	8.67793263184159247317939472720605e-05	3.96758344061734700870307283648244e-02
1.38722575358651497362934149207253e-02	6.84059240149982515305766880114607e-05	3.60445100737162923414643393656706e-02
1.21095405139794839178692219002919e-02	5.37056693857503224376463650954592e-05	3.26613176322612750680013734050736e-02
1.05836168269733289615581461241599e-02	4.19518691990647140329051265141655e-05	2.95011220755514911290999266657133e-02
9.26545417098363230407077320131086e-03	3.25618773246078293636627458362640e-05	2.65406436436233039691529387552463e-02
8.12988000266453370008231302848587e-03	2.50688463620198538010817234411753e-05	2.37583031149752365542321036803671e-02
7.15513120383379734960107946507469e-03	1.90990377017278824079719003659802e-05	2.11340692335581361599719150354000e-02
6.32246303145473847530650629956355e-03	1.43536290046661840934283740831423e-05	1.86493091534903478555503389715795e-02
5.61581101920596059772678141373104e-03	1.05941577487427389669269710484948e-05	1.62866425530994475033144028531016e-02
5.02150026835577108586982705744287e-03	7.63090450874884026516685278068199e-06	1.40297998490880295735630539036929e-02
4.52799728118675895609544728995884e-03	5.31365550145721827229589358441581e-06	1.18634847307274284874380291853058e-02
4.12570015193729561649071444117005e-03	3.52439558491895961111631434807739e-06	9.77324103561643640246344315989234e-03
3.80676354263982824580549083457227e-03	2.17157468612608775260164067351849e-06	7.74532380814106678809590075113724e-03
3.56495543940673422802812430990903e-03	1.18566627508812003672385227222476e-06	5.76657422578662667569556324092386e-03
3.39554321366664777953149681772857e-03	5.15799186821549346528131415918468e-07	3.82429795006415057882299740142176e-03
3.29520700790029415710254984403947e-03	1.27296533693702664885217214010491e-07	1.89540209269818130071303714921083e-03


==> anc/HL0.1385953879.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 2.422286e-31	y0 = -2.91208429703204245351388606293496e-01
# Amplitude at highest Fourier mode = 3.00000e-37	Pade error = 6.58150e-32	H/lambda = 1.38595387914761019770990356740785e-01	c = 1.0929460000000000e+00

9.95204079080531845833495608776656e-01	9.49903345944809242338597043120448e-03	7.45350862993595004415599829101846e-01
9.74511243144479407113957551231025e-01	1.96496727031378697492981354649321e-02	6.94547304627624919469994542366703e-01
9.38621402645921364992975191208361e-01	2.68334358716732786872571784692989e-02	6.36473734327983804604935050637623e-01
8.90192175681294400288210443340844e-01	3.11024936762211762971089708367578e-02	5.86325565457134881014852137429122e-01
8.32528489395680295734721100362122e-01	3.27911455919203023450199997635705e-02	5.41418816357452482998266081296810e-01
7.69061750948249596757447019219669e-01	3.24268406198095646703284522977303e-02	5.00474888299892466537592632905199e-01
7.02944203039323135051895305482131e-01	3.06049955463129563546131538589848e-02	4.62794338842344625088208542173546e-01
6.36799996740669090559177330053525e-01	2.78838854680565250314762312162030e-02	4.27941226589284678384446131811868e-01
5.72627777625989442296046036759144e-01	2.47225449882156621589428181156064e-02	3.95612944236078002825568402647656e-01
5.11816497851599703805233080363322e-01	2.14596816630575264568522542865910e-02	3.65581347281688692028650463349027e-01
4.55227468104604826136001753227823e-01	1.83205355465153545849218592830010e-02	3.37663831412846973371453612802451e-01
4.03303036579429113779653337097687e-01	1.54376341937769948880880594622557e-02	3.11707759571856129378240865105252e-01
3.56175495738044286809310382216144e-01	1.28751322399223301506882330388303e-02	2.87581213528275421578154602063537e-01
3.13762192920276617719787111120529e-01	1.06509382571389950374496071568811e-02	2.65167024369267394325448926620160e-01
2.75841688904607356321030603793384e-01	8.75429261330251400322127557569499e-03	2.44358719592871581912998447084923e-01
2.42111034918727703820929873568506e-01	7.15851969570090484382827094741561e-03	2.25057727867137088015716254978478e-01
2.12226724303818890482192908079692e-01	5.82963734553530931208234760049148e-03	2.07171473511162597322111110396236e-01
1.85832655982341919307230206700865e-01	4.73179275394861317791285799561893e-03	1.90612118229799149495592463603422e-01
1.62578330509212045559548417849448e-01	3.83044501696546396092849956582705e-03	1.75295770774463846423088466587826e-01
1.42130004172290803400920188437873e-01	3.09403893919776856677871146335529e-03	1.61142025802445124605360620092498e-01
1.24176939887612692745228233278117e-01	2.49472036161440856674440319560951e-03	1.48073724779468754511189604109363e-01
1.08434352018880323111874068511383e-01	2.00847552377973409488676693724599e-03	1.36016858081820592986754494835214e-01
9.46441959012526963668120286313830e-02	1.61494809378846692710374069061729e-03	1.24900549272680554818417990422605e-01
8.25746083557401026098782187298318e-02	1.29709520268991531530116424526155e-03	1.14657080030266747794149624737218e-01
7.20185507627664734879820564787898e-02	1.04078085234637580405426277145526e-03	1.05221927703199906048018170252285e-01
6.27920235834460174155976586873403e-02	8.34363696969197027855401085433829e-04	9.65337975190093100210103432238547e-02
5.47320932025550830184037124026049e-02	6.68309902980045530640246904572141e-04	8.85346387558993818002527058000421e-02
4.76948839244102790409368705235510e-02	5.34845618181078053634711498522007e-04	8.11696393350117999089229646593486e-02
4.15536283833729392101899789638291e-02	4.27654001415210904059366804059539e-04	7.43871967962266348990448454670971e-02
3.61968299626052797743546440547307e-02	3.41616368417604025553960898971354e-04	6.81388658819152743256234732814076e-02
3.15265648566736381537597883703192e-02	2.72594203111296074680038915010684e-04	6.23792843188446276028210686047389e-02
2.74569347846496699270673645945028e-02	2.17247534555697455680242880562273e-04	5.70660791508368918287306596842082e-02
2.39126710063017065504600920475018e-02	1.72884833917402387872009866517597e-04	5.21597563405708105213519456266613e-02
2.08278841123815018148059361441586e-02	1.37339736467205439981772365075573e-04	4.76235764626620125957467250313516e-02
1.81449506178557453115221715150983e-02	1.08870293512700800979194113720481e-04	4.34234192513988311707100145028459e-02
1.58135257136382393037793638682439e-02	8.60769620729450434152526844517369e-05	3.95276396199882049929696309498988e-02
1.37896709755358971883848417502509e-02	6.78360624624398082527092283582791e-05	3.59069175736153499744884179380406e-02
1.20350859562647902626899720877882e-02	5.32459308158033138859366776405886e-05	3.25341042081693492730081878806151e-02
1.05164331156514254210372942156922e-02	4.15834433381639127936643563921612e-05	2.93840657282722025235684491541378e-02
9.20474629376165716363241857508046e-03	3.22689837515088961991643280009405e-05	2.64335271470132032877268185818550e-02
8.07491378514050969151649592540198e-03	2.48382646274106130618004150680583e-05	2.36609170597956277911683808666227e-02
7.10522795602017364212399456993139e-03	1.89197005662461155790409476551967e-05	2.10462146227912727850885011282200e-02
6.27699421572229441750601000446945e-03	1.42162718382263424051457172946808e-05	1.85707996142460686184808286102828e-02
5.57419298353350400324897104075952e-03	1.04910171104257631886642490463336e-05	1.62173062161611050071538928471729e-02
4.98318907070121776238020941475569e-03	7.55545916567750842092055794297371e-06	1.39694809283256340104851755151480e-02
4.49248361946437003210018169787304e-03	5.26040357905093528723704829513682e-06	1.18120448189651718272396601886746e-02
4.09250440777055541862521060204597e-03	3.48866209096090245022651882200752e-06	9.73056012717765967664212350960835e-03
3.77543094307896943307143493872702e-03	2.14934423044124116181725053691929e-06	7.71130106324445958962203634165203e-03
3.53505133654085447877900496461728e-03	1.17343633717139186902229201475390e-06	5.74112850561792387193734602896927e-03
3.36664847600019302912693451340334e-03	5.10449713127684367775960054404781e-07	3.80736816615338920980317565770602e-03
3.26691350964748351441022707171242e-03	1.25971958950232402772975675462010e-07	1.88696270255424855628848433210678e-03


==> anc/HL0.1386108853.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 2.590324e-31	y0 = -2.91193198926495111196281079282825e-01
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 7.20660e-32	H/lambda = 1.38610885308837996997656981500462e-01	c = 1.0929470000000000e+00

9.95192550087764846806579071260584e-01	9.52077915547834571714747304159154e-03	7.45283639068269051618278597914958e-01
9.74450588590993532667638706285853e-01	1.96916162534286744752257322691603e-02	6.94427581948244451523659281522044e-01
9.38479318167503111905688391241985e-01	2.68847265651196218738655199630091e-02	6.36307395273168642768385877769081e-01
8.89948265453359938411755352687672e-01	3.11532221474413864755457171609262e-02	5.86117774271602997481757958382019e-01
8.32175692804300272642759449360847e-01	3.28339563799385671371298127220452e-02	5.41174378180068620745769367011152e-01
7.68604914016963952302378555732028e-01	3.24575770869278336345657799889323e-02	5.00198539365250950478463042057852e-01
7.02396916848191680331914274351926e-01	3.06224309722002578874637511344486e-02	4.62490710778274585752910399579071e-01
6.36180931184231386945482961610085e-01	2.78889266424768190221268166040419e-02	4.27614748429800973551648366787747e-01
5.71957418468471122492171390332702e-01	2.47173188333378804768287584378449e-02	3.95267772602241657120566381780015e-01
5.11114732791118562195329202838759e-01	2.14467702048368307698152786663505e-02	3.65221338081983058083250478055709e-01
4.54512088918626654572448790231433e-01	1.83024584600962981474505886721949e-02	3.37292539747762277573759730898403e-01
4.02589009252830767200341456771995e-01	1.54165664531206615039211309361353e-02	3.11328451581270502349467097011833e-01
3.55474777199647732618378427550954e-01	1.28527961661175462185068024346526e-02	2.87196879517164321951536414706715e-01
3.13083885187933684391851186746534e-01	1.06286036237561024967493772352181e-02	2.64780388861747341504395883117984e-01
2.75192369054188510749655987859657e-01	8.73283212281178056719746605098450e-03	2.43972248095285266629050701750038e-01
2.41495151707057574347426777418637e-01	7.13848490704994584428551237654095e-03	2.24673631901147573731773636585070e-01
2.11646995735162333172765350504977e-01	5.81133509404114641045688027750021e-03	2.06791715763002467274560719232268e-01
1.85290433132147772589724591162199e-01	4.71535246674806461031857807435208e-03	1.90238419278583285909728968090358e-01
1.62073912815008876220069881369969e-01	3.81587359659673022410269825476717e-03	1.74929618270537269121815146240540e-01
1.41662902993766131660068291742589e-01	3.08126322794420312297951838137971e-03	1.60784686372499605445957225191715e-01
1.23746093201570637690627642472983e-01	2.48361870487984279233793868642343e-03	1.47726258445238437449589519494153e-01
1.08038295818048474032112318242170e-01	1.99890042643458116822945190773885e-03	1.35680134635722358649258663550745e-01
9.42811987009676967532017422606689e-02	1.60674192532443000142161335295619e-03	1.24575265854096123240311369277224e-01
8.22427751051926292941709897318805e-02	1.29010065542935298258449318269342e-03	1.14343779094266046101852057061217e-01
7.17159019152845450876633455172874e-02	1.03484754895479388313349696382449e-03	1.04921014682725434627287924962811e-01
6.25165543460032916377924133617058e-02	8.29352048675161146926316784324449e-04	9.62455577135455059511504922034872e-02
5.44818171766714309318178154541700e-02	6.64093061531774518055751002079350e-04	8.82592532235788112219466548557290e-02
4.74678645536822433065027895008714e-02	5.31310147782849548989877929460531e-04	8.09071997121370253677293405398886e-02
4.13480009112903706997735997115555e-02	4.24699722218179362907947454020104e-04	7.41377189986487074600468120697637e-02
3.60108160241497856107955104617465e-02	3.39155689023308531559076136389084e-04	6.79023026225729697027716090048146e-02
3.13584813832571057208240929309327e-02	2.70551161229171042404863572405788e-04	6.21555363764481873084682152989542e-02
2.73051985682705832475009095680670e-02	2.15556695088154402397561079125767e-04	5.68550053665525365829895090784838e-02
2.37758000098783202773518467499283e-02	1.71490144633549336935063791695944e-04	5.19611823851897650451109846332618e-02
2.07044963993981400396193664756984e-02	1.36193406736233394850056012718288e-04	4.74373024834291047034089416117807e-02
1.80337615883720066084433723732181e-02	1.07931736753918324394781463752873e-04	4.32492265543283375252043552768906e-02
1.57133441706599995813847837241615e-02	8.53118247019839020798964088361590e-05	3.93652965525957058921830942380971e-02
1.36993944084881029589970138283323e-02	6.72153494578779870249451639122720e-05	3.57561847464622968432513440111730e-02
1.19536953191684685768058241080836e-02	5.27452295214635380112049444422083e-05	3.23947391552728308134410922010564e-02
1.04429872944411114044947411682848e-02	4.11822417992105530671042626800640e-05	2.92558270775206856384692905531454e-02
9.13837639551692890637422793618414e-03	3.19500768125551226145769968644656e-05	2.63161783516458552541952411086864e-02
8.01481733863467384289070446107455e-03	2.45872394408526060016075788391825e-05	2.35542297192678896459072758270304e-02
7.05066308594181754783848017772677e-03	1.87244925955078417742027820356015e-05	2.09499713962617400767879388234287e-02
6.22727383880450291603116144847320e-03	1.40667825911373506181679547073444e-05	1.84847967171939078931093075941803e-02
5.52867906779430672271140678184631e-03	1.03787854241141257076448255660756e-05	1.61413555004701268093206362156621e-02
4.94128699292754577184279334595102e-03	7.47337861496401088174868475893762e-06	1.39034115714777653133948227525341e-02
4.45363664722821818218805414969631e-03	5.20247930284270165363856894505415e-06	1.17557046734314746863631339454233e-02
4.05618832000824644614605830199921e-03	3.44980094412349776878289307892717e-06	9.68381679704252761647579214570648e-03
3.74114878909833713140431533258623e-03	2.12517266731334728983804259138367e-06	7.67404277855629571998923475112494e-03
3.50232831983942999964110818887713e-03	1.16014084537688078017620430436072e-06	5.71326485391303364246445688915731e-03
3.33502693931841784423461794825892e-03	5.04634981575649405126354154541101e-07	3.78883071482014847498209348008576e-03
3.23594799326439912808579364036844e-03	1.24532315524344547624108169537351e-07	1.87772217261591807449535785859361e-03


==> anc/HL0.1386282528.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 2.513545e-31	y0 = -2.91176110089200428244611267503594e-01
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 7.98470e-32	H/lambda = 1.38628252769364218624382459500646e-01	c = 1.0929480000000000e+00

9.95179608580308373423237467768513e-01	9.54518610836992602516887168473653e-03	7.45208303903964611058919484122058e-01
9.74382502024293011055695231708621e-01	1.97386863095227906036474719322326e-02	6.94293438844948603431494838498717e-01
9.38319827959708601917838345657120e-01	2.69422723060077392662514516527767e-02	6.36121028397707217736852790267052e-01
8.89674494889640495379155176160170e-01	3.12101112920154184756678514255584e-02	5.85884952252733991413198270150754e-01
8.31779760077738934347177783488480e-01	3.28819236267132565739967743766702e-02	5.40900469325854264981680227309068e-01
7.68092335171068596973178653559072e-01	3.24919523946035175685947525176970e-02	4.99888847392727218669725994770124e-01
7.01783051553146087485549168735145e-01	3.06418420732820262099976371047355e-02	4.62150441451376247001804760172652e-01
6.35486848624082730155476139709346e-01	2.78944063990640295462871593920118e-02	4.27248899352913185778735106758531e-01
5.71206207744718229710754197875207e-01	2.47112770889366473432480562676547e-02	3.94881047283433220691814157207079e-01
5.10328767430078661790878326315820e-01	2.14321292390009047389589801046233e-02	3.64818101763806405283959760548445e-01
4.53711329418331489311148121668682e-01	1.82820660399532379900595985539905e-02	3.36876806266840509854536671764682e-01
4.01790181811500977773155698251882e-01	1.53928747806028338270829982275588e-02	3.10903887072419833561630441724969e-01
3.54691179329199136760459793560814e-01	1.28277395500800140514215204943391e-02	2.86766813390516079910805990540944e-01
3.12325578858220389943241121172456e-01	1.06036000439036974078118000560246e-02	2.64347827417425435787128654425846e-01
2.74466574137647461804986078497852e-01	8.70884844900983438035330999196519e-03	2.43539889137801581088096537829732e-01
2.40806712032407490626034869629138e-01	7.11612540426654264679795758866814e-03	2.24243879946436626686467248280409e-01
2.10998840650639338347060113812749e-01	5.79092995745864571370139609314539e-03	2.06366697697294890150498188673967e-01
1.84683994345148062508532909028192e-01	4.69703519933873827653322588196641e-03	1.89820000313041582222813654537972e-01
1.61509480292482932892660267880252e-01	3.79964345267410148649246377819359e-03	1.74519418076190574943557507422027e-01
1.41139917765483129503805840647853e-01	3.06703292910377392097134619576903e-03	1.60384095387062622995420664674732e-01
1.23263382115454139843065474109252e-01	2.47124941389016195332563923949839e-03	1.47336454388461809392320996900861e-01
1.07594256250179418331592816671841e-01	1.98822648486251492402033230470639e-03	1.35302099202710185413923573227637e-01
9.38739417951861523412034412016404e-02	1.59758775446402575825644557416632e-03	1.24209801454078646482688173421933e-01
8.18702355084722240979760018651710e-02	1.28229186137251105769966275840803e-03	1.13991525448085121663679522788535e-01
7.13759208882459769192057839733116e-02	1.02821785602053405110113297193093e-03	1.04582465082198474782253022808473e-01
6.22069419494154992210847997444229e-02	8.23747299998185856420173538418664e-04	9.59210747429421138267125822976081e-02
5.42003981534197118781183344427289e-02	6.59373205173829022290122300422685e-04	8.79490837541171253262415687242111e-02
4.72125116033924333963647337124753e-02	5.27349876499492696753032799369232e-04	8.06114890353194202089535460833749e-02
4.11166582843189775254175935080717e-02	4.21388246089556816216321962619667e-04	7.38565240566616549419832358867908e-02
3.58015157171989845822185315178241e-02	3.36395979266039000086112851408382e-04	6.76356043758843655089115579782566e-02
3.11693536843180413013987097678574e-02	2.68258898925853412755174827879350e-04	6.19032513795571825211541857025595e-02
2.71344782693261658995550336254397e-02	2.13659081827154463913151442804021e-04	5.66169966015776667677309260838467e-02
2.36218292781505575003937240296657e-02	1.69924677041101836774121617890007e-04	5.17372693576672899092196974735280e-02
2.05657250610194901944515723101810e-02	1.34906678669687018245826957214570e-04	4.72272705464953304133238211236705e-02
1.79087454133156775232176744214969e-02	1.06878307199491466224393554292946e-04	4.30528354150122249581988837298453e-02
1.56007416322057056254170101609653e-02	8.44531724869274049137203021143134e-05	3.91822879295992747557336453910576e-02
1.35979623044442132773644232162046e-02	6.65189248121313454668919046419158e-05	3.55862891816736885939198604735844e-02
1.18622835719937170845101091987412e-02	5.21836052198909344297626028261832e-05	3.22376820149589672836246550379403e-02
1.03605331868248610979489341886579e-02	4.07323617689003183955514870813221e-05	2.91113338012844787116098460270153e-02
9.06389844495408378991558427557513e-03	3.15925969495684857472490983489226e-05	2.61839790162045068604854765953182e-02
7.94740896838451314542506741994651e-03	2.43059534935597946627619363978337e-05	2.34340629874408530423375353004182e-02
6.98948620951832357022450069326424e-03	1.85058349861162148479592642610803e-05	2.08415879246659691103410512578981e-02
6.17155244027279439154272196741350e-03	1.38993996664089843481175006206918e-05	1.83879620947082572291642618039171e-02
5.47769283134848329324445444714601e-03	1.02531666462895986737544475817344e-05	1.60558527775031413482307831964848e-02
4.89436501355996962286496169402522e-03	7.38153951267526851025756826670766e-06	1.38290434211518166268132388495346e-02
4.41015123965964001203699280136019e-03	5.13768851915318506716242399334770e-06	1.16922952101555785415758106056693e-02
4.01554893394358391835581603074028e-03	3.40634435351218022210474638718669e-06	9.63121307010938596798876023137733e-03
3.70279603347407218405112566295090e-03	2.09814819659162173292081992951062e-06	7.63211595450999175647721323022601e-03
3.46572809550315692026547328350303e-03	1.14527826479663487078890856487390e-06	5.68191109891393677556030463851462e-03
3.29966467683755319968348504259172e-03	4.98135493375787578376154231050876e-07	3.76797179322716122489929489324207e-03
3.20132298808108217951629795746526e-03	1.22923217384197476606004034062855e-07	1.86732457455340773977835581969397e-03


==> anc/HL0.1386484106.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 2.506074e-31	y0 = -2.91156250590122207108481082533129e-01
# Amplitude at highest Fourier mode = 5.00000e-37	Pade error = 9.00900e-32	H/lambda = 1.38648410600113775520720807957046e-01	c = 1.0929490000000000e+00

9.95164246446387593077340144710593e-01	9.57415310677363599277575304169911e-03	7.45119659392594488889875331917247e-01
9.74301703126238060699111608824923e-01	1.97945090708827116140107710408865e-02	6.94135132542566523050471294600330e-01
9.38130657040310813596773139387290e-01	2.70104291307069933760772050525115e-02	6.35900845185157650218082763800543e-01
8.89350002447676248955518159142843e-01	3.12773609606257093710076647145063e-02	5.85609798302435664644252509709493e-01
8.31310856376823107861380269603078e-01	3.29384751786133015845944052609999e-02	5.40576800842565640840792727845346e-01
7.67485819126179600461960644272349e-01	3.25323211690814911566348501313801e-02	4.99523041120734161186170553187183e-01
7.01057320539550426534907127529985e-01	3.06644714144221105535371125700743e-02	4.61748732663722174960716548063507e-01
6.34666953603687175281525877429550e-01	2.79005825134088465707110058129455e-02	4.26817238636487335127700161395499e-01
5.70319477791960386578123315996376e-01	2.47038938691333269658616210506124e-02	3.94424997981502711477364079168776e-01
5.09401597728389120868556603824639e-01	2.14146604233992453533374314288599e-02	3.64342796993491927544792399068765e-01
4.52767213275630372892081189912950e-01	1.82578759433477792909444294686381e-02	3.36386948163031827920998350531163e-01
4.00848777572602357447784553045233e-01	1.53648477528841168447321418664269e-02	3.10403766166909629834884342207135e-01
3.53768106772378961087295614654402e-01	1.27981438906835195553585907861001e-02	2.86260332793303676262099963790703e-01
3.11432659273567813789789181654244e-01	1.05740955027596944491334147710795e-02	2.63838524464086096461526877124059e-01
2.73612295377981563383787526301174e-01	8.68056580767828846904258148249057e-03	2.43030952705309312988649845419740e-01
2.39996772518813297055006100854031e-01	7.08977126541020899764056914574813e-03	2.23738164452211006770443710313345e-01
2.10236685921557893802314882166710e-01	5.76689038696579946774541321807885e-03	2.05866735707756815939048463450186e-01
1.83971301797284682118089022910773e-01	4.67546589900628057352144264969403e-03	1.89328015512350004889764749117359e-01
1.60846574412135808150149493427207e-01	3.78054249837261959855805102026208e-03	1.74037339684795929158859990873029e-01
1.40526113480574374933417469246924e-01	3.05029647429988028361735182920033e-03	1.59913574418487401325895393105156e-01
1.22697261755070474528062211089126e-01	2.45671266846796323643537561106881e-03	1.46878881648684848253371751552478e-01
1.07073888887196820274773782866765e-01	1.97569282986291428428348763954959e-03	1.34858624698209015188609692070898e-01
9.33970544559943717980140674448513e-02	1.58684873032027526134333598231980e-03	1.23781354772395051200934652032474e-01
8.14343451410790179268094184829485e-02	1.27314036655130106363181754157818e-03	1.13578836620077294353043576389093e-01
7.09784348532954575311696036964291e-02	1.02045642682879550523929293725162e-03	1.04186085423581328430165154359842e-01
6.18452335494493957970464694571305e-02	8.17192910580833752463993662375583e-04	9.55413972254368872117808933980233e-02
5.38718625336002044848626136440281e-02	6.53859665128749518967637256610691e-04	8.75863625593618973860766627792500e-02
4.69146063142883434575126452310313e-02	5.22728616151957193154326951556872e-04	8.02658580579354713030193857587518e-02
4.08469319142911965105149357588209e-02	4.17528058061164146720129466431421e-04	7.35280142160398939853809465285268e-02
3.55576272767643903941347825511869e-02	3.33182118169861973366862523210160e-04	6.73241596586009922550309273549226e-02
3.09490848454404434546903592183102e-02	2.65591817799439863671719597063624e-04	6.16087435706932152482551871377904e-02
2.69357401092494287886585276202252e-02	2.11452994599331558492173769807782e-04	5.63392386892968807472280487579226e-02
2.34426648256220850355543508467184e-02	1.68106072640115284904966643022825e-04	5.14760276250127631215936430228088e-02
2.04043086683963389061955325939566e-02	1.33412867446616122859786336839956e-04	4.69822753956849421484622292423170e-02
1.77633797623503583255499111043679e-02	1.05656048858146526088574743493894e-04	4.28237909912504920078355310919804e-02
1.54698530112718421192076302875467e-02	8.34574129063163959679407277016647e-05	3.89688806213901404449247291867524e-02
1.34800946602113781764646200462938e-02	6.57116543603240837356956318032012e-05	3.53881950820903999842530925289156e-02
1.17560917296980286364638921411616e-02	5.15328413848021614873690533421954e-05	3.20545734388888808493435737345233e-02
1.02647755430783402762960649375062e-02	4.02112526342794607754638140294044e-05	2.89428849620382456055330046348245e-02
8.97742936158780673169261891197696e-03	3.11786381303398228298156811725252e-05	2.60298709639392168035225396454335e-02
7.86917103366425134369564711331172e-03	2.39803088960601442670297718662143e-05	2.32939879015589514240378825142046e-02
6.91850248333908395523647481793888e-03	1.82527506930635205622097465808941e-05	2.07152528381148141895981176580815e-02
6.10691876132127886455360935660782e-03	1.37057000013742632064987405108011e-05	1.82750921146397364196744331005516e-02
5.41857023507479675905656378691335e-03	1.01078217611258098536952916053792e-05	1.59561938551154497556673041642769e-02
4.83997228863408356056579041041241e-03	7.27529444798389571929195517391675e-06	1.37423647121321924382798382898294e-02
4.35975763616872397577638852367671e-03	5.06274446574931030911412602159366e-06	1.16183910552776844028223830103399e-02
3.96846702742159485765288116658216e-03	3.35608369534982336775168170469430e-06	9.56990461708154800394220070016768e-03
3.65837474268419110265836018451597e-03	2.06689576515198283383349590872601e-06	7.58325244390163823679773068375526e-03
3.42334584612315188731380608965844e-03	1.12809200623760001578462474074088e-06	5.64537084957769474462620894202283e-03
3.25872269632766605859212315912013e-03	4.90620385934326214278615986140150e-07	3.74366293478885875508955719777745e-03
3.16123870962049181125161247609552e-03	1.21062765469722038802679742254740e-07	1.85520794170695562154174118374227e-03


==> anc/HL0.1386734357.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 2.674011e-31	y0 = -2.91131561395934088892591712921421e-01
# Amplitude at highest Fourier mode = 5.00000e-37	Pade error = 1.04660e-31	H/lambda = 1.38673435732833291363781789093277e-01	c = 1.0929500000000000e+00

9.95145018402691745095396432434165e-01	9.61040369936005300850970029688965e-03	7.45009007446720250887467430184332e-01
9.74200570454049586574328634953948e-01	1.98643542767573714169212201213525e-02	6.93937522314880184566392996117839e-01
9.37893886599088976538245103552514e-01	2.70956825697368913095805051046866e-02	6.35625970337896192745744268052333e-01
8.88943882294083636341367980014732e-01	3.13614464936031856424742151263156e-02	5.85266247147027385455894919259835e-01
8.30724041604680014533458668093358e-01	3.30091424094644330639053433545191e-02	5.40172599353212863464324850011057e-01
7.66726863330187167213915770589111e-01	3.25827137955865146080502824103216e-02	4.99066121185687791456269102557361e-01
7.00149304460928085406026670929722e-01	3.06926508283212558011214050911989e-02	4.61246861798138940524789354680623e-01
6.33641293019017644664149070424360e-01	2.79081683949168596909182892357748e-02	4.26277846773154352592688836378314e-01
5.69210440965315491110746860296002e-01	2.46945181036647569885420016173246e-02	3.93855050983818834776334484221576e-01
5.08242276086367931892136307981549e-01	2.13926803758882186094243786510464e-02	3.63748739701488601403311713765270e-01
4.51587048546448663977567523677623e-01	1.82275108012736984665794839964034e-02	3.35774696507877786929876048795461e-01
3.99672386866939789310558346708196e-01	1.53297134587781014214169905253714e-02	3.09778723143994063388856804954229e-01
3.52615025528247962418642850748718e-01	1.27610818684914578806038571569926e-02	2.85627411507943092340831276956993e-01
3.10317644609391574991622678842820e-01	1.05371818864918773661539185676900e-02	2.63202170633711163602984523287804e-01
2.72545914691346179522253849277840e-01	8.64521168141752269326646603064200e-03	2.42395164835044287202489638643060e-01
2.38986092370708957576305549224849e-01	7.05685493349549896399916052009483e-03	2.23106512433171992674504606392721e-01
2.09285951039596949466371948846910e-01	5.73688827990069745598103459670761e-03	2.05242379129964362551805272035681e-01
1.83082547457424131868254334873289e-01	4.64856638839327319729133149639722e-03	1.88713722723413096607484834564861e-01
1.60020149683895743599606048169531e-01	3.75673753395273687620950080940465e-03	1.73435508206465048213174397348241e-01
1.39761112616289341757798902415570e-01	3.02945156613743000241721196726284e-03	1.59326252963716411751758126394963e-01
1.21991871107265548157186954197900e-01	2.43861819667990793523429089729269e-03	1.46307793687154906898627385906172e-01
1.06425660891901723906347062791284e-01	1.96010036100842697811758613261432e-03	1.34305193304095437294585727261713e-01
9.28031210256459324802065384256601e-02	1.57349584728691988914584681153013e-03	1.23246728365753389866058634846431e-01
8.08915819244287388317995340855527e-02	1.26176699432436564902185672918562e-03	1.13063915168952265038492421528435e-01
7.04835862308549035311530232160691e-02	1.01081502997031447102934970371380e-03	1.03691546663706885775304534507749e-01
6.13950065044748538082532923857810e-02	8.09054375552266962695558059568020e-04	9.50677224376119517954119855529628e-02
5.34629959651481035038506600996780e-02	6.47016210669750814162508055035344e-04	8.71338614230123369238189581366342e-02
4.65439210572534886556108834525621e-02	5.16994707288722386381875882218668e-04	7.98346921181939954075927182249885e-02
4.05113657008685113086850448674285e-02	4.12740023728350444049823442237914e-04	7.31182186047731245756677970200200e-02
3.52542580538551274137094204072537e-02	3.29196970218868671926423934797246e-04	6.69356628889722661148465727447422e-02
3.06751451867035792673718967240820e-02	2.62285620981433111639534740120125e-04	6.12413854143836192088499308028529e-02
2.66886248890694493687105204177017e-02	2.08719027672352445183643459941976e-04	5.59927862714280569859317892750983e-02
2.32199338435646370279268898089033e-02	1.65852940018168412800036924461681e-04	5.11501899088038752310984261727990e-02
2.02036855246655602532446308434155e-02	1.31562662414848587929184999354765e-04	4.66767162103183383272022149158691e-02
1.75827479789015443638920909841628e-02	1.04142628444099231667832872704223e-04	4.25381407323771945805088206249222e-02
1.53072501539097899478955698002013e-02	8.22248165776747261244849732276630e-05	3.87027467439078173803008328274823e-02
1.33337050299993350432415538862039e-02	6.47126799853526480523153775227678e-05	3.51411714937535746196662687073864e-02
1.16242380496118169452313314414371e-02	5.07277795780429501156652707854059e-05	3.18262488746485100977242015322448e-02
1.01459099632391660596820251222513e-02	3.95667729520447814948307420101659e-05	2.87328503834755914906336593689941e-02
8.87012403558417741668581338616002e-03	3.06668163266956984734092239238254e-05	2.58377260122001015595027623579886e-02
7.77210846753359283636078957220936e-03	2.35777824982397345259055704859714e-05	2.31193464468297103801588327364315e-02
6.83046581665793366331636056615858e-03	1.79399895512449161473163779268119e-05	2.05577476991839900978329497552118e-02
6.02678210068096160708961096404493e-03	1.34663785511242207370790329806865e-05	1.81343790455921325080699035622123e-02
5.34528912356377979762775136396889e-03	9.92828016975891358359735492552103e-06	1.58319549006804629737052871249914e-02
4.77257436297041613046322092214977e-03	7.14407647098350726375041923516231e-06	1.36343110210365632901469419311028e-02
4.29733349750232134368802491567880e-03	4.97020066203218091390564507056403e-06	1.15262652232232290352554289163364e-02
3.91016133224851789647430742418776e-03	3.29402957658375662903599641684290e-06	9.49348261932276741150844710924760e-03
3.60337750502403281534632676848158e-03	2.02831539450672754123440704868283e-06	7.52234521486686623211982766003374e-03
3.37088392963794771473730879948095e-03	1.10687843146772883284581045369622e-06	5.59982556495038564386754584394845e-03
3.20805146544317820838540117479582e-03	4.81345048640304801809973260719628e-07	3.71336403884994139398172595558883e-03
3.11163380301185951605436831762688e-03	1.18766674130476781455713773159010e-07	1.84010624908268870298036548506394e-03


==> anc/HL0.1386894912.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 2.523607e-31	y0 = -2.91115703160961932608171492265251e-01
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 1.15200e-31	H/lambda = 1.38689491192149928970788445747830e-01	c = 1.0929505000000000e+00

9.95132595496073951659527741761718e-01	9.63382097107864186093313041709887e-03	7.44937702771314453280892830306026e-01
9.74135230542798579942529728058118e-01	1.99094642250274194819744112812586e-02	6.93810163087285189463683600611213e-01
9.37740918970509140057342468736850e-01	2.71507294559327932299101821510513e-02	6.35448787567062566105142324485032e-01
8.88681516609738567423024203764783e-01	3.14157222110554479214650191977170e-02	5.85044757956857201982842589605598e-01
8.30344957264030166483339379159071e-01	3.30547405657869056400473976137623e-02	5.39911956823678865018520562430882e-01
7.66236587772640336413892401046299e-01	3.26152157528613142462638014148467e-02	4.98771415723918852514067087957244e-01
6.99562740301883456331466310148792e-01	3.07108131780170856904239166571710e-02	4.60923077716271016738016606047921e-01
6.32978720407094169076759229823971e-01	2.79130420292764990109659071283558e-02	4.25929753794592899239665403062262e-01
5.68493981753788570911575435614023e-01	2.46884492736891749208594577136973e-02	3.93487125758592349771258219317359e-01
5.07493297085591419267044113737120e-01	2.13784809592495795984395091034860e-02	3.63365131167883211866620537338598e-01
4.50824568122725440371308378346797e-01	1.82079023191964079393475735915338e-02	3.35379221682590019574638893642004e-01
3.98912316857610859733678096494252e-01	1.53070281836854730836908997942278e-02	3.09374877149210239270342570016706e-01
3.51870003196608599093781965099934e-01	1.27371529851050511512647937156854e-02	2.85218381114664625457233329861083e-01
3.09597224784464211017921178180780e-01	1.05133495628816646852155884174892e-02	2.62790846581716414992062469397148e-01
2.71856945667129735922767698394356e-01	8.62238748159969771413520557120106e-03	2.41984152112036595717552379636056e-01
2.38333157230093080537884654710704e-01	7.03560675176150929611392619402914e-03	2.22698139467039860404368358493590e-01
2.08671803944804706423518314470265e-01	5.71752444119331922224989319656425e-03	2.04838707204484768023511517807982e-01
1.82508508468902901317636974823110e-01	4.63120886888925046216018728869451e-03	1.88316556625092544283822940066119e-01
1.59486443380791955745110433200946e-01	3.74138103802767409672540319580256e-03	1.73046408638201387481617066420112e-01
1.39267148333541685622995143408324e-01	3.01600876377740964840612376953493e-03	1.58946550839790952242578808245022e-01
1.21536469029761535777020723659557e-01	2.42695299136161312459493978034144e-03	1.45938606108059221671016791223771e-01
1.06007230946574281922346780883690e-01	1.95005150636723971207846894524809e-03	1.33947440788008382570302762062068e-01
9.24198021506461017612091516185529e-02	1.56489312881156564738893716367939e-03	1.22901152773654309067997642883351e-01
8.05413489187040962165299052893695e-02	1.25444186969182192179889501003830e-03	1.12731097713381169192825793346329e-01
7.01643305880211987203494408333679e-02	1.00460725068529836404440892097829e-03	1.03371925456029704082177808036967e-01
6.11045967008571289102187174949902e-02	8.03815769727291562871461226606220e-04	9.47616091934313462735041655110727e-02
5.31993217290747595287672465333171e-02	6.42612516710166566656737602612585e-04	8.68414571478095225350886299525393e-02
4.63049252578411421604213707140841e-02	5.13306112764715324988748065389012e-04	7.95561017508810541208917586453941e-02
4.02950667073276525834027739505750e-02	4.09660877932802758030095135736634e-04	7.28534646555017602205158867479627e-02
3.50587647665057196159641985749367e-02	3.26634997146021334973379608905128e-04	6.66846980869158151451560897410215e-02
3.04986664380997623250021051996752e-02	2.60160855546434554658379269525868e-04	6.10041043439143235961653291662847e-02
2.65294745377774355393996373915812e-02	2.06962624550870943872700543164903e-04	5.57690359728103700565853479996729e-02
2.30765325983908069785696715519832e-02	1.64405953540095700016999871377156e-04	5.09397794567938918067076924127348e-02
2.00745603118710763951294593113690e-02	1.30374860460887141282083508875593e-04	4.64794253286869969830775274811814e-02
1.74665294824348930378333133947907e-02	1.03171378268923097225452251970766e-04	4.23537275218143068579020861902775e-02
1.52026690141908601094444397870001e-02	8.14340629218702450564309914418436e-05	3.85309545890641187711008971625949e-02
1.32395870777957453170708261226313e-02	6.40720239584483530955319200073027e-05	3.49817351931392772568044804011256e-02
1.15394988709891386320969502048366e-02	5.02116592248179883723690784433297e-05	3.16789000306033071855372290772370e-02
1.00695490287276801841505852040891e-02	3.91537418470483724750534001292693e-05	2.85973221049112653399383398730230e-02
8.80121857303605428257550368948236e-03	3.03389138427353889571606816746913e-05	2.57137570029047962926364186358011e-02
7.70980721120112392746700923130979e-03	2.33199878159817154945976300821238e-05	2.30066845554643217362595171866412e-02
6.77398272688342113011464759832646e-03	1.77397506721635511467184241311781e-05	2.04561529898963872267526865846677e-02
5.97539012105465401400971553904036e-03	1.33132074042300467505898820620485e-05	1.80436264258731564990619802696298e-02
5.29831402370744059644876660365706e-03	9.81340522468548280192902267455866e-06	1.57518363350864050247880445265193e-02
4.72938870053117796049650617209760e-03	7.06014487809861363891981137512589e-06	1.35646373722279266543453019119378e-02
4.25735071825948689391372149120613e-03	4.91102261647603692048760825040121e-06	1.14668677827057530971330734872344e-02
3.87283001170024792287862382913194e-03	3.25435821484052754477214875293290e-06	9.44421439700383221284919928441167e-03
3.56817572115798748115477814293758e-03	2.00365606665947229196884823206533e-06	7.48308203736038556094964580891415e-03
3.33731374803885138875154171434237e-03	1.09332170215994275718983965255258e-06	5.57046699879273740735896166641876e-03
3.17563351512862099612727058970178e-03	4.75418294034285357940143149537013e-07	3.69383413028380055535197123443382e-03
3.07990192213330724978552703388983e-03	1.17299628125718408999042765141967e-07	1.83037268403030787486470747081969e-03


==> anc/HL0.1386932112.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 2.592257e-31	y0 = -2.91112026965142311167173311988560e-01
# Amplitude at highest Fourier mode = 2.00000e-37	Pade error = 1.17770e-31	H/lambda = 1.38693211191035655607751192742840e-01	c = 1.0929506000000000e+00

9.95129764606667975302222930914694e-01	9.63915671347868490723535293518756e-03	7.44921443301693562141570333889416e-01
9.74120340338827321011512330448408e-01	1.99197425225088108473758760734652e-02	6.93781139695356394886111390857589e-01
9.37706057380335205744396345801024e-01	2.71632716993393975624831489472482e-02	6.35408417498267542054111745599960e-01
8.88621719447757809975185024043717e-01	3.14280881010642296722829371731331e-02	5.84994291283900949358748506074472e-01
8.30258553808673835335665826424345e-01	3.30651278277312564127756478930225e-02	5.39852560341984547460492185707688e-01
7.66124836940484950333692344064571e-01	3.26226171451019252080791219753473e-02	4.98704243669412858822101556520162e-01
6.99429038883883249962512353402639e-01	3.07149458339953488383069920409755e-02	4.60849262560770783518615943255663e-01
6.32827690436121984921009040942280e-01	2.79141466513863758608741978938461e-02	4.25850380819376470367510090785435e-01
5.68330662981638364789335002546966e-01	2.46870619427547225868612732593478e-02	3.93403213824313376447716667662448e-01
5.07322554355665309317520374646657e-01	2.13752434654830824441851549824692e-02	3.63277623682351440193327418559813e-01
4.50650728562261556228098014925001e-01	1.82034351725946681112865936666349e-02	3.35288985169806075082873898789846e-01
3.98738998213040496470020523066323e-01	1.53018625510622788119287328115110e-02	3.09282703716203644902929573971036e-01
3.51700076830354841134672646767267e-01	1.27317058947176462507289392888650e-02	2.85124992064492217248865490943208e-01
3.09432860560695584978271093413149e-01	1.05079255322878232686336993809804e-02	2.62696895755188410942989342631840e-01
2.71699698431667304688820449731882e-01	8.61719336121604942358455677363862e-03	2.41890228609006425822443172094287e-01
2.38184067992518228342521550653903e-01	7.03077116943628319949485845113212e-03	2.22604770015631350992861393940968e-01
2.08531499754320174553750563097842e-01	5.71311702236991278588655499477806e-03	2.04746358620390312769655453583775e-01
1.82377292615747703608144895311705e-01	4.62725696948339589153411024410401e-03	1.88225638658223532935038482824043e-01
1.59364372444044666067325035486346e-01	3.73788324241208971441878808459960e-03	1.72957277240086286700130599031195e-01
1.39154095511142023809630478766065e-01	3.01294519870396050813060487090950e-03	1.58859511688668497378949585561204e-01
1.21432174784911676214015058257034e-01	2.42429287110031514428992106954714e-03	1.45853918183970024553650556173210e-01
1.05911342744740779477516820579393e-01	1.94775844459361752148558529063932e-03	1.33865319867002483955005308244616e-01
9.23319052523882518720224877526490e-02	1.56292874353832694296389105907149e-03	1.22821774825925338228963855945646e-01
8.04609900568162203182648854181813e-02	1.25276813644948928162107537113484e-03	1.12654602272787585594772409577992e-01
7.00910360615144910723124312199900e-02	1.00318796637842119778157076391474e-03	1.03298419041711888620155550333911e-01
6.10378860890133050945532331459531e-02	8.02617398750835246123117547813767e-04	9.46911688113441985140058402333356e-02
5.31387181457875913897974613812492e-02	6.41604614603438716401056518275791e-04	8.67741338190880005095097514454172e-02
4.62499628596994845437293683859702e-02	5.12461465275439814470901066669224e-04	7.94919239577515528574811770216795e-02
4.02452960278928642251126487461934e-02	4.08955453214596402861607068951329e-04	7.27924415965228211636400229712766e-02
3.50137563458041860349580815325800e-02	3.26047781137788294901615339959192e-04	6.66268226800373563680187553349307e-02
3.04580131282243403281341804988640e-02	2.59673620586380449975253653192787e-04	6.09493559667958953486183662705209e-02
2.64927927862270862258425481567636e-02	2.06559666014096789381025239096471e-04	5.57173829537558139506019817091082e-02
2.30434629442885044160171743612434e-02	1.64073817605618128302811674402921e-04	5.08911813266237255537283895453742e-02
2.00447672804885154613749734997866e-02	1.30102077604666211812737756647720e-04	4.64338348328162937222152669534029e-02
1.74397010291636798200228816326037e-02	1.02948211282412775458240188345215e-04	4.23110923890463379853344495425385e-02
1.51785156443542324661902744126871e-02	8.12522744916081001870481834439292e-05	3.84912190640330088845850061995706e-02
1.32178407468775359748775471659892e-02	6.39246663893982016290201741355209e-05	3.49448413579580472783913183452626e-02
1.15199117471675290997054861546750e-02	5.00928871805393780841392977105522e-05	3.16447889570656683286923985531071e-02
1.00518921764191694442414836136179e-02	3.90586477009953716442299971571373e-05	2.85659348809509248023925099571964e-02
8.78528059549873012984159701148203e-03	3.02633843046331071479807975994533e-05	2.56850356646408953046314422134689e-02
7.69539287466464940589625473815842e-03	2.32605799267187424919560554269222e-05	2.29805729391226045256893277658733e-02
6.76091157838693756380904876255438e-03	1.76935850162651326805158347247692e-05	2.04325975072502875975300609707918e-02
5.96349510591676953168599192821019e-03	1.32778763642380064749864745807187e-05	1.80225767629764587868399626381132e-02
5.28744010548251111389842304519471e-03	9.78689419048212342558074235690172e-06	1.57332460689869077467290243558941e-02
4.71939148641336983749009733423558e-03	7.04076447991897593975210319658873e-06	1.35484644910975913997477104769047e-02
4.24809509564094376626673562828651e-03	4.89735026430935592965402481108172e-06	1.14530750896309516171257630281921e-02
3.86418880486574339771942154289233e-03	3.24518747216361990465691643287926e-06	9.43276978664651532545455865376992e-03
3.56002837810954294941078088802538e-03	1.99795260496308180288069849264624e-06	7.47395865671515094083880593129030e-03
3.32954506471928832051567609594931e-03	1.09018472460855968615849487988597e-06	5.56364332451571927357269212837902e-03
3.16813239879514161836152473258240e-03	4.74046378776467519135044451227461e-07	3.68929400120590457986874513925900e-03
3.07256018976949147575049009254131e-03	1.16959962849119369012254827274278e-07	1.82810953504318969000914043871549e-03


==> anc/HL0.1386971758.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 2.477003e-31	y0 = -2.91108108265821339179400796425845e-01
# Amplitude at highest Fourier mode = 3.00000e-37	Pade error = 1.20680e-31	H/lambda = 1.38697175823063492485153281178653e-01	c = 1.0929507000000000e+00

9.95126600889468436206902980771087e-01	9.64511962498186766039052812160256e-03	7.44903428512029085795127565058764e-01
9.74103704572152836370918229681211e-01	1.99312219968966446664467974294436e-02	6.93748880895156669897354202890788e-01
9.37667129470418274650815926731215e-01	2.71772635685059357838301670673170e-02	6.35363498713823416116671999139784e-01
8.88554995452030862068951998084967e-01	3.14418584772038841875687906626553e-02	5.84938130991602722365706774050812e-01
8.30162226605211634717225331682799e-01	3.30766631780444458225842868113720e-02	5.39786489653022454778116600289738e-01
7.66000378720862596419772637500926e-01	3.26307985600415955243697349997236e-02	4.98629579499864824399504377556119e-01
6.99280305830391489714226714359748e-01	3.07194668009133058354192174347026e-02	4.60767294333078985017351953450321e-01
6.32659895666929304632116120525855e-01	2.79152858520208642458988606674277e-02	4.25762341850516920636015785548466e-01
5.68149470112554402059178211627078e-01	2.46854267788312227587344100688671e-02	3.93310260805728203562356518501061e-01
5.07133413198553782725509944317441e-01	2.13715575203809714869459429335526e-02	3.63180826896874031523504177916396e-01
4.50458469169657872372339116839101e-01	1.81983960034279267117767827681370e-02	3.35189325825152626328451750619065e-01
3.98547640315553950474761875293273e-01	1.52960654594490852369182385030654e-02	3.09181074855313375809997399453142e-01
3.51512791678840277769643587026607e-01	1.27256163276951518542996331356288e-02	2.85022201153494705800690090348971e-01
3.09252025614705087123234065924697e-01	1.05018813824481416209431908897369e-02	2.62593668171757021662317934121316e-01
2.71526998757290616966771142251755e-01	8.61142228019137988720839924111633e-03	2.41787211617175914595353947433662e-01
2.38020613311345304631793784758805e-01	7.02541301870647144079267435781003e-03	2.22502536879131141371306552552505e-01
2.08377938820748420687947783742245e-01	5.70824587249095420481460818564013e-03	2.04645412638793894371110993410061e-01
1.82233915736392064968539458867701e-01	4.62290006670172278256649504260701e-03	1.88126417142048543962852384395289e-01
1.59231198698534629255074094526449e-01	3.73403617296193116262640008543185e-03	1.72860155615759018617709728959700e-01
1.39030944413583502740007712005821e-01	3.00958340881328195760552492847871e-03	1.58764807917628258688176826025039e-01
1.21318723657154674940446938381094e-01	2.42138007803217537415680930543465e-03	1.45761897520363593441275729032472e-01
1.05807171682525337502874961716626e-01	1.94525256047541885156017769743512e-03	1.33776199804538644063692602847474e-01
9.22365317079493426383484166162787e-02	1.56078589158109284192729670863279e-03	1.22735730009967162932018055793605e-01
8.03738949756634638575868169992785e-02	1.25094525167603201733044944812268e-03	1.12571769183446323832303470012406e-01
7.00116833156761671198211666940596e-02	1.00164437695962711633746128959973e-03	1.03218900326423510334182986160443e-01
6.09657367063544993047220915558219e-02	8.01315695064295457790139687900269e-04	9.46150372188238480178857401249783e-02
5.30732405772131921899567201877596e-02	6.40511037202243145405603373241226e-04	8.67014357544185953166617048270672e-02
4.61906402704318552106049545796004e-02	5.11545980875184889036292083628076e-04	7.94226827311949053055855422357485e-02
4.01916313622108236231867240364553e-02	4.08191638206879735910597119505451e-04	7.27266604524360626941149568515745e-02
3.49652757158792368110616514070595e-02	3.25412593788451641321277028115605e-04	6.65644876610707537080414976270724e-02
3.04142679294636551686482026233014e-02	2.59147115115910948602725827976421e-04	6.08904386206353909817639526502501e-02
2.64533608410178294938347702749105e-02	2.06124682777870559630524397406364e-04	5.56618428616014837188379804611157e-02
2.30079489079974654318671691246021e-02	1.63715671328493372294933400838197e-04	5.08389684375825174479368415352564e-02
2.00128024913929707006607679950993e-02	1.29808257611097303863793150372534e-04	4.63848916109527741928553941951020e-02
1.74109429389053254128947778328802e-02	1.02708102058162736345656099839764e-04	4.22653557940984526652480732873007e-02
1.51526469276485407814168872202202e-02	8.10569008036942637494248127672403e-05	3.84486223798959032960426171068694e-02
1.31945681620510333914241973015706e-02	6.37664643013986997509930937956727e-05	3.49053158633971609453725945044236e-02
1.14989648036448288355335019823636e-02	4.99655005073837248085520478486268e-05	3.16082654181940889409990318837869e-02
1.00330216585454664158564933364055e-02	3.89567485156477923783850635544187e-05	2.85323448447954693790434535882662e-02
8.76825698922881047615272291400428e-03	3.01825157175857059120046522519806e-05	2.56543125453807740167059097830507e-02
7.68000474069238877764525946871959e-03	2.31970192313247400796755174872237e-05	2.29526529049486674932515284888247e-02
6.74696391017707381155508009932506e-03	1.76442252665272373327589540219161e-05	2.04074201899843706360170309305267e-02
5.95080770331411833417215113146860e-03	1.32401244585652252348512172985090e-05	1.80000858232247011240529183194398e-02
5.27584598456339832956998266426360e-03	9.75858354900284230306515160869270e-06	1.57133896561319610693128352932993e-02
4.70873533540912304241041066421292e-03	7.02008041613960560986215781992865e-06	1.35311956362464625059266271438910e-02
4.23823177738503437453137815195808e-03	4.88276617873998327970428284033664e-06	1.14383520570689921043590400311944e-02
3.85498190058239988087342602631642e-03	3.23541006853870310647041003201023e-06	9.42055638799559012992009196117435e-03
3.55134876638548965445794801555043e-03	1.99187447223826215501971940791619e-06	7.46422451190650916082053854769849e-03
3.32126953192013990955034859890223e-03	1.08684282761659568125313165251891e-06	5.55636404682562651335289621556379e-03
3.16014228010872619070549729194588e-03	4.72585208230686865245025967076927e-07	3.68445129546830723919843086218305e-03
3.06474004064313848221647433109471e-03	1.16598253139778949633053094898005e-07	1.82569576137017941089546310641827e-03


==> anc/HL0.1387014411.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 2.943904e-31	y0 = -2.91103891519447011160523859306917e-01
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 1.23800e-31	H/lambda = 1.38701441139977190703262140220769e-01	c = 1.0929508000000000e+00

9.95123259953470254868425093817983e-01	9.65141637310779859435028288141316e-03	7.44884339673114365497498334013925e-01
9.74086134292088262154841497010465e-01	1.99433472118820538030899280189876e-02	6.93714745055740728765884659262825e-01
9.37626003756963766248599365830936e-01	2.71920509752263089157837292199375e-02	6.35315983327634681986224890878234e-01
8.88484475625165434846187393489817e-01	3.14564275967986968787208676869569e-02	5.84878718738214679976287723904157e-01
8.30060361209185412365000237566321e-01	3.30888925052819691597327181284008e-02	5.39716566949391469679819681413465e-01
7.65868663802643884660348754043143e-01	3.26395081249446386483771173292959e-02	4.98550514263708899177787117145783e-01
6.99122744293279750538929077296382e-01	3.07243303817498368211497365035311e-02	4.60680421723401338468085214211989e-01
6.32481921354113549525626650181568e-01	2.79165908138479198106055500870805e-02	4.25668934004144284103843338006141e-01
5.67957002169490534760361910321377e-01	2.46838041538268722629201050165353e-02	3.93211506681527323544969404973704e-01
5.06932166403432741974242467173885e-01	2.13677596835622061480798270103939e-02	3.63077825737361361693699792606770e-01
4.50253533828138587408828949132773e-01	1.81931491580462868401296412840375e-02	3.35083089661486268186499139090115e-01
3.98343283709139211391833585926732e-01	1.52899913164358745502486451751189e-02	3.09072534435122017808809080519508e-01
3.51312414104377273043601955692705e-01	1.27192039144802029633329046526824e-02	2.84912211418547928869256458732111e-01
3.09058209888311211850530739605977e-01	1.04954891055973605987603046799071e-02	2.62483011661204080827399836947704e-01
2.71341607314456315450787170345012e-01	8.60529497886444777703728648775218e-03	2.41676599886644504003209424104073e-01
2.37844902659554620121906171942325e-01	7.01970421702837033505918840388081e-03	2.22392610901843109675570208034834e-01
2.08212673411821931111923332487811e-01	5.70303980876895120278211890310790e-03	2.04536743274808982753869476538538e-01
1.82079471789204537959641069459440e-01	4.61823096348875418433623329824900e-03	1.88019506399913790055540185121951e-01
1.59087653865542857198350189335786e-01	3.72990389259423749269234528385772e-03	1.72755438925574247978528011442696e-01
1.38898152395826265484432684772648e-01	3.00596552229869185458240657858334e-03	1.58662657263275266750437288297486e-01
1.21196374667933383969253290262179e-01	2.41824078519604405475085974146426e-03	1.45662625152302710241328590573774e-01
1.05694840528179134155644729712608e-01	1.94254904252042166410767605244080e-03	1.33680062310427333261122872083330e-01
9.21337155256972025317104080669157e-02	1.55847267590899307747531961083467e-03	1.22642932626130626059738615366487e-01
8.02800425852776809534333276488426e-02	1.24897709720648384463555948997731e-03	1.12482470300337414441437090347218e-01
6.99262178796797807498812396791470e-02	9.99978091865274018140328525730456e-04	1.03133216164285412132756736686876e-01
6.08880730713557032598439934462214e-02	7.99911203249977316914267357591809e-04	9.45330466400975761821926265779922e-02
5.30027983627913180597673885671016e-02	6.39331926812252897470380317716251e-04	8.66231851422429639354597705491256e-02
4.61268535257476056648245520857595e-02	5.10559701933884561632830859485823e-04	7.93481908101587610034053303738463e-02
4.01339554384352201560611281366656e-02	4.07369467506695172884818412983623e-04	7.26559228914972130354778857569131e-02
3.49131918917180732736528354406159e-02	3.24729450888739252792250854750716e-04	6.64974813100981467899287324840334e-02
3.03672862506376780185148133043238e-02	2.58581289703402260041442899380390e-04	6.08271252887810497376652571621030e-02
2.64110215696530595247944498913409e-02	2.05657516635488471868787183992044e-04	5.56021726138223238514880257508858e-02
2.29698229153879541644105233522527e-02	1.63331225151117119381615860717387e-04	5.07828824312417602541751438469529e-02
1.99784908690863138926382063477998e-02	1.29492982812295759651010001969067e-04	4.63323245104738451852575033131719e-02
1.73800760515964477394330952245582e-02	1.02450530183881327729898419492419e-04	4.22162378055313786204927822859811e-02
1.51248830864213338991223845734687e-02	8.08473578252918624861462535959448e-05	3.84028809550265668020481611029486e-02
1.31695920558789481673374805563789e-02	6.35968133275517104088979347322361e-05	3.48628771319510383807996640206136e-02
1.14764857905328273596418409906150e-02	4.98289138263050969906337527883710e-05	3.15690554054883316666541585282206e-02
1.00127719872213183786259538527677e-02	3.88475080804292963556556478922646e-05	2.84962905192759494448464687509508e-02
8.74998999949985772867274727106321e-03	3.00958400813861863050555865061858e-05	2.56213427246047545622206467406132e-02
7.66349307511461830394465752147342e-03	2.31289143893741039317995011282596e-05	2.29226990376138332964339215132496e-02
6.73199775945675529326056124751737e-03	1.75913567027186705297798631864934e-05	2.03804170280476400048466324095626e-02
5.93719310014262922142639378353038e-03	1.31997077626724187202084307072128e-05	1.79759720018162043030375794972907e-02
5.26340315313017837174617791740976e-03	9.72829113107350309416531785387476e-06	1.56921082066110741542446778695439e-02
4.69729709598749844293039801294348e-03	6.99796200957552134736431998517102e-06	1.35126944611704202257858642258282e-02
4.22764199836054948086226878307481e-03	4.86718096936804740007702205077037e-06	1.14225843875942480101131628865010e-02
3.84509398604082864838174106142829e-03	3.22496843917211809780100481200944e-06	9.40748122656088382894927601185478e-03
3.54202416686983965915981930831131e-03	1.98538753817328839281834100269673e-06	7.45380704623257183837738704578591e-03
3.31237626854188258742386708008873e-03	1.08327815401705685330694181313415e-06	5.54857601282627562447571480794364e-03
3.15155347618707186348804650711593e-03	4.71027316519759058279734314814379e-07	3.67927126738442129087707957433474e-03
3.05633245861937560837323191503276e-03	1.16212708283264688474393791430573e-07	1.82311425248973169703048913030462e-03


==> anc/HL0.1387060886.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 3.067352e-31	y0 = -2.91099296050898321173851625722346e-01
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 1.27380e-31	H/lambda = 1.38706088556978903135699365353865e-01	c = 1.0929509000000000e+00

9.95119664676102057469634145748803e-01	9.65819214314817318013327288682051e-03	7.44863787369098834600925401961757e-01
9.74067225962853004578692916890619e-01	1.99563945783188147512647830658134e-02	6.93678005795086416896212464354693e-01
9.37581745319858361425227291417325e-01	2.72079622305478403131735896328241e-02	6.35264852100046871099277127766298e-01
8.88408584088981787280096262617729e-01	3.14721014121243572099540042753480e-02	5.84814788799858868054781375869066e-01
8.29950741402496577032443995966420e-01	3.31020429925886040144439634890120e-02	5.39641327855564128411843804210751e-01
7.65726938766782079108618174361323e-01	3.26488624035936124271181018396508e-02	4.98465437812612732896706840525531e-01
6.98953244176350904206849079542741e-01	3.07295358704369025127730977402773e-02	4.60586948649209377815878916569250e-01
6.32290522643575669151428835569300e-01	2.79179581092427660871424007477100e-02	4.25568442171169708992794511307420e-01
5.67750103422724419956059876901041e-01	2.46820166334543403015172256740865e-02	3.93105288179099137912229618562669e-01
5.06715938044198871254984052316114e-01	2.13636330491193532273303187771382e-02	3.62967076797131079561580171416840e-01
4.50033459601280099527099785610403e-01	1.81874708648586234122004431085418e-02	3.34968909462739418229605519945046e-01
3.98123944273614477099741074364869e-01	1.52834346888990661214507277045534e-02	3.08955928088380827564313254400540e-01
3.51097441228283919103664272147961e-01	1.27122969880174122558061192468794e-02	2.84794094029690018422086164620829e-01
3.08850344472825456211825945381947e-01	1.04886169026830229086212055776295e-02	2.62364212142249819201232578482690e-01
2.71142810091349305499762298009997e-01	8.59871853455980714570589514513654e-03	2.41557864328131339942559724218054e-01
2.37656483254717163888835048726361e-01	7.01358542464041849029782673958327e-03	2.22274605793408952112343102769104e-01
2.08035417327291231402083558095439e-01	5.69746592228852899754025066898361e-03	2.04420058876414296313272701844956e-01
1.81913754741630968547366837759747e-01	4.61323585938958122194141633483362e-03	1.87904660406868734264234294553954e-01
1.58933539285516517166528380965758e-01	3.72548515690544399477800280816441e-03	1.72642880432494456173938981934085e-01
1.38755471613214842735918446071082e-01	3.00209746901566089198177695785546e-03	1.58552770975949073849180277821338e-01
1.21064791227230609019660446120277e-01	2.41488397247004243527961017901881e-03	1.45555735794693037083544502456713e-01
1.05573900865961760346398231786931e-01	1.93965698476060988400628170403776e-03	1.33576439185143000170213209783050e-01
9.20228883797957051427379036820776e-02	1.55599641659857259536948903572023e-03	1.22542794291805550377178967183806e-01
8.01787493094638808065923969131352e-02	1.24686820583542155154642819075450e-03	1.12385989327041889472399964936502e-01
6.98338555065422618985016993287050e-02	9.98190530788175956229240554376647e-04	1.03040523915721873902592628179965e-01
6.08040316186918811115691741436581e-02	7.98402401333149828937860448246710e-04	9.44442380031842400574470256185285e-02
5.29264735801566363923785208065332e-02	6.38063306736526633524955822831847e-04	8.65383230905799134266432030598144e-02
4.60576560489072916345803816120367e-02	5.09496839336439122955459924396197e-04	7.92673106777598973155929203250357e-02
4.00713171485813912772030744301476e-02	4.06482010285326597694429147210709e-04	7.25790362682824220806640405387646e-02
3.48565701380170073205036309318808e-02	3.23990891088375954607843135942322e-04	6.64245795369691377451514024661540e-02
3.03161664695151820581205457794562e-02	2.57968653772312273443956428306385e-04	6.07581825908071334278893054978665e-02
2.63649187168520963513010063772868e-02	2.05151019458846840339186554123608e-04	5.55371489387929467610636842972920e-02
2.29282820217578022654457602022730e-02	1.62913917692513354384857894104574e-04	5.07217260570962345945529003613944e-02
1.99410869446791599865213986510141e-02	1.29150411688741777902299995126342e-04	4.62749744634398743896002348112132e-02
1.73464134983822276303922572156814e-02	1.02170419434337009585891237588134e-04	4.21626261048377727284399272906585e-02
1.50945947370880443244611182771316e-02	8.06193178229777136542736801439190e-05	3.83529346787011084072857169558931e-02
1.31423379303267385916319471875848e-02	6.34120785430986124738047773502617e-05	3.48165202887874564763087178670534e-02
1.14519516459850968783352427656902e-02	4.96801093119086117093241988740089e-05	3.15262106040415481967894765791064e-02
9.99066772575481340166047587055107e-03	3.87284435348915072938944492421221e-05	2.84568804400567010788294397311824e-02
8.73004798430500164040122013001502e-03	3.00013297593579718921261595714586e-05	2.55852914156586488357577159824416e-02
7.64546639332077047063032357941972e-03	2.30546207230763305463033346378825e-05	2.28899330592976173242695142153952e-02
6.71565845652856989057897975318547e-03	1.75336552428113215151978931400160e-05	2.03508664688265881528473525271893e-02
5.92233040108482951032680035667761e-03	1.31555709143890009202908472373998e-05	1.79495713743612495189975871862575e-02
5.24982168081813564706837334709364e-03	9.69518817853030096939135447395007e-06	1.56687972167367790602577009927780e-02
4.68481509669703759318100449770393e-03	6.97377308469486374361243636358910e-06	1.34924186319944598213687687533553e-02
4.21608958653549698578050030667151e-03	4.85012288246099764324480196350220e-06	1.14052955273343130318167803135741e-02
3.83431142130571944726951736014864e-03	3.21353055899875043087637892436641e-06	9.39313774662950516791110153164357e-03
3.53186017445179869666043622261207e-03	1.97827612285223064902410274451631e-06	7.44237415339608660016599609490739e-03
3.30268640969581312190602961956950e-03	1.07936767556053131375565085362901e-06	5.54002580895058711804534082670557e-03
3.14219856897094290694597530784591e-03	4.69317406899482351030258164228545e-07	3.67358279465973704220433747610040e-03
3.04717704288272484497314654307774e-03	1.15789404100374148479750438388987e-07	1.82027889472230415915516470283428e-03


==> anc/HL0.1387112446.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 2.884088e-31	y0 = -2.91094196497195241842346554860156e-01
# Amplitude at highest Fourier mode = 5.00000e-37	Pade error = 1.31510e-31	H/lambda = 1.38711244590125937914502615657957e-01	c = 1.0929510000000000e+00

9.95115593847542791545575620588157e-01	9.66586399536077116313285427972699e-03	7.44840579073518971011259820068732e-01
9.74045817945676913007994198336641e-01	1.99711651805585680493241210069961e-02	6.93636497117430955284139027954558e-01
9.37531642416055475108976377758912e-01	2.72259688377799288892337750130159e-02	6.35207073536326719997813047311322e-01
8.88322689309191699675190462920108e-01	3.14898276485470678673773673557001e-02	5.84742545687966067327905774243174e-01
8.29826711824769701291983451803560e-01	3.31168974470777497401126420467155e-02	5.39556311824289581358735887559645e-01
7.65566651723025875643030435959245e-01	3.26594042665825171330526952645353e-02	4.98369325851325602213079906147151e-01
6.98761645928938355505924550913081e-01	3.07353703558057466649132145127665e-02	4.60481387418200257317942543772514e-01
6.32074305688668226637160339174990e-01	2.79194439232225938516821538108846e-02	4.25455009320414456618701568716371e-01
5.67516539811519584340657233791265e-01	2.46799348805204098468770108233563e-02	3.92985463195907961328346080899569e-01
5.06472026765607061670498921209594e-01	2.13589129916809355371917101552813e-02	3.62842227199920603153724979663977e-01
4.49785408258782773902136429916816e-01	1.81810071455776016005440026239801e-02	3.34840288488714340035455758853528e-01
3.97876927725185674138830354868245e-01	1.52759901722837411513844284652018e-02	3.08824678447726175018950262745059e-01
3.50855554277767703647078282713050e-01	1.27044682537733838688049619788030e-02	2.84661253761117715220798951965404e-01
3.08616671291166516285525173241438e-01	1.04808378027199075279900917964206e-02	2.62230720446367536028416477136606e-01
2.70919551471693043731290947735429e-01	8.59128253455479006169909347397758e-03	2.41424566509037890627721613697403e-01
2.37445102806787196620751256705648e-01	7.00667415894556031473715574232456e-03	2.22142257120172588342004073102326e-01
2.07836784151514509663222714064895e-01	5.69117698946598617067416602959234e-03	2.04289327589138628739540675822785e-01
1.81728271618112152343279803956973e-01	4.60760671958179368572529587170024e-03	1.87776130389864101853459215135836e-01
1.58761252453045703841917935232863e-01	3.72051224908306013197798906435837e-03	1.72517054210009953347204780389524e-01
1.38596161971097498770422540327598e-01	2.99775079482667268244176451723413e-03	1.58430073582333028105010846696580e-01
1.20918048482446019756127953085454e-01	2.41111783413126712291572473218818e-03	1.45436519776464411484345199152214e-01
1.05439182722183270654686235999726e-01	1.93641764727779464535549117860637e-03	1.33460990649917045684675365729972e-01
9.18995669344222602083820874558824e-02	1.55322739484070755296226468406283e-03	1.22431339660887499590229418658633e-01
8.00661467145260091277902126210851e-02	1.24451376174880330101568476221185e-03	1.12278702330230807817992444964017e-01
6.97312707941894290549385985536694e-02	9.96197851596077107085521550390753e-04	1.02937532382356133016356101749087e-01
6.07107604226582037234923806931250e-02	7.96722830795596659985714357981669e-04	9.43456301234621813630166570196648e-02
5.28418222897278534038749168506472e-02	6.36652919343937064929414162927066e-04	8.64441529980238049832496551376527e-02
4.59809517019112596884174553971313e-02	5.08316578233405498403720729628969e-04	7.91776033676572026651073376585136e-02
4.00019141183965455331514364632300e-02	4.05497551202696689895794271795314e-04	7.24937919573919265679730692994286e-02
3.47938544276777081872991248256613e-02	3.23172346327480684967396702413500e-04	6.63437775763838660534605277717148e-02
3.02595582220835482500877755442790e-02	2.57290192887482667363233802924511e-04	6.06817850050652115599597619301209e-02
2.63138733965987371784600324902686e-02	2.04590456290698609813362522812613e-04	5.54651036258483892211642085139638e-02
2.28822906099717278189046262317544e-02	1.62452295021172535920242766904070e-04	5.06539696666110361746837557615530e-02
1.98996754140759874116761260915753e-02	1.28771602634371902246175979776947e-04	4.62114349727964276490839803650778e-02
1.73091417687735836319450685076443e-02	1.01860756712912084226913601388498e-04	4.21032251224812794594040940364826e-02
1.50610552648312732180179961431484e-02	8.03672565519962274745887852424676e-05	3.82975895112791957345167259308244e-02
1.31121540430407719390505852549744e-02	6.32078945784389505606737200999700e-05	3.47651458040861132814574543352305e-02
1.14247757028448065624395735666328e-02	4.95156326241126410406788111444947e-05	3.14787209073640921948160657848934e-02
9.96617916243315382525398377679779e-03	3.85968246471485922582233424717149e-05	2.84131903678064073895428089146885e-02
8.70795128802085483467327740158624e-03	2.98968365279089178018924724838647e-05	2.55453178460193355630209729296507e-02
7.62548904394494963497262603425603e-03	2.29724624688897056348348870167234e-05	2.28535960457157219356704380025937e-02
6.69754886181745065379260809410149e-03	1.74698312074535724202845017599628e-05	2.03180902086816803117926384344632e-02
5.90585584731814072485621176489801e-03	1.31067400869725885115262750731415e-05	1.79202850259903810353366943987183e-02
5.23476631478056473073259179882520e-03	9.65855768813883385438587498497744e-06	1.56429355750868412158720181906580e-02
4.67097795093132846818065877524009e-03	6.94700255923595780697312270641095e-06	1.34699226728121288479104528173872e-02
4.20328265626515540198053234528410e-03	4.83124240992662960849694710791617e-06	1.13861128338879392645313282728912e-02
3.82235779751994903765790742963901e-03	3.20087011400166252513002708638202e-06	9.37722283900591482894827877495526e-03
3.52059223310763369416325591542933e-03	1.97040451617354523938295190289058e-06	7.42968874476567063519687266299130e-03
3.29194405237841121476385182779156e-03	1.07503924266676331409789434368671e-06	5.53053901149171152650536075674917e-03
3.13182750676433251838675885130754e-03	4.67424785451417406162033659323267e-07	3.66727128806545506651799742547505e-03
3.03702711346932301230654601194487e-03	1.15320876875400379321526976732749e-07	1.81713310483557548996197063052995e-03


==> anc/HL0.1387171262.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 2.956162e-31	y0 = -2.91088377838725135820480157985770e-01
# Amplitude at highest Fourier mode = 2.00000e-36	Pade error = 1.36220e-31	H/lambda = 1.38717126242041230983712814363278e-01	c = 1.0929511000000000e+00

9.95110823608232940293051185344028e-01	9.67485324648421176630647194381662e-03	7.44813599165327416116023422480788e-01
9.74020739531806884306362640449083e-01	1.99884606859917560086901246998772e-02	6.93588084910693465016162361176592e-01
9.37472980280617316548720417425886e-01	2.72470284006064807019433346215975e-02	6.35139607567078072160656506601823e-01
8.88222190438082226083881724390216e-01	3.15105235462508825194055464552216e-02	5.84658173377376968761413232848804e-01
8.29681710163841197756313805822316e-01	3.31341991554299184355038293382664e-02	5.39457054051741017828750810778113e-01
7.65379421374015400540563018417959e-01	3.26716389573676012026196004603146e-02	4.98257181568065037139157875936983e-01
6.98538035106126242790089841598735e-01	3.07420928767635769008300193612058e-02	4.60358309132154161948682636323275e-01
6.31822180125488248373352097686390e-01	2.79210881784708462706419475632656e-02	4.25322857239957115890030545054826e-01
5.67244418018820598997134693316352e-01	2.46774237245073320835572559174013e-02	3.92845973908628340822825641518920e-01
5.06188087562548912627966603137812e-01	2.13533376709592937531817014114593e-02	3.62697001066491629305483778910373e-01
4.49496889871794749965715923024390e-01	1.81734150779880423305435624383373e-02	3.34690789511870267820838148967268e-01
3.97589849143780013443230886867713e-01	1.52672728277580659692315319654891e-02	3.08672239573372403928251610133728e-01
3.50574661887447714866328703347562e-01	1.26953216454828197897376436763663e-02	2.84507083024793319373930258655236e-01
3.08345521652808632369811319947134e-01	1.04717668697525750205682139736995e-02	2.62075906126280453483262343585314e-01
2.70660662737088681141312991520606e-01	8.58262724156802361981478984431609e-03	2.41270081373491128186980241723893e-01
2.37200129793948707798562110231775e-01	6.99864297447806757937406378462447e-03	2.21988962678154743948473531902981e-01
2.07606690232835138209786622411959e-01	5.68387973421597047854229116103925e-03	2.04137979149946612327097546446416e-01
1.81513483361136139527630581802998e-01	4.60108302897388149002724719954205e-03	1.87627383193592288936282646369077e-01
1.58561791235053728433233929503436e-01	3.71475442703496894720309302394495e-03	1.72371470400100347597350497992041e-01
1.38411751753086848679336743234492e-01	2.99272118795089479939483658613156e-03	1.58288129593038218111787960440272e-01
1.20748201603977314714516366691757e-01	2.40676147269549856178929336581630e-03	1.45298613758443497447946026926263e-01
1.05283266760150865867274893753186e-01	1.93267108978960921635515064788275e-03	1.33327449697188732023112315817441e-01
9.17568559481643176827478196966272e-02	1.55002467924107662390025080106301e-03	1.22302426719207750410556300877235e-01
7.99358599944657612307503269434782e-02	1.24179023431704969454005717596556e-03	1.12154622736773488505528549065907e-01
6.96126018101690060184962778842358e-02	9.93892487009128940887819131705059e-04	1.02818440027839154832865262959123e-01
6.06028981883924093623647361189531e-02	7.94779508846575312856589514289176e-04	9.42316332513755896017247865677157e-02
5.27439669065078588002460735915778e-02	6.35020999515731094146200165030390e-04	8.63353196587211280233341159103184e-02
4.58923254581138877119839158992002e-02	5.06951015743575122573490346640650e-04	7.90739665333727830597489441941307e-02
3.99217692106424588636733720133223e-02	4.04358725284435067576819605054406e-04	7.23953542975726732318684958062641e-02
3.47214781238397679718055984339340e-02	3.22225718865046391110823200577663e-04	6.62505159035848969443977331973506e-02
3.01942760894119761610519230646698e-02	2.56505877849503610598698504348785e-04	6.05936544188881298480435086014824e-02
2.62550510595052516588687630469364e-02	2.03942753313976870225384531408555e-04	5.53820413853672360624617044862356e-02
2.28293343786190043093763353156884e-02	1.61919221085348776609495929650715e-04	5.05758988044079169371453420713952e-02
1.98520320360949632545263013862090e-02	1.28334442232884713873253733480917e-04	4.61382676381279118023368431668048e-02
1.72662974982819010536861001010293e-02	1.01503641925937034846639499194962e-04	4.20348656235728941296693256296833e-02
1.50225344073924503245840297755022e-02	8.00767827444231282320103588314471e-05	3.82339370265303870883402854707888e-02
1.30775171124765812562360435786968e-02	6.29727739778510224434146500334475e-05	3.47060967479434906354135909690460e-02
1.13936173075988831644895278445556e-02	4.93263859028440795693990532794531e-05	3.14241709602823423739803703493101e-02
9.93812572072348038396415350770520e-03	3.84455092557693529246977913060503e-05	2.83630362012977364484017291317401e-02
8.68265865120438207116573695896269e-03	2.97768095904109687457705102458917e-05	2.54994585864882905547582783964215e-02
7.60264008761367228867944983217897e-03	2.28781754215800775174923034974595e-05	2.28119345224521633611475777093952e-02
6.67685108595271803938760930431853e-03	1.73966530011551680628600294594731e-05	2.02805340257953776899148444680852e-02
5.88703901132762585628782337694205e-03	1.30508056397136784020307606630519e-05	1.78867474918152770778262550036239e-02
5.21758012059855930684787209491612e-03	9.61663831044744935116718178883343e-06	1.56133365174462406645105769326848e-02
4.65518977785957368737070253731387e-03	6.91639521196890559340704825345009e-06	1.34441891598953211697555582724724e-02
4.18867534550050380350621267475430e-03	4.80967486281114947661997640331692e-06	1.13641798063923396543568743011027e-02
3.80872748233944961685320539990133e-03	3.18641934069773205534704315912088e-06	9.35903364723797206265094577935975e-03
3.50774621097642722818537298456174e-03	1.96142596162581728778420589439133e-06	7.41519558423541789432339420295366e-03
3.27969869561512472916575054364258e-03	1.07010488064210406575654118850887e-06	5.51970326106672732952409392473698e-03
3.12000620756352722509303709467755e-03	4.65268107818209666615310112086048e-07	3.66006376459436271039206915197973e-03
3.02545825733698212540635991369274e-03	1.14787115961162691984156700463374e-07	1.81354131877961616894961184826902e-03


==> anc/HL0.1387241704.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 2.829778e-31	y0 = -2.91081407142342218255504759459489e-01
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 1.42330e-31	H/lambda = 1.38724170449423783120493776289281e-01	c = 1.0929512000000000e+00

9.95105391698971236307203715504193e-01	9.68508898483548617966467423878714e-03	7.44782585652835536252860326112674e-01
9.73992171215050446557186578208284e-01	2.00081681244831477866159326728257e-02	6.93532657977539805556059691711896e-01
9.37406109929514558953374528515354e-01	2.72710580340273339133447496620496e-02	6.35062467908465939139530055816585e-01
8.88107523917776946906159921498879e-01	3.15341904486792837931103380152889e-02	5.84561712725686161663883162456073e-01
8.29516079630944019634420701699529e-01	3.31540518383835693016730885418632e-02	5.39343506803186728142399639652317e-01
7.65165274979265474538576167824361e-01	3.26857571190822557928563692754779e-02	4.98128755848012467013267887947884e-01
6.98281908805217850448809117240895e-01	3.07499464437428903144799243158282e-02	4.60217167687838976933563672227549e-01
6.31532943972438311170338507301797e-01	2.79231481670286519709692020801387e-02	4.25171069924595714807143682653404e-01
5.66931729349306914801741763436444e-01	2.46747232158077760760005823505947e-02	3.92685483254170633826906717007378e-01
5.05861258778836437499220677117101e-01	2.13471085626609020453526449106046e-02	3.62529606952007251422979165815808e-01
4.49164197245442659517614648087067e-01	1.81648457250519752192586347901992e-02	3.34518147100461322874900965831545e-01
3.97258207599094179005992241580258e-01	1.52573786417001643151882382990250e-02	3.08495863669672262822403434633776e-01
3.50249557287499567543388070885220e-01	1.26848984530312033709075162357240e-02	2.84328354442950169971553701100989e-01
3.08031099188586362028617040545153e-01	1.04613947724112730308979416735027e-02	2.61896078027073629076209698434950e-01
2.70359893790287352913548710898101e-01	8.57269963908378942083456625751257e-03	2.41090284891071725881015825232012e-01
2.36915005539627706623094373129277e-01	6.98940415496505777717554871685384e-03	2.21810211789835856632880906340397e-01
2.07338411609047783246226668529778e-01	5.67546174247243004765081052482686e-03	2.03961175081887936110702713226770e-01
1.81262632089692432942579670191603e-01	4.59353754471697593551780187143041e-03	1.87453318847693625173660080162640e-01
1.58328475983963025496140883630384e-01	3.70807836034032634895175133808677e-03	1.72200835280965783507350703355358e-01
1.38195728792851122795209137029658e-01	2.98687621836862512575817750279441e-03	1.58121515504574945542557698312003e-01
1.20548971925488383075805644892515e-01	2.40168839000835371039700753093474e-03	1.45136521248890514323860758357839e-01
1.05100152719482708031781741421738e-01	1.92829995458347947639375473363857e-03	1.33170295009268397870823781324431e-01
9.15890607914134230849668231438038e-02	1.54628176506065518496141757792700e-03	1.22150548926943148792980964341010e-01
7.97825134842228045134913313384413e-02	1.23860257484443861125416238384801e-03	1.12008290808874140448508889907557e-01
6.94727948275316282549339298951362e-02	9.91190694414448497588920081754414e-04	1.02677859679257320649177311994627e-01
6.04757087356488346241827517268228e-02	7.92499380247651621552895408532399e-04	9.40969535539723694351835162689616e-02
5.26284794631008804372163602028854e-02	6.33104298542936358279837735656254e-04	8.62066394377936659494490982264767e-02
4.57876452019860556303395060252529e-02	5.05345709604715701761377206429549e-04	7.89513405782020734982775300301736e-02
3.98270322450092295767825122058575e-02	4.03018874587081624073768366946611e-04	7.22787993792264173326465345895606e-02
3.46358585633465404065434321429173e-02	3.21111155587995993143692772901626e-04	6.61400165439822896024058816734653e-02
3.01169906584770864350110831749684e-02	2.55581762893375888046927876546478e-04	6.04891683179097248822996003606961e-02
2.61853617223211083780401008647513e-02	2.03179075049519768315617473105537e-04	5.52835044110445303604472146164292e-02
2.27665494296128510245590466874371e-02	1.61290276160473802631247174604902e-04	5.04832294867091534360382468778044e-02
1.97955060098240662246028481679056e-02	1.27818326052858026675385728459558e-04	4.60513711559192789807160030764192e-02
1.72154301971324641738300222743757e-02	1.01081766300796308124864449538795e-04	4.19536373105717481714157096256388e-02
1.49767692908828900526686739744353e-02	7.97334309623507771683299040172132e-05	3.81582654389268372932304433288243e-02
1.30363392429083562633072655268302e-02	6.26946983893071821145660882848643e-05	3.46358663440982188550509643354563e-02
1.13565510023347215364483362399424e-02	4.91024495090075667929131237293407e-05	3.13592644491020279292028608907303e-02
9.90473202114435122754256516239047e-03	3.82663703415290708899856680611603e-05	2.83033366165567105936907772138999e-02
8.65253268393304966281643185369667e-03	2.96346468052852731954403481950547e-05	2.54448511332515700845066268090326e-02
7.57540836740456268269810069303561e-03	2.27664497188395665157809850859796e-05	2.27623082210420152193016183338600e-02
6.65216879308706570428979286777251e-03	1.73099023910056300508637332200564e-05	2.02357831576271921647082638048574e-02
5.86458726834754403601517291280377e-03	1.29844686807835423690651075234009e-05	1.78467728388511284486752851558072e-02
5.19706329048131762472550959531008e-03	9.56690251111761211847358851317997e-06	1.55780463883138842020161257047423e-02
4.63633280400156878351593143580651e-03	6.88006688648994264468531556849075e-06	1.34135002113961516588621014418580e-02
4.17122114964404140995069218374162e-03	4.78406735480204626666771572958938e-06	1.13380176923861256823026406911113e-02
3.79243442871243612501815131285919e-03	3.16925681046370204035000383567218e-06	9.33733354444570526338256789521275e-03
3.49238563511989156783109910945957e-03	1.95076012724088319093718265658092e-06	7.39790264431719966654313953902068e-03
3.26505248790266179648366091731404e-03	1.06424225268959099922329489778154e-06	5.50677301897137270802583105199196e-03
3.10586443694332894426076017877516e-03	4.62705417747799778713205699317925e-07	3.65146250521691027767349166845040e-03
3.01161682091349008197705841946468e-03	1.14152828511940936645460234216875e-07	1.80925458627435819334825351757158e-03


==> anc/HL0.1387249710.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 2.697821e-31	y0 = -2.91080614811129408761885455896028e-01
# Amplitude at highest Fourier mode = 5.00000e-37	Pade error = 1.42920e-31	H/lambda = 1.38724971005734644351329069694905e-01	c = 1.0929512100000000e+00

9.95104674645763153010878753775985e-01	9.68643979650683704871735578870110e-03	7.44778681598438544319806194702287e-01
9.73988407466986377760538906824424e-01	2.00107584188631814974577650195996e-02	6.93525536635848232202062253004119e-01
9.37397330469422326513448609686476e-01	2.72741919909391427863689233185848e-02	6.35052488267832674366302360114255e-01
8.88092540606178856864099361246277e-01	3.15372397452918354635240427643241e-02	5.84549222145343222372198949720704e-01
8.29494561804201633043150956241905e-01	3.31565632679911540511537253069662e-02	5.39328840537496918745759792304963e-01
7.65137635265136042730851129163505e-01	3.26874907423113583463740824575766e-02	4.98112246164631695986516293783458e-01
6.98249080513593992536940964970121e-01	3.07508510612953332092566570806990e-02	4.60199134423107274568316429217304e-01
6.31496136352524060187717020287557e-01	2.79233033722168003520721588014299e-02	4.25151809977763094146310865222376e-01
5.66892220601943679131863568968088e-01	2.46742771649124443606545870161553e-02	3.92665264931688656574836798214771e-01
5.05820252241893655430495984111681e-01	2.13462288633067986729844219456064e-02	3.62508669412298074220197428155765e-01
4.49122739955240945318288215448206e-01	1.81636886017684796689713311587317e-02	3.34496703002322737736953732842638e-01
3.97217157271224533974598348560391e-01	1.52560739938087379197799438902638e-02	3.08474102890158113994870699275064e-01
3.50209580951801736759432672643818e-01	1.26835457385833385709578338979976e-02	2.84306447361048216953207204588062e-01
3.07992689403451060270509866789475e-01	1.04600649318170376721407005965304e-02	2.61874177702747726710708057393666e-01
2.70323392679430619616832650980065e-01	8.57143965482618663120007339618422e-03	2.41068528140055526810447561466833e-01
2.36880630762213841504125611476860e-01	6.98824224073766010447531974178502e-03	2.21788719526171196880566417792255e-01
2.07306281117874906791552794170549e-01	5.67441216545181074495953718251178e-03	2.03940052389653446758203730171339e-01
1.81232786221994507539466614609093e-01	4.59260468918892195101622199933719e-03	1.87432655148986771446348473907114e-01
1.58300896378077618820767275619844e-01	3.70725995417479747701172730913422e-03	1.72180704802089989429597681253507e-01
1.38170354128502490853661479286482e-01	2.98616578579541222437547677050364e-03	1.58101978089517404238490586974228e-01
1.20525710743086462125185469328261e-01	2.40107704818164359079369462538949e-03	1.45117623471719898732180451158059e-01
1.05078893687799249638093189407943e-01	1.92777768403282296494179850049965e-03	1.33152071506264825098558414076341e-01
9.15696808109179530771686006365789e-02	1.54583827685573912753994084621084e-03	1.22133023885781854089369030463912e-01
7.97648839683412469376927933615599e-02	1.23822787933518201758157163137561e-03	1.11991479571584993349596224111141e-01
6.94567864358828180302570240466542e-02	9.90875453603416594354925213281647e-04	1.02661770400126962132549817733198e-01
6.04611947811890414350632505058199e-02	7.92235104057390353165465713831543e-04	9.40815888096193298069856265233979e-02
5.26153381975769481223777663332964e-02	6.32883428804690329785795939086252e-04	8.61919976597522512810903422538565e-02
4.57757611913322849240770571058533e-02	5.05161625285338928587074159477556e-04	7.89374172032143757335310111757466e-02
3.98162970537588181074905510345469e-02	4.02865845379070258629492016942774e-04	7.22655876797095477780703457665323e-02
3.46261709558076280724039268759067e-02	3.20984265814901614119843338580796e-04	6.61275081732671194632460711521084e-02
3.01082564914603113441951196807253e-02	2.55476822341189573845533155268669e-04	6.04773536490274331670742512850499e-02
2.61774936600444386886862682113223e-02	2.03092527911482716531613729763719e-04	5.52723727523007271377847706344155e-02
2.27594665698975922430722373504196e-02	1.61219114581513832946603420556085e-04	5.04727692329849219128243760647845e-02
1.97891334796343631465782307551218e-02	1.27760011435825563731717345841965e-04	4.60415699072099837257728767849163e-02
1.72096987538432271674829134714565e-02	1.01034159608167381171106675645970e-04	4.19444819787381770869301941193541e-02
1.49716149483824099520167976821452e-02	7.96947322103363228415027418208901e-05	3.81497423669235920845162267119667e-02
1.30317029265669271331428265573102e-02	6.26633948642922387475232802110092e-05	3.46279614602438568839421994628710e-02
1.13523782262764502757597067744302e-02	4.90772717503975840865176621703798e-05	3.13519634621595171868321837236722e-02
9.90097257791544582723212696322062e-03	3.82462546994793554591116229708807e-05	2.82966252355294895865642739067923e-02
8.64914033969928882058115876046751e-03	2.96187034452919364692164683133350e-05	2.54387152863735644312595512270859e-02
7.57234056078229967801586298680246e-03	2.27539351985795928358708121589633e-05	2.27567342579967456638476260689176e-02
6.64938633803854255026782884318269e-03	1.73001961888068916829251850729217e-05	2.02307580381724260119043470901274e-02
5.86205405978574787074296071116208e-03	1.29770531831993407311426021027138e-05	1.78422843235227492240364563047540e-02
5.19474600747383219223132847546121e-03	9.56134596961630628871675150916199e-06	1.55740832424076399026446928523821e-02
4.63420060339980501499908053784419e-03	6.87600881706831887696540583975957e-06	1.34100524144188362642932339861383e-02
4.16924534504911924975955805286489e-03	4.78120586767419049932379616834412e-06	1.13350766238607035891870913090937e-02
3.79058815571513789591713729707823e-03	3.16733745099158039925487598063527e-06	9.33489210611236339095494232905844e-03
3.49064351120089514524516537845970e-03	1.94956595451537489688518202958984e-06	7.39595528490941483770138788029923e-03
3.26339028081904783676376995958504e-03	1.06358501972276156428131861023442e-06	5.50531565054243659640654148383794e-03
3.10425875608954491828830390027739e-03	4.62417792375052082012894882502109e-07	3.65049233272206370221066780351677e-03
3.01004484122994952497531600924181e-03	1.14081581195746627099680190957688e-07	1.80877044109195028598753089350824e-03


==> anc/HL0.1387257949.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 2.745472e-31	y0 = -2.91079799395032313201663577481376e-01
# Amplitude at highest Fourier mode = 2.00000e-37	Pade error = 1.43680e-31	H/lambda = 1.38725794859308690309723862135598e-01	c = 1.0929512200000000e+00

9.95104052456759332628669739833990e-01	9.68761256779185939880276639249308e-03	7.44775021257535144060366719920871e-01
9.73985130297644641896364330210942e-01	2.00130234056271666278950629130805e-02	6.93519086112914453305015801162064e-01
9.37389639670234317096249857633630e-01	2.72769699858517928737043039156663e-02	6.35043554054460337646253341721831e-01
8.88079306006693527776806322565280e-01	3.15400007106328051177318717344169e-02	5.84538057015126469102478357033493e-01
8.29475363321186870441200729931123e-01	3.31589101574899699443083776270769e-02	5.39315673666100500809766307469356e-01
7.65112695627707157891919764202584e-01	3.26891941487139396057818769132235e-02	4.98097303396843977477598279704215e-01
6.98219105052830770525673938302659e-01	3.07518370075911332480274369667905e-02	4.60182641098410696442514147017314e-01
6.31462121872080377409293869354454e-01	2.79236133828945052837221574898486e-02	4.25133989004506968805434326187420e-01
5.66855280446473648823553533908481e-01	2.46740211805622439750758244327608e-02	3.92646334161989505432182211324323e-01
5.05781482406933751792786405554267e-01	2.13455446536585139605758524417959e-02	3.62488839137468512864535231114019e-01
4.49083132181442333356496362270075e-01	1.81627132856428960440302642422317e-02	3.34476173636301483801605939980928e-01
3.97177553534006378877847056324184e-01	1.52549276615050438772608694140442e-02	3.08453062929041490757006518511195e-01
3.50170658973067127826682654592211e-01	1.26823245034945355088236662720409e-02	2.84285071772286382003301618753382e-01
3.07954968440596097115721759775496e-01	1.04588401594031579418900166630708e-02	2.61852626872700653590923427633987e-01
2.70287250627595682336514166522795e-01	8.57026059644577455408697136334965e-03	2.41046947443859580621161363909568e-01
2.36846326017801599312552100910774e-01	6.98714010174338254073054494723310e-03	2.21767239492114652199157278655569e-01
2.07273974926954394981575351221741e-01	5.67340438336605374177566954500789e-03	2.03918789305198542303176456000058e-01
1.81202563099271751861601977700911e-01	4.59169876524921091959948497523353e-03	1.87411711851131292553793920962083e-01
1.58272781566140497938977769974859e-01	3.70645657002176704621967746451171e-03	1.72160171400292170168962391605168e-01
1.38144327970034689771836752531885e-01	2.98546117891612845858398935032631e-03	1.58081932507847761684246792747285e-01
1.20501720299946534692799693505561e-01	2.40046474571209312297884668796899e-03	1.45098131880776390739943786481501e-01
1.05056862065449554572636641945979e-01	1.92724973464548610724667428279758e-03	1.33133188815490255695523430139962e-01
9.15495145908732225007130744464323e-02	1.54538610872771480632583352465509e-03	1.22114794422725576001369677961422e-01
7.97464790601268466793461106165674e-02	1.23784288173391499150377804592144e-03	1.11973937943800515962818263722600e-01
6.94400326084643206833249749112833e-02	9.90549352656141939695179752450516e-04	1.02644942435637238316272667523478e-01
6.04459791202051368746927131912121e-02	7.91960186608310926017161432364074e-04	9.40654924717133393074345598371751e-02
5.26015477231284323865331325779728e-02	6.32652658320534861700474212442309e-04	8.61766439006766932242054821359930e-02
4.57632848382207575356030295335637e-02	5.04968685325537146745163687944463e-04	7.89228107832352600962217384862349e-02
3.98050271655305948762678913445237e-02	4.02705137298850934739976888190566e-04	7.22517279920508318658790807723513e-02
3.46160043927438898269269444695923e-02	3.20850878994345012853652126375900e-04	6.61143900932811078517549172209574e-02
3.00990954147678644137674649480317e-02	2.55366488571568915884430729334226e-04	6.04649683953671931470164173004707e-02
2.61692460350190219549373581976120e-02	2.03001567049818765368337124717242e-04	5.52607087248049109747118425843760e-02
2.27520464270049797392832027271332e-02	1.61144375957434227634246032597973e-04	5.04618127834360174450252144374337e-02
1.97824609764239995509575782656267e-02	1.27698814195524502678995505487608e-04	4.60313060094188446819212311275767e-02
1.72037000833494251281323962961464e-02	1.00984234531154077257619191017917e-04	4.19348947893590053177712202758361e-02
1.49662221357924564283850533974339e-02	7.96541669762801370140669107960089e-05	3.81408156926952713635870298470910e-02
1.30268535461351986233116057286934e-02	6.26305840496604972045486088203793e-05	3.46196791558819104309421653314274e-02
1.13480150595423281984706859256828e-02	4.90508720899500182966960252032768e-05	3.13443097738369635839358425787882e-02
9.89704322688594918055362386631838e-03	3.82251455581576231871909919013830e-05	2.82895850884968378947582068343177e-02
8.64559680642338791340537042156441e-03	2.96019521208707603583388166666512e-05	2.54322745041518329438558883429517e-02
7.56913880637977500987642594524482e-03	2.27407665834585973933336323085611e-05	2.27508796997898520346186688106433e-02
6.64648583721821454644245545211799e-03	1.72899663602516785156084218004192e-05	2.02254776486541892029466219147262e-02
5.85941736883417921516750201247218e-03	1.29692265739264731225541879239799e-05	1.78375671010807038453829979292797e-02
5.19233836290926332865733956165250e-03	9.55547583960013667731507793099821e-06	1.55699191460735398261125949405403e-02
4.63198956398140194517720616785947e-03	6.87172077325901441042140458711062e-06	1.34064322448435820355407147948768e-02
4.16720048166542470725705851611234e-03	4.77818414575751279292879905274507e-06	1.13319919256687061496754988956616e-02
3.78868078347756304765175319532945e-03	3.16531358830077046541623728463930e-06	9.33233513940714398184143469216633e-03
3.48884644893576566486026078219902e-03	1.94830938319127253962477260962208e-06	7.39391909617055010693176115029286e-03
3.26167761834952191266073797517165e-03	1.06289505012684602759529940195061e-06	5.50379424146199720818801306839107e-03
3.10260561089000888375655733259811e-03	4.62116477737447574077285288290129e-07	3.64948089327921301304287332514084e-03
3.00842709245228047565395719342438e-03	1.14007052771022347500652302307953e-07	1.80826687388668255399808599597990e-03


==> anc/HL0.1387266442.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 2.863116e-31	y0 = -2.91078958748283544451779264948290e-01
# Amplitude at highest Fourier mode = 6.00000e-38	Pade error = 1.44420e-31	H/lambda = 1.38726644175830847851498533498671e-01	c = 1.0929512300000000e+00

9.95103447490616567878305293365928e-01	9.68875200386946868784136596567888e-03	7.44771642801130417602607460836872e-01
9.73981952461483370917677325112113e-01	2.00152110399345676262691018510717e-02	6.93512975551251059108605708202282e-01
9.37382217331872607832743056354463e-01	2.72796235683882667688487946248539e-02	6.35035014747020260613890065358216e-01
8.88066615716608959485914318316678e-01	3.15425937073004048102764265219158e-02	5.84527372595253039096053827721987e-01
8.29457096332820311354388170236582e-01	3.31610606052434651608228570666722e-02	5.39303113978714344847544954592018e-01
7.65089166687630080099719681698807e-01	3.26906968285378592101909556138436e-02	4.98083134174676277448970224832993e-01
6.98191070300012186521453411787934e-01	3.07526441565838148322813762727106e-02	4.60167117715188804939669868401309e-01
6.31430576263889519538355324677467e-01	2.79237875937048018125106486649726e-02	4.25117348757869755230498727292435e-01
5.66821284167811305450076269414895e-01	2.46736841822983915854595925612959e-02	3.92628791857914377087194688088470e-01
5.05746038125242904282342653738294e-01	2.13448362712699282029749801793613e-02	3.62470586159629011759486292697652e-01
4.49047113869370366602651031789981e-01	1.81617650497414095436429995334117e-02	3.34457379116480103186765534916870e-01
3.97141676650435760451416204413001e-01	1.52538494648004070564839451600431e-02	3.08433875702317331877393673861801e-01
3.50135478887209413819283982550726e-01	1.26812004616398494561149378369763e-02	2.84265622469605234457788099654144e-01
3.07920895386280107439779670592445e-01	1.04577298993159960848405200325058e-02	2.61833030064581159772381223052518e-01
2.70254572366465294626597654824703e-01	8.56920313349593040215799440085922e-03	2.41027303930823707586299968764971e-01
2.36815232303766074316038574897297e-01	6.98615848391899623693880991134225e-03	2.21747638736718662553428333874485e-01
2.07244580253641277276677373974894e-01	5.67251008618596850252923697125842e-03	2.03899311842180813088253087860848e-01
1.81174925968877387146995417736202e-01	4.59089537259346309538322034598902e-03	1.87392431438852790647169587336051e-01
1.58246919704138260671730758050865e-01	3.70574261292817022933576254875108e-03	1.72141156698398644799744227497353e-01
1.38120229648684214420863158006358e-01	2.98483218487165222349906853276978e-03	1.58063248133376596014698507080562e-01
1.20479352352200795272811098563507e-01	2.39991463077810134559902191900303e-03	1.45079838778085613845583347028786e-01
1.05036175365318003289413973509101e-01	1.92677169348200303671675734286040e-03	1.33115343978440670692333330754637e-01
9.15304478022630732944805463429948e-02	1.54497315047750838962460738305985e-03	1.22097450130051809262344625285194e-01
7.97289613517266644908371073155395e-02	1.23748813665978676345094400371255e-03	1.11957140773061813737343268638705e-01
6.94239858452149390614099417215019e-02	9.90246243172195284525363856196956e-04	1.02628732350993130760876286144733e-01
6.04313198338420729089461206392751e-02	7.91702524017354032284955278511770e-04	9.40499022154366330069921873476845e-02
5.25881889891197495533649641079364e-02	6.32434699737375967156807608305670e-04	8.61616987992800645814450190120013e-02
4.57511380697689541798107986636412e-02	5.04785167311077729639414948561533e-04	7.89085289706797178771908662493349e-02
3.97940037750311105510160295731673e-02	4.02551292974812920599400465579063e-04	7.22381209854767190750539230794727e-02
3.46060172531368388212009924139369e-02	3.20722441118570186112980469536270e-04	6.61014636214098614773702596644695e-02
3.00900600634219733279756142408649e-02	2.55259679778947605012318464503223e-04	6.04527233624629976860195804616637e-02
2.61610815883377773513646298059012e-02	2.02913078701556861783927403136311e-04	5.52491421965418941212248047753576e-02
2.27446762028103810872168755003521e-02	1.61071337778614636355824821216905e-04	5.04509189073071214429422509615233e-02
1.97758128452828051938540608322165e-02	1.27638757378232945443981378834868e-04	4.60210768162901844129504914137126e-02
1.71977065876599434745939324220997e-02	1.00935050981953151407070893313753e-04	4.19253208462439004403019396575378e-02
1.49608204280693327843188381671398e-02	7.96140671015319495495608811643267e-05	3.81318865911284610246386245000832e-02
1.30219852049128077979549257264338e-02	6.25980551627833479221953286934831e-05	3.46113838406114372929131954183160e-02
1.13436258396614799714243653598883e-02	4.90246392045923596602931936239590e-05	3.13366367464666024453780392092356e-02
9.89308278942814748372670427100616e-03	3.82041358733489150026224743825351e-05	2.82825225446538529586911305659140e-02
8.64201845559378759621377309097698e-03	2.95852638921261327913521858664914e-05	2.54258104648177762403187826826819e-02
7.56589924237356065492030422864861e-03	2.27276424528146843092820752018287e-05	2.27450021780091285137274760242056e-02
6.64354492062189195512001817271963e-03	1.72797707565937649029220870548108e-05	2.02201748651954208100466329925237e-02
5.85673788528390602453037504391188e-03	1.29614265615000542526852521529350e-05	1.78328277400023073862136989621528e-02
5.18988577576006005631089342913976e-03	9.54962474876848639664908031240724e-06	1.55657326282804876865790890233952e-02
4.62973174598811465396638461078252e-03	6.86744401380800122940162260185882e-06	1.34027889907527225243087317167880e-02
4.16510742275514352437700972877863e-03	4.77516672163901308320823259396036e-06	1.13288835727927845612231553349520e-02
3.78672427910815554358086981548075e-03	3.16328897729252460108396194930767e-06	9.32975468106699704388714918615742e-03
3.48699977996538580355835584576063e-03	1.94704958864970287893703766292494e-06	7.39186092167593992396346527673938e-03
3.25991523622149562376796557298347e-03	1.06220173223816081306036367059180e-06	5.50225408449633833181535821579043e-03
3.10090284008355847152547066394502e-03	4.61813096466970850695851561620114e-07	3.64845572022882724883838156761500e-03
3.00675985658706419579346897432281e-03	1.13931910951479379947787358448199e-07	1.80775540816157781312697958830468e-03


==> anc/HL0.1387275215.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 3.070397e-31	y0 = -2.91078090370526838145399960006065e-01
# Amplitude at highest Fourier mode = 2.00000e-37	Pade error = 1.45160e-31	H/lambda = 1.38727521478872286901093155028360e-01	c = 1.0929512400000000e+00

9.95102719986206125765415464912896e-01	9.69012312820158076842891257667776e-03	7.44767468197716564847787676369294e-01
9.73978124604043250553645165549170e-01	2.00178534979726982979262889760498e-02	6.93505548464720967045147320241207e-01
9.37373251080620237101341012186901e-01	2.72828506905168603416826114473904e-02	6.35024695438968232594799409226493e-01
8.88051227944828221562507068563595e-01	3.15457782809463151813249584917202e-02	5.84514472666152817272407104122805e-01
8.29434851755600339971379399969562e-01	3.31637370021227637465572069567549e-02	5.39287923372066002119130064836974e-01
7.65060389230116603896162745189969e-01	3.26926025717851067025455013256878e-02	4.98065942672576671230000993825513e-01
6.98156642302612782982056524475190e-01	3.07537036320996226130599828571899e-02	4.60148214782847535361564982638607e-01
6.31391703167245035765329605792138e-01	2.79240616737004946909672414336319e-02	4.25097017396132183706342042521005e-01
5.66779283577561580421845424928837e-01	2.46733116550098961306538807099136e-02	3.92607302460093490576727152893004e-01
5.05702183382941934915628288626172e-01	2.13439843282891428864383764112861e-02	3.62448192213658563051225159524340e-01
4.49002537621509810487626694145476e-01	1.81605956879535411228591146424118e-02	3.34434314982368675137558130669232e-01
3.97097325123041392761818536994122e-01	1.52525013286910070017181508915992e-02	3.08410356087404940791126728902197e-01
3.50092102043475092230261748323571e-01	1.26797822402374994477174896499243e-02	2.84241842966818426645721379698118e-01
3.07879058678591828212650252462487e-01	1.04563208206652316710004852010502e-02	2.61809168058970399416684861391508e-01
2.70214679123663285609172718075817e-01	8.56785695621045568181663190539198e-03	2.41003519331951395277063688584184e-01
2.36777549622125867539127439577308e-01	6.98490862775579734691395616834413e-03	2.21724074303486628818688986814141e-01
2.07209264400901634647024219508673e-01	5.67137461865607609216666280050965e-03	2.03876093179979725879917093809336e-01
1.81142045427433999522107388226955e-01	4.58988129662234192255365460734521e-03	1.87369666926418257916706057190367e-01
1.58216475206001381002512752370399e-01	3.70484931034024262043666002941304e-03	1.72118937609482484489199307212047e-01
1.38092171174246269667066226264460e-01	2.98405406411949749645739238399562e-03	1.58041649125744028986648075478793e-01
1.20453593324842712004880351758507e-01	2.39924310022371757761913052607335e-03	1.45058918822286668267204300828817e-01
1.05012604337503778913543744950488e-01	1.92619659481858022934296948986603e-03	1.33095147729161328743448272833805e-01
9.15089379007660020580863646099186e-02	1.54448377291403864411215411201372e-03	1.22078009681280231614363071242727e-01
7.97093777048553943273985318104461e-02	1.23707390898900545671679127962942e-03	1.11938477663032604201595144521405e-01
6.94061911989043248825963257548741e-02	9.89897178734715318213841615037103e-04	1.02610859617914357834651222866454e-01
6.04151785836174756730574470136739e-02	7.91409477886291176052296547523792e-04	9.40328262953006984618166344751013e-02
5.25735698885345023037330112946214e-02	6.32189487586116001444953189539187e-04	8.61454211151130772335590035006641e-02
4.57379158944875783407446523885121e-02	5.04580588068158255612346360455160e-04	7.88930471556583339082590315032221e-02
3.97820602115763867585440955506680e-02	4.02381089882152822994045681133198e-04	7.22234297637906294493111796512375e-02
3.45952412472670044818295922546033e-02	3.20581227679225090182067918812322e-04	6.60875554133226568620997836172985e-02
3.00803478188496072901503244248510e-02	2.55142849268625948154107051521964e-04	6.04395886866000220577187985603313e-02
2.61523363628003331272502763527075e-02	2.02816709508071363684458854020392e-04	5.52367699344608673267749538812853e-02
2.27368080083677134846435857550091e-02	1.60992102176577985428105898106218e-04	5.04392964908301448943832678123529e-02
1.97687381218595095022001331921719e-02	1.27573838089455983532835056984779e-04	4.60101903975308834271401044677367e-02
1.71913478836775023664632007202799e-02	1.00882067491076231765525767676411e-04	4.19151555017268924127669809075232e-02
1.49551060938490243948735459556480e-02	7.95710119269958572987073436777908e-05	3.81224265860483291609137374364929e-02
1.30168490884661569347858386285367e-02	6.25632391474756749528780223771581e-05	3.46026129439405066500088735442932e-02
1.13390069715755696530668063860546e-02	4.89966444375064253714124163244963e-05	3.13285385614986658246796596700771e-02
9.88892504940989213201116226152110e-03	3.81817749399192496571589352689636e-05	2.82750808164617956912812499888442e-02
8.63827022123604373686522517456207e-03	2.95675444747710863840174215711487e-05	2.54190093415876083428818995292767e-02
7.56251302623193685647103523908055e-03	2.27137366012867742518437271186580e-05	2.27388264217752321361095253305867e-02
6.64047700359350359989597670343133e-03	1.72689883187838391193187332980235e-05	2.02146100186703959889471820920207e-02
5.85394795346189124306882977041083e-03	1.29531923338334325100048581247554e-05	1.78278602601928220112455503843461e-02
5.18733656556167287709188296220854e-03	9.54345892445230982098885317051925e-06	1.55613499988007298543887675590011e-02
4.62738869925993604397843659636675e-03	6.86294550746785635365312873828489e-06	1.33989798248225055101723943814303e-02
4.16293835059402419299870796933968e-03	4.77199894263275653295737028198428e-06	1.13256377157837658992547421441011e-02
3.78469903137795032388562891049537e-03	3.16116762462868022671141252917670e-06	9.32706331284493865024791521120467e-03
3.48508991779198253430063701057932e-03	1.94573206640946999373707009247908e-06	7.38971664724888153113531184137352e-03
3.25809370690076707201550465314060e-03	1.06147784368465119275615047662880e-06	5.50065099517031481278075966814032e-03
3.09914365629797003874100659979616e-03	4.61496749570106686909267736040116e-07	3.64738941431379215215173207584963e-03
3.00503778270522505722188745212092e-03	1.13853622759264088295469498355069e-07	1.80722389117234905791751649303602e-03


==> anc/HL0.1387284297.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 2.987270e-31	y0 = -2.91077191318920912225609384688472e-01
# Amplitude at highest Fourier mode = 9.00000e-37	Pade error = 1.45900e-31	H/lambda = 1.38728429738604555185858624812900e-01	c = 1.0929512500000000e+00

9.95101976146415897022089654305723e-01	9.69152505353459405084012084414829e-03	7.44763184453813992206218466639431e-01
9.73974210176239967681539254897875e-01	2.00205561779140624985389121110045e-02	6.93497936698184982733750400695443e-01
9.37364079266047398765196957307313e-01	2.72861537371747860027410693342611e-02	6.35014123805082217052240258013318e-01
8.88035479951870094027891284112231e-01	3.15490421006231706740180809547648e-02	5.84501258177828373231011160001478e-01
8.29412071775159481003162589378560e-01	3.31664861101006998117372330796966e-02	5.39272359626798086532283224050745e-01
7.65030896023061011895429722675698e-01	3.26945673004434293261314242479752e-02	4.98048321493955497830535397743178e-01
6.98121327927766661633367693335491e-01	3.07548036275969197432198506123579e-02	4.60128826969139900073339367675587e-01
6.31351796497051114984714370747333e-01	2.79243554893976890794905868683587e-02	4.25076148243470379291156048264166e-01
5.66736136804770562960185294662224e-01	2.46729382913139342629149774687034e-02	3.92585227271101672751718747993189e-01
5.05657111229253635958002957643208e-01	2.13431136127210584679765946774390e-02	3.62425172803201269078456386878703e-01
4.48956715206423260425597327938157e-01	1.81593941097274111885964729460905e-02	3.34410596992991379528430023362629e-01
3.97051736441396670318084405570210e-01	1.52511129124873085413059261764050e-02	3.08386166841071902686988470670837e-01
3.50047525674928916901348762614719e-01	1.26783208600514683159805214218179e-02	2.84217389752794871780375569756774e-01
3.07836077462340163434121414357153e-01	1.04548698265235129559807286531458e-02	2.61784636928415818909256983194532e-01
2.70173703061095668564625392225304e-01	8.56647272540357377947443062306253e-03	2.40979074570172637939262734066243e-01
2.36738844304786198481448806032893e-01	6.98362570834493275020481567768089e-03	2.21699858723629942364594986558056e-01
2.07172979934332746347226536237381e-01	5.67021105382772001194599368596638e-03	2.03852229220214692270603104818865e-01
1.81108242907708689672820666830532e-01	4.58884338339484030075430483744295e-03	1.87346258331754458718724707080396e-01
1.58185149333853128671372474748990e-01	3.70393548204351532344851967384948e-03	1.72096071369888016345878864116371e-01
1.38063268637696386483732791494514e-01	2.98325785119950320684777585626293e-03	1.58019397375946054893274781685995e-01
1.20427027220502769759403172192981e-01	2.39855526700443895112227478018370e-03	1.45037340531719577107144103383219e-01
1.04988265218423452552847131999290e-01	1.92560660898950797137929317612337e-03	1.33074290137984113572507705687786e-01
9.14867021285130936285728790844988e-02	1.54398077157030196828956292332286e-03	1.22057909525086693607934863895466e-01
7.96891137324156418528865703390334e-02	1.23664730500335226998400098254601e-03	1.11919162270482598016216088490916e-01
6.93877642895277872528836804715088e-02	9.89537020826410956711483181080349e-04	1.02592347967783815532697880336296e-01
6.03984543328053185260756068751190e-02	7.91106646770593322319051304949759e-04	9.40151300883743594301565923878843e-02
5.25584167998853877729973935686830e-02	6.31935784250366657477500330938496e-04	8.61285458647474080533578657337290e-02
4.57242071849960047991048653031598e-02	5.04368750772546242280635200473255e-04	7.88769932502476951830620014818764e-02
3.97696749883822626229126765410884e-02	4.02204764004430127223984636820238e-04	7.22081934292259185308528691090503e-02
3.45840651899287334985878735878660e-02	3.20434905474072126326324819914261e-04	6.60731295182809953443584742839624e-02
3.00702734976320849859175649749686e-02	2.55021792645601975982334734249128e-04	6.04259633787061218235986247916875e-02
2.61432633098722980407507065638119e-02	2.02716865995269882267877366504654e-04	5.52239331415128632409666559809191e-02
2.27286426334992359167637433862370e-02	1.60910021356219853725352424710741e-04	5.04272343426317001132310980019840e-02
1.97613935343892958127141786641868e-02	1.27506593002796402226258728424689e-04	4.59988876166697609926873796438433e-02
1.71847436564035955966111080628807e-02	1.00827183221966638740224646585139e-04	4.19045957898195942634319554828873e-02
1.49491679862568476277273622277384e-02	7.95264020269569610784638776015625e-05	3.81125930113618888107443903171191e-02
1.30115087362159796290320896902693e-02	6.25271496994889788466643086237538e-05	3.45934883241258185663403061144065e-02
1.13342015443856491919993497086133e-02	4.89676051520991267957361800412371e-05	3.13201058298700408434838725364844e-02
9.88459687850452615470643100991074e-03	3.81585565315812870528736697395780e-05	2.82673233577122869091010166506168e-02
8.63436639914043548631816302779750e-03	2.95491215587604915499377891178153e-05	2.54119112815770280233956991422181e-02
7.55898498482671114338299604166529e-03	2.26992554203713779617895348287070e-05	2.27323728574262652010511245435888e-02
6.63728007975464979670727238247594e-03	1.72577387161074109760053969414066e-05	2.02087871792970112407165829888467e-02
5.85104095404517230750638278408643e-03	1.29445834963880296131087777807022e-05	1.78226555998509730289192906682553e-02
5.18468134396397808468652801428195e-03	9.53699850647898889716445517744650e-06	1.55567522286359743172528265452255e-02
4.62494975373360202540102836722573e-03	6.85822179176148828627780558224263e-06	1.33949789042266469997398977664947e-02
4.16068244993101363415243956805277e-03	4.76866570337759476801025798369184e-06	1.13222248297842566354068099340964e-02
3.78259486764564204860496205884562e-03	3.15893132101063676329076279639746e-06	9.32423086383106953826411862870615e-03
3.48310778084721556826508375447244e-03	1.94434094978603398575363696553609e-06	7.38745827473135344070488096294342e-03
3.25620517379475112744998242470473e-03	1.06071254977049941368872163837886e-06	5.49896161234450647072840715747235e-03
3.09732129076176834415680128796547e-03	4.61161997889276765049085650258777e-07	3.64626523343734196587863387047861e-03
3.00325484332494140823451398243954e-03	1.13770732936922744938968246410149e-07	1.80666349556659448050813257602848e-03


==> anc/HL0.1387293725.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 3.063804e-31	y0 = -2.91076258090073278966076650231939e-01
# Amplitude at highest Fourier mode = 4.00000e-37	Pade error = 1.46810e-31	H/lambda = 1.38729372490964656093408866725866e-01	c = 1.0929512600000000e+00

9.95101267566879689359157512286480e-01	9.69285973708029522981927622146806e-03	7.44759237735285301528504896487954e-01
9.73970488055831292870382156924266e-01	2.00231189065108197265397021207215e-02	6.93490795143628037545972802435105e-01
9.37355385294963287489680254063116e-01	2.72892630448377518150215764661876e-02	6.35004141130521548596844081362416e-01
8.88020613788070898944209278512305e-01	3.15520822256028527766556932142970e-02	5.84488765624291248034758383824843e-01
8.29390667814372745542080248219720e-01	3.31690108461461223535590211897896e-02	5.39257672139853847116340807292479e-01
7.65003315899562040908800243585377e-01	3.26963370960035958413668205532525e-02	4.98031748382459231634035099326704e-01
6.98088447816563598823729840828200e-01	3.07557623783570734013566176789752e-02	4.60110664299026338793940891637537e-01
6.31314771969752687538348013397382e-01	2.79245750836711491425847010630182e-02	4.25056670072184131246167036202945e-01
5.66696202735789161802119910484013e-01	2.46725588250476422483193890529711e-02	3.92564681348635799252509360891343e-01
5.05615441401927106921176991104919e-01	2.13422959376953566596867551728485e-02	3.62403780841558448266928029639855e-01
4.48914341364833282616639427364260e-01	1.81582897064158958199732290674466e-02	3.34388557600839145786380111567807e-01
3.97009513994019129409729368881770e-01	1.52498489290772560821082513096266e-02	3.08363659153534695736946867880986e-01
3.50006130384729851928328081861090e-01	1.26769956194307507276342898755443e-02	2.84194576553037398856498268377694e-01
3.07796019681857793093543407738399e-01	1.04535543169798657672834550109895e-02	2.61761666864660866146949526071274e-01
2.70135349898107363442290426625832e-01	8.56521481309206173652894463806142e-03	2.40956083525361405977410038562294e-01
2.36702443725801508543041453617361e-01	6.98245506994218843583027588352621e-03	2.21676970514801788991759296029154e-01
2.07138683589227463309532885457847e-01	5.66914378515033432209506893471856e-03	2.03829555804624551642552723931695e-01
1.81076126308082729083252888002858e-01	4.58788586063245868225457048242363e-03	1.87323899718685118037980244031798e-01
1.58155229075176175197223442476223e-01	3.70308740244288275257172821196130e-03	1.72074115478659096146507964580633e-01
1.38035516834170942428031601806170e-01	2.98251454191740933826282319351006e-03	1.57997920083081032271614021944430e-01
1.20401383450511051695563993933417e-01	2.39790939850947711117184647458838e-03	1.45016406078525153824715312672641e-01
1.04964646256796000291222102397245e-01	1.92504944083018371041061553425161e-03	1.33053951934582374453757590343543e-01
9.14650097037672023790713902692489e-02	1.54350303289944274101876959678794e-03	1.22038211244598424551976284676048e-01
7.96692405447959358484611258478999e-02	1.23623979043809183356383430097624e-03	1.11900139051648163581404979620284e-01
6.93695985467265819264870197910740e-02	9.89190968571573004437049766878724e-04	1.02574027566863122291370146975059e-01
6.03818830716428702006362493316706e-02	7.90813956403955030846393130154844e-04	9.39975338998296246350955052221518e-02
5.25433282480461519324092113209794e-02	6.31689121873531839757998933618540e-04	8.61116897966434036601562517896063e-02
4.57104923843786003523712723160687e-02	5.04161578687629568578020065320982e-04	7.88608884652992642038186150697568e-02
3.97572288647131047309336923988119e-02	4.02031322265492078674792326745023e-04	7.21928469639075228220795926905567e-02
3.45727872190320733364155168053565e-02	3.20290164808362297192103216677359e-04	6.60585447954683008331136835533759e-02
3.00600680871013458687967186284661e-02	2.54901392357212538584100864139600e-04	6.04121406384812762011999146482262e-02
2.61340399850085314845707569698257e-02	2.02617046016573271210794327784162e-04	5.52108698204461079171498091712411e-02
2.27203160898763867177055816061079e-02	1.60827554211023834129891221286301e-04	5.04149254272878870390798467336339e-02
1.97538835988612918121119206562173e-02	1.27438718965831183621199497071735e-04	4.59873259850035220867556696477802e-02
1.71779751845848296435614050837164e-02	1.00771550338784614760046484719011e-04	4.18937725431586374349352679923482e-02
1.49430707156352443005008714170330e-02	7.94810117227047963918540844417476e-05	3.81024977965842860879151275553774e-02
1.30060171073466542494861783568373e-02	6.24903081803258557452977468425978e-05	3.45841096487661127917190320605271e-02
1.13292544968588631917270630317572e-02	4.89378804560142809960534248603733e-05	3.13114313738533185164590742511213e-02
9.88013762443805949301479302369904e-03	3.81347408310324489771828958172818e-05	2.82593402791487805353059188907539e-02
8.63034217588226519679737561465758e-03	2.95301981809602105619607165276076e-05	2.54046065055747040972620421310769e-02
7.55534678979315365151910861796610e-03	2.26843700456032501131074087853509e-05	2.27257333351798438459907231353824e-02
6.63398239192867656754457200802057e-03	1.72461742839645294560931014908243e-05	2.02028001116106109244290614877541e-02
5.84804144709928613911578179972257e-03	1.29357384159524012517954640245244e-05	1.78173086279364887182633789442452e-02
5.18194059526024746302109357714581e-03	9.53036779476222284194111673988777e-06	1.55520335983747498939875461162472e-02
4.62243095256457980527306550182585e-03	6.85338077305345383962318400152080e-06	1.33908776074967780575056690269298e-02
4.15835110785926603143775844559225e-03	4.76525592161759949604969404302105e-06	1.13187307239398914173641652472219e-02
3.78041853300259543049565306706525e-03	3.15664835348052722785558511278834e-06	9.32133477559187918360432660210346e-03
3.48105575703756169710246322093166e-03	1.94292383630551531055634697956563e-06	7.38515210831315713372093412642095e-03
3.25424823676226555707702185610082e-03	1.05993453797026362719456555348705e-06	5.49723849125089421397436674955423e-03
3.09543139685846530620283313527170e-03	4.60822262113719197084441941029999e-07	3.64511969364124811198123255280279e-03
3.00140481824977968205671105069028e-03	1.13686704833357047395740349769513e-07	1.80609303544112584022418543900436e-03


==> anc/HL0.1387313795.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 2.994820e-31	y0 = -2.91074271246989943776454725810902e-01
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 1.48590e-31	H/lambda = 1.38731379493136838292852668653380e-01	c = 1.0929512800000000e+00

9.95099612491272089145471937287507e-01	9.69597842326412194440386482943091e-03	7.44749869703010391557434720513579e-01
9.73961785512951720268363754121605e-01	2.00291204917922945964342088055881e-02	6.93474012858341912576811178608029e-01
9.37335023997935987278274860109638e-01	2.72965734910881716400411651921072e-02	6.34980766228419786369570881053993e-01
8.87985721534759175908229496101100e-01	3.15592698200836729952053510101821e-02	5.84459533370760484560134924793464e-01
8.29340310871873975005717425716283e-01	3.31750223018272502698721150122712e-02	5.39223273042591739452996965818258e-01
7.64938279184447831066104878419957e-01	3.27005888737296522332695713029784e-02	4.97992867402508270033308421795894e-01
6.98010763746858476241572877185410e-01	3.07580973167007507505673968641411e-02	4.60067974461586376711196671341876e-01
6.31227179850934388911777874885642e-01	2.79251427808581446313719206719364e-02	4.25010817200547637234748358037175e-01
5.66601671786353136070664404806856e-01	2.46716805415103559328680788078956e-02	3.92516272290746473152827967700245e-01
5.05516821920930231889702088012349e-01	2.13403526212890545980738659874794e-02	3.62353377051057140919369281755448e-01
4.48814152900985565049311265016841e-01	1.81556471909940747265693573774233e-02	3.34336672721742992678862116510607e-01
3.96909847740120575203027753361090e-01	1.52468181117765912299609802134093e-02	3.08310759144765492731430286190527e-01
3.49908632029315056797356888683042e-01	1.26738184431982923779898332413950e-02	2.84141081446415540559907992385869e-01
3.07701920616858945368445868109465e-01	1.04504055473928154934853471747521e-02	2.61707953503022428661908389211723e-01
2.70045521967036225695308174952175e-01	8.56221160543448297365920886849768e-03	2.40902488614518546478481147068784e-01
2.36617461052513361778506346535609e-01	6.97966902996994866625002500048156e-03	2.21623793398503459320868145007276e-01
2.07058882103691302905545233452650e-01	5.66661258325009312852324196501086e-03	2.03777060680737737784935171089687e-01
1.81001656561858676099024198059416e-01	4.58562311053795191850618696108494e-03	1.87272317400474469540937372797350e-01
1.58086100923953161084443396882911e-01	3.70109048285403641133102740267493e-03	1.72023645025336319466268237299340e-01
1.37971636097998312731246304067173e-01	2.98077050369921043630237105564887e-03	1.57948730587087088259589721015251e-01
1.20342581332249651630187259049615e-01	2.39639926707315414432415824634808e-03	1.44968638713790195715061979439056e-01
1.04910702528713223319661641797996e-01	1.92375124760819245113132233246810e-03	1.33007722215786385113045396472746e-01
9.14156706903671342951205583940018e-02	1.54239387788822749579758149832933e-03	1.21993611398023055593142483795650e-01
7.96242328486587730552413296259295e-02	1.23529718734026087905834031643560e-03	1.11857240406237509929793174088183e-01
6.93286393483821081671078743184964e-02	9.88393671204737709346464041597007e-04	1.02532882877965250080709895693329e-01
6.03446877220260820893663450041037e-02	7.90142418345236069248802469788817e-04	9.39581795215341118016472493008200e-02
5.25096157706818888436708200176159e-02	6.31125704169892159698709059748972e-04	8.60741476537702582855678600294263e-02
4.56799894038139862759746232813527e-02	5.03690591702271243649679749148110e-04	7.88251678363304701063624114709626e-02
3.97296723711799706801328104343377e-02	4.01638964672060308197379870077341e-04	7.21589461310800371257141947295318e-02
3.45479264731147297464666336360639e-02	3.19964403880175765221265679759104e-04	6.60264526237830362415359950907220e-02
3.00376658748345015811804192531645e-02	2.54631814804533242409504075591092e-04	6.03818381207445301747561027917454e-02
2.61138733627953535038197194336078e-02	2.02394697665948154417552406786030e-04	5.51823315910349948842309098123513e-02
2.27021767126176044847002115644104e-02	1.60644779378800954835260136581896e-04	5.03881212176076950435587161101781e-02
1.97375777003698602481004334543882e-02	1.27289005722522441940666853934997e-04	4.59622219776152079942791983422299e-02
1.71633232696959161870520635993252e-02	1.00649385147534419592988943826160e-04	4.18703325827334778059755750884277e-02
1.49299070209618683547296971208681e-02	7.93817453833201002398965219901560e-05	3.80806844290115337804099255840525e-02
1.29941888870773302274103966100222e-02	6.24100340636418438547783550975030e-05	3.45638849760055836938214569539031e-02
1.13186211885407043746599034437181e-02	4.88733253781043837132192269818625e-05	3.12927577271647729101051832877646e-02
9.87056994596507509901623695841167e-03	3.80831684642964617596189906377550e-05	2.82421807274090158675777274912899e-02
8.62172119828345243047817302727100e-03	2.94893245608709821986379721910793e-05	2.53889252279629857805332365423773e-02
7.54756302100931703539179324468857e-03	2.26522904656775691654816636550311e-05	2.27114958961172296718999218121408e-02
6.62693489540938963487591619609532e-03	1.72213006609998153317599375856890e-05	2.01899736791088615445356232569174e-02
5.84163700696808194365743482309511e-03	1.29167460508613222886973113881420e-05	1.78058621748111481451460568294210e-02
5.17609292841563810798803966742867e-03	9.51615035073332176170895683314947e-06	1.55419381189658053675604938887793e-02
4.61705995899736884616906052623636e-03	6.84301224351663550954874164220577e-06	1.33821063695924516426861392101404e-02
4.15338214514676508386591229348008e-03	4.75795837296580260919209526434837e-06	1.13112595574521685292293293406811e-02
3.77578170014402498019504917434957e-03	3.15176430764336097050159729111252e-06	9.31514238081675571555041706934129e-03
3.47668517610547965975164544546206e-03	1.93989229773368705439574101564419e-06	7.38022035301641916068983639781507e-03
3.25008132672880013130012479591325e-03	1.05826984308822844630757863467145e-06	5.49355266118562059119251932713918e-03
3.09140814014826640797758043316147e-03	4.60095101694678319055628691956117e-07	3.64266866832692698039548058261600e-03
2.99746702464021659529000172955711e-03	1.13506803193850874785714313283150e-07	1.80487174563713294128519091651072e-03


==> anc/HL0.1387335903.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 3.043760e-31	y0 = -2.91072082496280949365501921812501e-01
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 1.50700e-31	H/lambda = 1.38733590270495555197728820623294e-01	c = 1.0929513000000000e+00

9.95097857780051053656634126676047e-01	9.69928419500401953942389969235208e-03	7.44740024878482704956059298176269e-01
9.73952563657132228006595554987616e-01	2.00354748535977560900046021211256e-02	6.93456286119206960062606321416742e-01
9.37313466017673676492084944791285e-01	2.73042981932792180118053005449300e-02	6.34956029871778775272557894943610e-01
8.87948818803199678504028772528999e-01	3.15668437422713825744656383670754e-02	5.84428586308413146861358007673212e-01
8.29287115213495151327565381852544e-01	3.31813352672630169071267875872324e-02	5.39186870286646858752118219193562e-01
7.64869652392404516921607595684418e-01	3.27050358158273860849252405958755e-02	4.97951753844309513013565782461911e-01
6.97928863883576144175936809371151e-01	3.07605261804935805759725643000580e-02	4.60022871809507770146387515508188e-01
6.31134883686246368655148556517105e-01	2.79257220570932787314930600248088e-02	4.24962404757834755861465856424536e-01
5.66502075327977778245435019461989e-01	2.46707534316423789487279015948588e-02	3.92465175280918623528132227985159e-01
5.05412883440066292572995802174205e-01	2.13383190706253176983902287391161e-02	3.62300163860891475760003873540758e-01
4.48708482064142743600960230231284e-01	1.81528873675439344631214547761318e-02	3.34281858068731592815496637189023e-01
3.96804612130221384847911709375086e-01	1.52436532540061421878258476296808e-02	3.08254809629130268251732238270207e-01
3.49805543470281416080807521054771e-01	1.26704981278563054194584049000830e-02	2.84084420918253142953151889295579e-01
3.07602268074175375529047426427281e-01	1.04471104157119152381329678899496e-02	2.61650967021898053205419838288283e-01
2.69950226789280368976518682258761e-01	8.55906338020492066116053920120268e-03	2.40845524921573353143187709253069e-01
2.36527139042884362888640237237570e-01	6.97674274639639913990098599347720e-03	2.21567166442542329750309601710607e-01
2.06973903551372864779846220476455e-01	5.66394832461753992300511584702057e-03	2.03721050809091022735916767956323e-01
1.80922199817185188950940666030531e-01	4.58323605251706620536946697845900e-03	1.87217172585885717059628546383342e-01
1.58012197857259675410225094135802e-01	3.69897890880946242416449341387213e-03	1.71969582250913304150927934644513e-01
1.37903209360925966248917988560438e-01	2.97892188996380784661356875771585e-03	1.57895937388791864435696448513080e-01
1.20279474150395453229521398973084e-01	2.39479472247954014133983096300480e-03	1.44917274846942211488985397657409e-01
1.04852702097263177712333147699384e-01	1.92236863798489738465451882855079e-03	1.32957921397575002451396887542650e-01
9.13625263254280399160212396735984e-02	1.54120994591993017955855841324378e-03	1.21945483073722221190681466729121e-01
7.95756699830324160321498988388900e-02	1.23428893289100486025290093139475e-03	1.11810871519072563260001026471318e-01
6.92843703085426631375244973114857e-02	9.87539205972005412794255534554069e-04	1.02488339680977474822781029878670e-01
6.03044200233592117335454336861341e-02	7.89421458508759378457871653436668e-04	9.39155095003360154889357990194576e-02
5.24730584664675275525178883432464e-02	6.30519819344091077420764598617255e-04	8.60333815955795924459846487502221e-02
4.56468578620111966353803100465535e-02	5.03183291562285833512620042879590e-04	7.87863220062191966401200261535209e-02
3.96996917513017708915170075454895e-02	4.01215677981295680326839920431061e-04	7.21220244544676814522019733904309e-02
3.45208341260970028017381778605085e-02	3.19612387401095138521318344257301e-04	6.59914487578661691367087632278163e-02
3.00132128690512157267359619828282e-02	2.54340019005288188091515290451068e-04	6.03487373260125529455862533564839e-02
2.60918253257535308516583947013250e-02	2.02153609329848644735623131095160e-04	5.51511123675568899707117479789170e-02
2.26823141563439368972852596232206e-02	1.60446256071844879689315796208074e-04	5.03587567225185636858663813084328e-02
1.97196959677585079400613375146921e-02	1.27126112577140361307013515947605e-04	4.59346812667112797986165631488224e-02
1.71472322064331073878109773508018e-02	1.00516240501709768009727711691393e-04	4.18445817149692230147439442510214e-02
1.49154304508324918275727332674022e-02	7.92733787766708766239226652521808e-05	3.80566874538046114939500458381186e-02
1.29811639498147431409213108470697e-02	6.23222580820618379958120911989999e-05	3.45416048105533338734253469449157e-02
1.13068975859656682723609463700786e-02	4.88026216682682302516197087165362e-05	3.12721569327576293509991521368162e-02
9.86000913000457431406903315417498e-03	3.80265875564905196322313632073840e-05	2.82232222025970519609999572737576e-02
8.61219552228766775030584440440370e-03	2.94443986681632788758876065799885e-05	2.53715728392927625178499992060391e-02
7.53895486548038511028489666218374e-03	2.26169580744921257783232340612601e-05	2.26957150571094079335521097034734e-02
6.61913577355704660307842467031924e-03	1.71938415227178722902675646683903e-05	2.01757318697932132961074083402972e-02
5.83454665529196365123189901882163e-03	1.28957251642171632428408089772412e-05	1.77931293797010546705275504350510e-02
5.16961839086111675775586480783967e-03	9.50036966069643492830693302615146e-06	1.55306871610129139859664523782872e-02
4.61111467675781883656820436848216e-03	6.83146898286709168850244760511299e-06	1.33723131314163515785395829743298e-02
4.14788506533532945004046816946527e-03	4.74980914603497530004566312004474e-06	1.13029030988681507454506126505292e-02
3.77065641493115391034940746921971e-03	3.14629412258826679853323109420443e-06	9.30820497191913631175545210094632e-03
3.47185910069876132979172410306387e-03	1.93648781105318112889031191769768e-06	7.37468744235804206060818870500170e-03
3.24548492090130173998735207731804e-03	1.05639612071583680216377001996815e-06	5.48941279677117837558926561330764e-03
3.08697417408613741156788080005040e-03	4.59275236514841543864855821626253e-07	3.63991339238803979212623455150840e-03
2.99312988549012971168136872160296e-03	1.13303750842958887846368992857551e-07	1.80349817523671342337461632702420e-03


==> anc/HL0.1387360835.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 3.086792e-31	y0 = -2.91069613867577768661278816530214e-01
# Amplitude at highest Fourier mode = 4.00000e-37	Pade error = 1.53010e-31	H/lambda = 1.38736083518590107446990789809669e-01	c = 1.0929513200000000e+00

9.95095924185766007849039944522982e-01	9.70292787399638811307309431470174e-03	7.44728891500512408791825176416455e-01
9.73942389009652885103382920890037e-01	2.00424969211569359732712210676319e-02	6.93436488384022345885285956009612e-01
9.37289629717865202580131817774508e-01	2.73128757589633114948140619204660e-02	6.34928523202676737975231578273147e-01
8.87907899265223127842558798968803e-01	3.15753145034525334868830696824618e-02	5.84394195370919267896478325288101e-01
8.29227931796956010295475212297427e-01	3.31884673163902736210484457381130e-02	5.39146359230094237934995973514712e-01
7.64793027957240271280187995434023e-01	3.27101350958591486454663394006025e-02	4.97905880345989321928852711173322e-01
6.97837095146747198118639135322302e-01	3.07633908140530221049462684704242e-02	4.59972385791096487776843172209043e-01
6.31031125006724073253664692656461e-01	2.79265083045981221926995632826628e-02	4.24908034113949593183930575207458e-01
5.66389788612133928649000146579438e-01	2.46698220694288170931823857472036e-02	3.92407613783185754719581822934812e-01
5.05295429760711532691855807394213e-01	2.13361067005102792120791649623655e-02	3.62240064341950608994235353399408e-01
4.48588867064321753017312386796446e-01	1.81498193430793664983525091853221e-02	3.34219829574567575210194059040377e-01
3.96685360955503361994466631397603e-01	1.52400961526139298129821028581947e-02	3.08191416436904817704626818882379e-01
3.49688668422780463731272610246331e-01	1.26667415850786532524110502224806e-02	2.84020181992663956572845729514658e-01
3.07489293998502212246770106994491e-01	1.04433671872845885016740544540348e-02	2.61586355416767046071208430710604e-01
2.69842246994216960083657431306064e-01	8.55547878363509813996140280915485e-03	2.40780967251793878912099831369514e-01
2.36424883208189983645963766475589e-01	6.97340760119896696804945670921325e-03	2.21503042754566334584275426009487e-01
2.06877806285149467001061666387484e-01	5.66091200807103925819795820613598e-03	2.03657695122050141281864784265403e-01
1.80832463735127520351817420844762e-01	4.58051802404374135273512685401234e-03	1.87154874236277691500867109023756e-01
1.57928848447578344240798031617694e-01	3.69657811599102270705278916125251e-03	1.71908588039805540056950532690309e-01
1.37826140919712647020565139416369e-01	2.97682404260734829209762746121429e-03	1.57836454427988859756804829171428e-01
1.20208487161010146455879419932404e-01	2.39297768618626150606186942257278e-03	1.44859473936329363054837028966338e-01
1.04787532934182392876856197009624e-01	1.92080628685226174932219054035219e-03	1.32901940733783960578098191203445e-01
9.13028703393591946014486487113479e-02	1.53987481107657131617208907140289e-03	1.21891432076407591126201441666955e-01
7.95211990361393957070106138429057e-02	1.23315394131266960717703397043945e-03	1.11758834561894816586727863275448e-01
6.92347457719055433928861521434525e-02	9.86578751183448823575534517043341e-04	1.02438379540652357298857786562573e-01
6.02593021649197945292264717413554e-02	7.88611994797371012442697678667931e-04	9.38676703966598504868287419034440e-02
5.24321130557657665781820654103112e-02	6.29840128251985973861577979548748e-04	8.59876917789919942288985578371774e-02
4.56097606963380131603827982512088e-02	5.02614533589755428011119145309857e-04	7.87427959336166238568886903621197e-02
3.96661316696468408517838253375106e-02	4.00741312415571280024813708144833e-04	7.20806646516910128266793596216676e-02
3.44905149359933244846259153828291e-02	3.19218018227867946458046080976895e-04	6.59522474802471917461309625779670e-02
2.99858544865690609481083509284880e-02	2.54013204957458983634573667412275e-04	6.03116780977617804829886964302019e-02
2.60671643356098263676740913889600e-02	2.01883661492532397443538001887242e-04	5.51161714301735373490907096589439e-02
2.26601039398970004290980464189164e-02	1.60224036810565584148351944742754e-04	5.03259043845021609773128687084328e-02
1.96997065116464480833836252711308e-02	1.26943843813631220724786351040930e-04	4.59038831406119002989326586889157e-02
1.71292496797125512475638833200116e-02	1.00367326026634598356475512852614e-04	4.18157998460408178069079241636543e-02
1.48992566149006597216914921700665e-02	7.91522430843786036916233104806565e-05	3.80298813628118468718498365084128e-02
1.29666154432682091733175185138688e-02	6.22242024984593329724079163407387e-05	3.45167324711420722054619655939006e-02
1.12938051110259947281165793868067e-02	4.87236972516133668331413677034611e-05	3.12491756812993963906010743463068e-02
9.84821656142049774546985142691463e-03	3.79634835141892251651673008719274e-05	2.82020895556018976122030199150533e-02
8.60155896101344138342597273608313e-03	2.93943448355276006972193150774233e-05	2.53522471917239876664703948749626e-02
7.52934166143742095271079363363316e-03	2.25776401086723855177325416511457e-05	2.26781562565520452422923642205112e-02
6.61042353948644834711644702458595e-03	1.71633275942866634804472205590624e-05	2.01599016878528911502843681978252e-02
5.82662228710354488319366246939350e-03	1.28724029443804408036795867056367e-05	1.77789919119637863764558478824836e-02
5.16237710264450550480073033498930e-03	9.48289234798329234637536940666558e-06	1.55182091758010559282978534879386e-02
4.60445905414869823674455063951019e-03	6.81870909907760405312112821256406e-06	1.33614643693494611850372770822484e-02
4.14172413967745442585832293525156e-03	4.74081890980988776843929100305954e-06	1.12936565169110624144032819428936e-02
3.76490476051297268789997871696836e-03	3.14027134728605697893592206488794e-06	9.30053693291487320172298441832303e-03
3.46643595579367358620428067912502e-03	1.93274640360198865131642794663139e-06	7.36857786737616131956965745200904e-03
3.24031332960495941742725958326752e-03	1.05434033464780376423575350514180e-06	5.48484530963559480396700573030409e-03
3.08198014159028172704311165731244e-03	4.58376860246998790980406035113594e-07	3.63687547997643546998774779853592e-03
2.98824153733674089286150824000785e-03	1.13081436285454493007392577274143e-07	1.80198428654226069831166728730915e-03


==> anc/HL0.1387390072.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 2.784438e-31	y0 = -2.91066718783200622226886049898773e-01
# Amplitude at highest Fourier mode = 5.00000e-37	Pade error = 1.55830e-31	H/lambda = 1.38739007179107093243954634749312e-01	c = 1.0929513400000000e+00

9.95093620805985652189717692408741e-01	9.70726744022715125795427834217756e-03	7.44715878775423763052436078524662e-01
9.73930279407525642051146777554616e-01	2.00508441949494246057595139257503e-02	6.93413134863406784075863161369662e-01
9.37261303571616632908151335129969e-01	2.73230372439060658923447647533687e-02	6.34895970105691874364168324403922e-01
8.87859368485354981744240206922837e-01	3.15853004593749465957307989364931e-02	5.84353472529270516927140749796344e-01
8.29157897177320498037975172552987e-01	3.31968207201617294255658019380433e-02	5.39098433209886681462020370170958e-01
7.64702561953746151360657638553959e-01	3.27160546022159320305756344584408e-02	4.97851702077016396274419333330102e-01
6.97728981836764561492505849803356e-01	3.07666649917082991070977447768093e-02	4.59912877781480982239663204586449e-01
6.30909113333129332734542183998255e-01	2.79273458560457072611804503879835e-02	4.24844069467942059964245466035720e-01
5.66257941692455555800370523922188e-01	2.46686639250081586147075444467546e-02	3.92340003721469822319241885168572e-01
5.05157654440240364373146124610487e-01	2.13334728994682340129191698355501e-02	3.62169555297416958008305086949183e-01
4.48448630625715058788372291485033e-01	1.81462084648053590984684333830589e-02	3.34147106054349432590344533367832e-01
3.96545560329487501801389038744679e-01	1.52359326625611368752897639450239e-02	3.08117105835681686367959743363771e-01
3.49551604955959267197046634378588e-01	1.26623575878835747550147003654269e-02	2.83944859040363837519975636056278e-01
3.07356711264369737870430329610318e-01	1.04390047651312720473343065875510e-02	2.61510545362867313139078387741643e-01
2.69715399875615012375721346608204e-01	8.55130236871103430576373888375845e-03	2.40705147786940051111222861003949e-01
2.36304617469681042288961292783507e-01	6.96951963773144763932435957654346e-03	2.21427645094737645343943038927143e-01
2.06764636570973949194278350079025e-01	5.65736820627630486096700802115798e-03	2.03583104777348256185625716947841e-01
1.80726643919630597530679815207130e-01	4.57734053232643984082784040483926e-03	1.87081431894343033952291262212770e-01
1.57830431973784853082631514015297e-01	3.69376611196986099505278501513930e-03	1.71836590830371373195679677341439e-01
1.37735030851420170340764384633836e-01	2.97436184004551859754924808172162e-03	1.57766157674618150554497939496118e-01
1.20124476731090341582416361337100e-01	2.39084070614250737490687028578747e-03	1.44791093375687546455094214866077e-01
1.04710337820903100808413158706298e-01	1.91896530794900565121517035215619e-03	1.32835655107506576677521622416988e-01
9.12321540125258372353320951199973e-02	1.53829889279251131882088699017876e-03	1.21827385981369734889416269401196e-01
7.94565924433612514818540461489436e-02	1.23181235796309881756108222380852e-03	1.11697141463688355791099126035308e-01
6.91758624759416369497195802927903e-02	9.85442208666782834151203714508521e-04	1.02379124879407859072242246496650e-01
6.02057498555283706027448432823597e-02	7.87653339843505658470939017891192e-04	9.38109147240764595977348836995149e-02
5.23835021805493702677781589296863e-02	6.29034706666873190484017878129833e-04	8.59334738638875047892993484982274e-02
4.55657108024529808371195149399867e-02	5.01940311638779551682292558919505e-04	7.86911357723294834187328213619695e-02
3.96262759259683791522204467985925e-02	4.00178843306271433144216500447183e-04	7.20315663249959891691272670674110e-02
3.44545032104724737901227653401813e-02	3.18750311821346812429702316208117e-04	6.59057018089529188351870431465610e-02
2.99533552810949373914250614747254e-02	2.53625541423421729910871377649757e-04	6.02676650620070612689475158688246e-02
2.60378658258159998777381624723361e-02	2.01563377002187650383009403071910e-04	5.50746623307759895005195040603218e-02
2.26337143256368027425764437809804e-02	1.59960300292128179977781936364483e-04	5.02868637381355120470355850905541e-02
1.96759538511457324774002499248699e-02	1.26727437341902962794765124653786e-04	4.58672703147537000921233362870923e-02
1.71078813527014274462690148741764e-02	1.00190436858459050782153751091348e-04	4.17815704543853731159342691351909e-02
1.48800385339921566125618607158038e-02	7.90082721235145796874096140541185e-05	3.79979884551591628388391580705454e-02
1.29493311064561022814063755076563e-02	6.21075916583460313833686856880581e-05	3.44871275613864183235633135801720e-02
1.12782545612448918511065028768337e-02	4.86297764874029330786240266562027e-05	3.12218096606644130216015723475495e-02
9.83421529376377217745370460433304e-03	3.78883370319414873411351069064302e-05	2.81769135312407761392215024480529e-02
8.58893679832289542720463873026192e-03	2.93346950901754421878575618124778e-05	2.53292132701635418609392983527725e-02
7.51794160793791641581952434619746e-03	2.25307476919200409690229233154789e-05	2.26572182638678612790215587930232e-02
6.60010061997786943487843401348462e-03	1.71269049903642178423511675337318e-05	2.01410158002930255952491039399142e-02
5.81724238202151118258950572290883e-03	1.28445402929288949265422207055144e-05	1.77621171744870785743780853215476e-02
5.15381579179552070938022618832270e-03	9.46199361754072501985011206677049e-06	1.55033079070980882330214906099016e-02
4.59660048104905961142031788525134e-03	6.80343729044815888480332101138272e-06	1.33485024724384841711036699124004e-02
4.13445990457211784523174793117705e-03	4.73004903213590706787781010962982e-06	1.12826037206326636137807558078898e-02
3.75813284551808784992851305076719e-03	3.13304998136981032683820146621684e-06	9.29136698343341617094450758007268e-03
3.46005968188022240323323674207412e-03	1.92825673642931277199555559215565e-06	7.36126868062029968096735823335865e-03
3.23424034272009798065446731144215e-03	1.05187163166817229824049340859423e-06	5.47937909094554021007440422786403e-03
3.07612142383695284450753212945401e-03	4.57297429464414851710616652999367e-07	3.63323881436225247459351836050851e-03
2.98251043845027094289060757030720e-03	1.12814220239681436976470356511564e-07	1.80017199679085218171659616844602e-03


==> anc/HL0.1387427150.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 2.861981e-31	y0 = -2.91063046793534661444110882266874e-01
# Amplitude at highest Fourier mode = 2.00000e-36	Pade error = 1.59340e-31	H/lambda = 1.38742714964641925605819229673895e-01	c = 1.0929513600000000e+00

9.95090588693046790224501047865219e-01	9.71297994643677710252027299631972e-03	7.44698826778587480488302083398968e-01
9.73914340677954034485596748523916e-01	2.00618295205945160017736916453381e-02	6.93382500559486089589452288337042e-01
9.37224030179075789423981102727971e-01	2.73364017534761334036271618578800e-02	6.34853256434379870791516345821400e-01
8.87795536130869862934349241152455e-01	3.15984172743905400831492448363585e-02	5.84300041238547079893771200233310e-01
8.29065840741296407325120543110548e-01	3.32077657974838127231597168074542e-02	5.39035568300873905170261679870890e-01
7.64583756610791113364458020609977e-01	3.27237716805452746325768930468035e-02	4.97780675081403542194396547187703e-01
6.97587166221865295548336630367078e-01	3.07708803443720189312045830885855e-02	4.59834930531318340196315787556309e-01
6.30749294279633857704144557807007e-01	2.79283437039787410185978889287137e-02	4.24760383294213370105663419699950e-01
5.66085525285478953974488196381838e-01	2.46670363951832502082026771134238e-02	3.92251678531653724561131180673774e-01
5.04977817723962816159155030609299e-01	2.13299155748823644713942275031269e-02	3.62077601443163232733854484924263e-01
4.48265944676979996534204275817129e-01	1.81413859360317924783008490516231e-02	3.34052444885589799725883822039320e-01
3.96363818851749399729455604929214e-01	1.52304083130283511005262449019871e-02	3.08020574198813400259417323552262e-01
3.49373795328554921103593659501418e-01	1.26565696497295216407067646976000e-02	2.83847214553020663194938206896308e-01
3.07185070561687434354135769282225e-01	1.04332700717274688853139719704969e-02	2.61412471032503795516668481312812e-01
2.69551512707384905773163178372059e-01	8.54583356382392555451628442093559e-03	2.40607255743341525600606889286336e-01
2.36149527286634560328841584644768e-01	6.96444672262650965735736394949471e-03	2.21330479807462631821683357722652e-01
2.06618953859774361721748760785632e-01	5.65275941959133763101062404937293e-03	2.03487146249000107933316622643029e-01
1.80590642867721401828612737537116e-01	4.57322029103787117966014521771546e-03	1.86987099140462759391961498265437e-01
1.57704132334012140272201524909031e-01	3.69012933243946872915787377784819e-03	1.71744245683982951670570146106074e-01
1.37618264751141347377102551492447e-01	2.97118477875654346005352418451716e-03	1.57676108761347121459857452043735e-01
1.20016941774868881408948681417202e-01	2.38808882005507054580132923067872e-03	1.44703600069235016310138052329385e-01
1.04611638531579935035262446649245e-01	1.91659873961194481753504602249259e-03	1.32750931362129965387807963870700e-01
9.11418337820869115629161875676258e-02	1.53627615799122848801938594374107e-03	1.21745604054761700344605842623801e-01
7.93741579684180024862557175796436e-02	1.23009272569217860228402165393231e-03	1.11618435607583953925818690697353e-01
6.91008023163386222413062341077434e-02	9.83987157663364624617832370751309e-04	1.02303595062204845536466068557437e-01
6.01375484032300056950594776094356e-02	7.86427377388240842572592015439494e-04	9.37386303907046441199066033317020e-02
5.23216500263938154837444650788554e-02	6.28005754932159733382017674436306e-04	8.58644776783693023242148577074460e-02
4.55097122616176312451980532448897e-02	5.01079806469536854718928589194724e-04	7.86254472540447065766359895787639e-02
3.95756543222165028798101563809614e-02	3.99461647181581463639703605118188e-04	7.19691852861161651434006312073832e-02
3.44088044051924995476694411627439e-02	3.18154512627126459501007070638420e-04	6.58466115243017346781371101813092e-02
2.99121498453093958657578465864342e-02	2.53132187506222657089945422785975e-04	6.02118351426065398669165012942717e-02
2.60007501777569498124403570677711e-02	2.01156183622576733612216513932261e-04	5.50220513094530123764281596545619e-02
2.26003110884720155596258906726986e-02	1.59625351094781064590402847198915e-04	5.02374213941930413406370440619298e-02
1.96459116265397407632782516285115e-02	1.26452895838130469272570770804172e-04	4.58209397642618724541506620465758e-02
1.70808740586467284951663029814133e-02	9.99662766750956603623619395028495e-05	4.17382900235620614302395048674224e-02
1.48557644202855895273010847675901e-02	7.88260304790315014046265130521794e-05	3.79576933459504277702344268227429e-02
1.29275115368199814982286787399576e-02	6.19601477275303427051215038729072e-05	3.44497513138122942774658302806198e-02
1.12586326347398389362522898049886e-02	4.85111545947031160724325539174293e-05	3.11872854161271466382061421395004e-02
9.81655436645864669371667672294050e-03	3.77935336328115058522564480620088e-05	2.81451751062154482200012906906817e-02
8.57301895565028447321380590798908e-03	2.92595279814614400836461072163089e-05	2.53001960610169200578656587760537e-02
7.50356612629673404993520501648490e-03	2.24717256116584705833187105170931e-05	2.26308600162239994626345602410199e-02
6.58708244280467859480688903334946e-03	1.70811155831900688385397630597344e-05	2.01172572813984621861525043670850e-02
5.80541062286394545166153408682683e-03	1.28095542923534874718510707134195e-05	1.77409027788637419261795120157891e-02
5.14301226756933404153062850149542e-03	9.43578306112843020971467890451646e-06	1.54845862083253368019110173742911e-02
4.58667827390969938062341278500595e-03	6.78430566634281103484902166742203e-06	1.33322267177282609378553907368462e-02
4.12528194989906569590813266661028e-03	4.71657143676931122368901822993464e-06	1.12687322579815051950780079080317e-02
3.74957054452361491167677967217320e-03	3.12402159405851585656693884584071e-06	9.27986361295434055965439271634226e-03
3.45199153866985340117990977814340e-03	1.92264813579434177697837591792511e-06	7.35210292657726076737229882624768e-03
3.22655062627842185266443707281242e-03	1.04878966502903839513132879147232e-06	5.47252639688922253311006065248425e-03
3.06869885482817928255325372695478e-03	4.55950489349841517591922794760063e-07	3.62868067201876160013840588770836e-03
2.97524689880207692529915485129511e-03	1.12480877722598488984312873536259e-07	1.79790044784265973285604951456640e-03


==> anc/HL0.1387488992.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 2.892462e-31	y0 = -2.91056921151744410310360624760656e-01
# Amplitude at highest Fourier mode = 2.00000e-37	Pade error = 1.65510e-31	H/lambda = 1.38748899244052450211196635394061e-01	c = 1.0929513800000000e+00

9.95085578134893024553960944648075e-01	9.72242010087015912916943514214638e-03	7.44670457612511757519212342257974e-01
9.73887993000175637478629724947598e-01	2.00799951961863637547154844330297e-02	6.93331709423979250088763198476282e-01
9.37162379402589706304648610316705e-01	2.73585293786559217274564040810239e-02	6.34782521102733342591514930100635e-01
8.87689874844278237380464266158823e-01	3.16201757895282011595500283018587e-02	5.84211570912094557736058846008558e-01
8.28913322506433016624479232933787e-01	3.32259699795223557939411038707682e-02	5.38931434457610403066815499869847e-01
7.64386731419506487240042793149488e-01	3.27366569328524107562888845893722e-02	4.97662931216173642023132597803492e-01
6.97351757923547338634462732110443e-01	3.07779701603842828604955440501333e-02	4.59705594019675937609707559681313e-01
6.30483770216615622678129466677862e-01	2.79300873505097442922936686560122e-02	4.24621390576532082020530885650784e-01
5.65798859410415388053791862028682e-01	2.46644009793955593725240500155869e-02	3.92104851441491905887234866537212e-01
5.04678639835178000620872313369208e-01	2.13240489493768954342804179455331e-02	3.61924630376536848870240527970068e-01
4.47961900222576103461525527012724e-01	1.81333921065513441022926837852396e-02	3.33894883914975402851616386343741e-01
3.96061269638101736496655826717115e-01	1.52212278478620437062663165990243e-02	3.07859842294705911592851761003165e-01
3.49077760385388936842569875290078e-01	1.26469369891023217840419693864811e-02	2.83684599211924790171781372077083e-01
3.06899312843580738960587117029072e-01	1.04237177673105743514073360180650e-02	2.61249132713760567400616475529367e-01
2.69278699167211471320151240488845e-01	8.53671990943601303037467035567019e-03	2.40444232679943057436957634892382e-01
2.35891413720466411024436327791505e-01	6.95599132434296073527799236826861e-03	2.21168693151824612616896710095401e-01
2.06376565730379028544298903070016e-01	5.64507801115074272570616229236906e-03	2.03327405581030555554628353492808e-01
1.80364437462452319967946728448274e-01	4.56635476290238201170718039118475e-03	1.86830108372597066280740346922220e-01
1.57494136632862720578542728246530e-01	3.68407174050396056724314948369367e-03	1.71590609397893722825880435072525e-01
1.37424188535879271730661594541163e-01	2.96589555625378589122768521832102e-03	1.57526338977876448917034628698036e-01
1.19838268090519123589817320367540e-01	2.38351003636369097479013336479897e-03	1.44558123385428805099331708603773e-01
1.04447694644786819508027995162285e-01	1.91266340775931320486349132722359e-03	1.32610096315559165854565840757236e-01
9.09918459718301098358058640387382e-02	1.53291453000018744529354603823885e-03	1.21609688531245397850423559326688e-01
7.92372932612435513301030585406963e-02	1.22723636852705054349980718851816e-03	1.11487654117034014575270378848549e-01
6.89761998763662870794394332037942e-02	9.81571440443236258498348057160655e-04	1.02178105758815161222977696987246e-01
6.00243428321139991667733857049260e-02	7.84392851751699338569033470026246e-04	9.36185417701883308401965471944054e-02
5.22189883898383146685799311414911e-02	6.26298785258259464360609676207814e-04	8.57498549169209376672388234374071e-02
4.54167662743448613403047287296020e-02	4.99652707239938724682420626154235e-04	7.85163181634735947576975692080758e-02
3.94916288058179556600079961106405e-02	3.98272509224919449243923580738022e-04	7.18655458642797406584114194329947e-02
3.43329428806683103547462926500364e-02	3.17166844344479803682758662608242e-04	6.57484310868877341718263386551782e-02
2.98437379253393594601427019841258e-02	2.52314456990450262040212470395686e-04	6.01190610290784226799745361531316e-02
2.59391172728993980100287603027211e-02	2.00481318960248735134799569043649e-04	5.49346131613909237437113765258094e-02
2.25448308275043367317497073277133e-02	1.59070235999267337555574270790173e-04	5.01552350088823602021179220841781e-02
1.95960013061973611380831773815831e-02	1.25997883778830880345559131348416e-04	4.57439105299501391235148483477636e-02
1.70359933748630433605657464253190e-02	9.95947371331997853565197768281117e-05	4.16663159475828935308294859344156e-02
1.48154136843643164054540453560840e-02	7.85239345911081144753596596363242e-05	3.78906676973238521961209760662592e-02
1.28912295391677375851224566937872e-02	6.17156963565070503717455822649725e-05	3.43875649171329067382139546083388e-02
1.12259942820176002854431978859613e-02	4.83144490264507944207905529650833e-05	3.11298286450221351594467525108973e-02
9.78716818519195247528513431617337e-03	3.76362871632789884123016075009062e-05	2.80923396238641472506365326739157e-02
8.54652452854022469249000881582902e-03	2.91348154139058011105086410953396e-05	2.52518763424077462319648556920372e-02
7.47963150800831791130375207260713e-03	2.23737670205366635389168411142009e-05	2.25869546717440892852331797343239e-02
6.56540158871107809307603787554478e-03	1.70050904993662811585014193619996e-05	2.00776701950560898498741663599247e-02
5.78570085428599492636150911898861e-03	1.27514425505517163645917877822056e-05	1.77055440788336407304434859531455e-02
5.12501178834390153553889786451020e-03	9.39222875854414386502659916729992e-06	1.54533730933282742238529066512630e-02
4.57014374557953708353696050908477e-03	6.75250092054636915496110299404035e-06	1.33050841598486835272752294177435e-02
4.10998612756323884391435534289652e-03	4.69415689033580531823798995616660e-06	1.12455935914536532678877988196382e-02
3.73529997283227410352683707725390e-03	3.10900090352944712070763097588133e-06	9.26067100949254852325507241510330e-03
3.43854430648081402024363065743218e-03	1.91331398746102023059857579104896e-06	7.33680775906816088233764282920026e-03
3.21373417738228457404349468045501e-03	1.04365913936234862167933398562904e-06	5.46108950264396310163613613113449e-03
3.05632784990852546219245306975367e-03	4.53707817565139499700702596516754e-07	3.62107253571755743151665071460484e-03
2.96314112071752375910855361260411e-03	1.11925793217900005356421662688943e-07	1.79410864271103972165129715056265e-03


==> anc/HL0.1387575053.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 4.235779e-31	y0 = -2.91048394637892581373097582339121e-01
# Amplitude at highest Fourier mode = 4.00000e-37	Pade error = 1.74830e-31	H/lambda = 1.38757505254911385937541907338701e-01	c = 1.0929513800000000e+00

9.95077811174235020868994281913380e-01	9.73705177649585905446786218168114e-03	7.44627442750770186679201662434844e-01
9.73847185270191849158238404045092e-01	2.01081031096554757669862600869040e-02	6.93254011233034709929327457957103e-01
9.37067030756561496371252773951433e-01	2.73926595480604093422489332732692e-02	6.34673975096741381979461548018699e-01
8.87526773143997352649423559080098e-01	3.16535789444745420893913101334285e-02	5.84075734608459943901243745988048e-01
8.28678419249891788189367122715037e-01	3.32537333084038225986295210828851e-02	5.38771687773690041918057933913210e-01
7.64084008562900856585721650235300e-01	3.27561187997592701985459357945423e-02	4.97482616068889773928290692686002e-01
6.96990928102569729999560801789711e-01	3.07884819369459503387721183387462e-02	4.59507950896245395862917306325557e-01
6.30077700829184031110533933654718e-01	2.79324198431184979449595297073265e-02	4.24409472145503254359245848822676e-01
5.65361350176739497983021805806756e-01	2.46600946059933687247482968738136e-02	3.91881471444818878253725777495552e-01
5.04222837035421967494160741967994e-01	2.13148897356944520894486477230534e-02	3.61692350637605962997977140516075e-01
4.47499362229691688282142309807325e-01	1.81210723694747913714029184276320e-02	3.33656024861502545079453201015172e-01
3.95601556319770710568307818569354e-01	1.52071729810246591325883208058866e-02	3.07616502618954239001169174378558e-01
3.48628379356176325632961968862930e-01	1.26322499201285510731439705551624e-02	2.83438675716317868262073865998135e-01
3.06465873701978272795212561628321e-01	1.04091924873041868320624097500119e-02	2.61002336329645194154608651941375e-01
2.68865166247176359470156821958048e-01	8.52288748237986186014505324924538e-03	2.40198099789257396929071705528696e-01
2.35500387381665268505723087280962e-01	6.94317538817953333986084521045516e-03	2.20924593076562424856589698675787e-01
2.06009553012905566835232887238144e-01	5.63344753832363784832983753615682e-03	2.03086545959714043609932054552318e-01
1.80022093517322960848011761823896e-01	4.55596887733283834366123268113944e-03	1.86593540348550772137356763023551e-01
1.57176470486871342568808807114268e-01	3.67491533413967296840748876906224e-03	1.71359234183220398593419691266385e-01
1.37130733134486668575266764243609e-01	2.95790632980460427426463276375218e-03	1.57300916591470193751968416604906e-01
1.19568217542145655830663386255347e-01	2.37659829209904700225366724815296e-03	1.44339283514793488543386883504615e-01
1.04200012761949044263512978194738e-01	1.90672604838531503169552417842822e-03	1.32398350667206920903755317347036e-01
9.07653504554096217241221649853048e-02	1.52784460070429818654650094557455e-03	1.21405443852063819261751521569340e-01
7.90307196523909138422565349093927e-02	1.22292927482728911646943217321847e-03	1.11291225150563091800319780851403e-01
6.87882489692355061604639637406204e-02	9.77928750825107409973707228606792e-04	1.01989727524073106743846024494982e-01
5.98537147801250796715543557601445e-02	7.81324386576300795497375246873751e-04	9.34383806476571178630817641206369e-02
5.20644063435255369119423376612977e-02	6.23723520473455210743693452580200e-04	8.55780181726871607946275713024840e-02
4.52769920704486582912088163987946e-02	4.97498886675282354866697758622332e-04	7.83528617698377393748248820671205e-02
3.93654729430662157360080737231471e-02	3.96477257644749764112573517753385e-04	7.17104807249335327392552870049805e-02
3.42192706987135017259924626409016e-02	3.15675497770316135798386828555163e-04	6.56017280258706497248793882901936e-02
2.97414734762891644906604121995905e-02	2.51079768677682871550012574831355e-04	5.99806551675965524681537441246633e-02
2.58472458191545299857150113183643e-02	1.99462649579956446170066149158625e-04	5.48044084682579834782875762496163e-02
2.24624003084624311158071454341469e-02	1.58232789829994236633254885913862e-04	5.00331096310319793023639954969317e-02
1.95221226758249100574385263703208e-02	1.25312012068549353964227056544465e-04	4.56297229067516362040706560444871e-02
1.69698395789293807177763032308125e-02	9.90353031590579624474156506411729e-05	4.15599109701882832215460879210324e-02
1.47562172228465399052042838361362e-02	7.80697267119668723155267887624913e-05	3.77918817891711721526359587310178e-02
1.28382788830374470129084258569596e-02	6.13488812947299725136120569143726e-05	3.42962291835398921210391408438876e-02
1.11786296713746299241828370947350e-02	4.80200676954359847864977476152279e-05	3.10457699912935190718480562938892e-02
9.74477740384058762746452228146673e-03	3.74018010444585981415089759011396e-05	2.80153804657053700368143355570874e-02
8.50853914090737594583338917810297e-03	2.89497105755564752325852955106198e-05	2.51818338403814766759855241631668e-02
7.44552384200246222511087439034563e-03	2.22292183170402417935816357930983e-05	2.25236403417492586927865996631929e-02
6.53468251917498960222853015455057e-03	1.68936838495687290389525027797141e-05	2.00208905864836647590689512535662e-02
5.75791821061523005342027312631948e-03	1.26669495975851179606270573245915e-05	1.76551031334453305001726611626139e-02
5.09974900427648922078927715190936e-03	9.32942508097052663668668417158340e-06	1.54090765973340506411152072324433e-02
4.54701825537915502263558568875072e-03	6.70701639088935421208679754919961e-06	1.32667461144082114516882162502639e-02
4.08864706065743271217807429328684e-03	4.66234616298773593196173414497917e-06	1.12130434946416205578020146449192e-02
3.71542491228443996709951420149517e-03	3.08782439666072600589957289824146e-06	9.23376047607317877216365709878788e-03
3.41983517092691668542682857370805e-03	1.90022431751992088603271452462171e-06	7.31541499457883211244470262943415e-03
3.19591253494751436694260163409689e-03	1.03649262562937433277835498072399e-06	5.44512087621553092772208727221038e-03
3.03913007761785587411871900421477e-03	4.50583388121464453299439448121377e-07	3.61046151873592450656771571706029e-03
2.94631375884466295013503930129026e-03	1.11153608581877407318776706298013e-07	1.78882119590739158674140280288950e-03


==> anc/HL0.1387656718.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 3.629623e-31	y0 = -2.91040301435113809310807866095670e-01
# Amplitude at highest Fourier mode = 1.00000e-38	Pade error = 4.68730e-32	H/lambda = 1.38765671790107561202794032245154e-01	c = 1.0929513500000000e+00

9.95248646106841503997536814855623e-01	9.41439443795334143796942603304197e-03	7.45561426264514549814834093080281e-01
9.74745489489384477091456457481174e-01	1.94855102625244652077659414721248e-02	6.94934434885162965126163227627019e-01
9.39169944910391450143883570991951e-01	2.66311253030919848743661138023954e-02	6.37018270011349553346707024148676e-01
8.91133679414871209128393477409626e-01	3.09001031419202139286576267488751e-02	5.87008991101121336488825987422142e-01
8.33890115775381845444544576599673e-01	3.26171958336970517019479085940406e-02	5.42223294305774464583511111467765e-01
7.70824588395615486203007698223023e-01	3.22977273957139068568137981417196e-02	5.01382465422144516163561363277261e-01
7.05055425202306148438319167596095e-01	3.05259063891923111863028363096978e-02	4.63787236394029295711936700480575e-01
6.39187044307369871814721176690582e-01	2.78517700642784148794762611079374e-02	4.29002324797369527504672117168612e-01
5.75211046958278549116096597308776e-01	2.47295823944677953352215850703400e-02	3.96726155152026369492188817399701e-01
5.14518770873311243465895156205707e-01	2.14962183844131191658435606790641e-02	3.66731826474177443976019523716456e-01
4.57979779680052700073945526871692e-01	1.83770930525317674385365060115042e-02	3.38838066890330249339160239980298e-01
4.06047528422977146292354587912877e-01	1.55060154692260133224248971651381e-02	3.12893589910922493738492637442245e-01
3.58866113122419400848357916007696e-01	1.29488513943261809524608243198350e-02	2.88767814742815236129423411390405e-01
3.16364047555424137467826679799394e-01	1.07252269552260837733289324108118e-02	2.66344887935303411693580750666955e-01
2.78329730101384671010938088746320e-01	8.82588847059838447610447527581014e-03	2.45519630187632915770972579874503e-01
2.44468464592437466749033639340866e-01	7.22537395229425002458119475979946e-03	2.26194740886693454723350164956085e-01
2.14443417590576838346842516270633e-01	5.89062062028775213647273956757034e-03	2.08278888805650112810684805258112e-01
1.87903724362961520411346730577128e-01	4.78643672492549557847980470359721e-03	1.91685446167992132687043849888147e-01
1.64502884069521857348291484679770e-01	3.87873299334934812970605131577050e-03	1.76331688001758035309757548564659e-01
1.43910123016495909789836552235502e-01	3.13624502446290594508328649819532e-03	1.62138319607580494394106166611188e-01
1.25816840794206251104720335206936e-01	2.53129095821805981072383656215824e-03	1.49029226267594011434012365743893e-01
1.09939726449141765885303531846765e-01	2.03994512382915363563494175653417e-03	1.36931365424943869750650959573802e-01
9.60216931668015148801994716652520e-02	1.64188157694522031723991188732265e-03	1.25774743399879119569480232631316e-01
8.38314390050538726755273713652486e-02	1.32004998588969963776759196343283e-03	1.15492436112949666919952750714685e-01
7.31621877252726363139906019125523e-02	1.06028353504256143190136719457806e-03	1.06020626217945345838460116484557e-01
6.38299813101530875281707288878013e-02	8.50897024808879468409879865727328e-04	9.72986382389604368086126733884787e-02
5.56717677109838388671115697806602e-02	6.82306854133024110628125111199793e-04	8.92689599822187060422307956829625e-02
4.85434392854911813225360268110673e-02	5.46688212275361081689120389025707e-04	8.18772435648087330657083597502890e-02
4.23179177650550159600114341860562e-02	4.37675070002026297192319525540724e-04	7.50722831648575711125626555298656e-02
3.68833418020857912888438037392030e-02	3.50103032498361472722741444653960e-04	6.88059691706458319798299477341689e-02
3.21413869576749123653402432401259e-02	2.79792198263189311482540928638314e-04	6.30332201146449839314070418175134e-02
2.80057309881593399056969734075298e-02	2.23365823698130243331092301299992e-04	5.77118949381899079306891866782944e-02
2.44006664723275652968666745002036e-02	1.78100162372206691827520602375131e-04	5.28026887256784488415486562307871e-02
2.12598562355505814822138430102477e-02	1.41800925217813617521768609137353e-04	4.82690149433272462682120614380972e-02
1.85252233797224070085551382206796e-02	1.12702154119416260481629914715306e-04	4.40768766755991642665466559428190e-02
1.61459660228256014474357244122493e-02	8.93837751090338272869756325286184e-05	4.01947290145391192761410595107246e-02
1.40776862373920188231654022874619e-02	7.07046080410188318896132288099063e-05	3.65933350330350732732534764981687e-02
1.22816225309197996567244352445962e-02	5.57480973171736944509315569328828e-05	3.32456183373367685231954852728889e-02
1.07239752760551782613904963271131e-02	4.37784614201987857153242651558406e-05	3.01265152168304984842133614394361e-02
9.37531484115809219367685128302750e-03	3.42053325418875516422806615042923e-05	2.72128283865917061328919430866217e-02
8.21006293618673670337638658666058e-03	2.65552819459678388010403202803193e-05	2.44830827135211486268128376767141e-02
7.20603883480761026242736915583061e-03	2.04489126356857721868833340035806e-05	2.19173822628954808626402414515420e-02
6.34406339386874008285800815606423e-03	1.55824504668232644066578985577764e-05	1.94972682316614864163781605551089e-02
5.60761486262067332885706156350615e-03	1.17129741559146178019634295067763e-05	1.72055784131268512467360128924651e-02
4.98253123555684017636494185802258e-03	8.64659246193682430367539198380133e-06	1.50263096155832112693198946490709e-02
4.45675444737010857175901736391692e-03	6.22900907823107331632410435375959e-06	1.29444842851828635423004745846154e-02
4.02011219421098749548540543718563e-03	4.33802216331507309694989621819695e-06	1.09460218363371172277780260256584e-02
3.66413367094989423197522239955176e-03	2.87759372404068417783897203572451e-06	9.01761461106623268562472137393710e-03
3.38189602548952542181480095947653e-03	1.77319805277777456375993435593274e-06	7.14660823804315503980244168445465e-03
3.16789881555692479681699059858274e-03	9.68219874821969737914293996438462e-07	5.32088615151352340220545029334507e-03
3.01796421140755710937337691062451e-03	4.21223721441325469377999536557863e-07	3.52875783540862795989998826393446e-03
2.92916114009807709453991307791166e-03	1.03958760936107548512166185926132e-07	1.74893422306202701446786920783348e-03


==> anc/HL0.1387727878.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 2.986520e-31	y0 = -2.91033247789239070743414495149587e-01
# Amplitude at highest Fourier mode = 8.00000e-38	Pade error = 4.91210e-32	H/lambda = 1.38772787795564264026692301724081e-01	c = 1.0929513000000000e+00

9.95241416533766867937624009147883e-01	9.42804676415893700582534692033927e-03	7.45520056594928079585765296323948e-01
9.74707463117168462043232290290676e-01	1.95118629785186469631711293461083e-02	6.94860340908167903342073237808332e-01
9.39080885187231675091846379221529e-01	2.66633765957608843385666352399178e-02	6.36915135929057419973286075446950e-01
8.90980840552711850827168011586160e-01	3.09320222143235310522739222929979e-02	5.86880121834240429594093716103875e-01
8.33669162883029891427687752429619e-01	3.26441339487663775886564930678371e-02	5.42071786929317360359667881089013e-01
7.70538734042479616236995123198640e-01	3.23170316817967828509613887350168e-02	5.01211388584702511129250545158559e-01
7.04713467071519625949615756671635e-01	3.05367689650387541421807051575115e-02	4.63599619826221807285196125215917e-01
6.38801054980165794529692677530690e-01	2.78547454224287382573124010540599e-02	4.28801109105711138867332773428347e-01
5.74794281552054070060286632886402e-01	2.47260209577947887176436799920348e-02	3.96514145464351009592635368537765e-01
5.14084087171420591959518743467249e-01	2.14877803644352187418307282516409e-02	3.66511656269571022150316420496911e-01
4.57538636352978291268542676755401e-01	1.83654099063789426708522411687424e-02	3.38612171030750731519881488148143e-01
4.05609487156460668856465494727675e-01	1.54924985311893369618208851684478e-02	3.12664186627957769810669477164068e-01
3.58438712576776731679844211979510e-01	1.29346147910864607292371789600356e-02	2.88536897149865763586376273590409e-01
3.15952913464478147184073687094887e-01	1.07110846305962817205974072672198e-02	2.66114224858673587614155528245828e-01
2.77938809677676445269625071866524e-01	8.81239085499498628983442514234487e-03	2.45290774361760960956298770456197e-01
2.44100306060677039368848260972405e-01	7.21285985183640379410968270022267e-03	2.25969041233257926854571483374782e-01
2.14099446440383377022402483938974e-01	5.87926960620447986813598037117767e-03	2.08057503563898315423888590186476e-01
1.87584491869925229186364634815004e-01	4.77631477248334624335778486863624e-03	1.91469354957331194911097112616710e-01
1.64208279537484012458536347496088e-01	3.86982899783346847398756941647569e-03	1.76121702673614925265501288357859e-01
1.43639549945249937452083087591496e-01	3.12849849753498688955903655819073e-03	1.61935095109768791366720493483023e-01
1.25569360711218301743746180319266e-01	2.52461232558078867389145076561208e-03	1.48833273169939491048667835519286e-01
1.09714174633532400113005808047646e-01	2.03423023901661428272328427463685e-03	1.36743065180200274449867397291384e-01
9.58167698016039566364499990363259e-02	1.63702183585583098737963988020582e-03	1.25594366164682828828621850953461e-01
8.36457786402069926695402309453069e-02	1.31593910046695475695519085921562e-03	1.15320159636920241733081436973410e-01
7.29944097804225216342654412378770e-02	1.05682176578206411491980753498489e-03	1.05856553629313587790768598812423e-01
6.36787245552455280163298282685129e-02	8.47993511204589399913559636217090e-04	9.71428128540125320810787332995997e-02
5.55357118841825815899043032760316e-02	6.79880577900618386727792257327281e-04	8.91213762026646598022977524378029e-02
4.84213170314983692180820497528529e-02	5.44668035043316841243506002530129e-04	8.17378538383710683697473106460249e-02
4.22085199048006237060358268041738e-02	4.35999192291569263336032911227125e-04	7.49410015420209754786791718712254e-02
3.67855186482302869502743132227046e-02	3.48718133716707464501360934066174e-04	6.86826723387746302490621254742932e-02
3.20540479880217095132178761281034e-02	2.78652446080664463281689645111585e-04	6.29177471198324685691438144384690e-02
2.79278446584116116791666208512986e-02	2.22431884255737284680870697697691e-04	5.76040470488517099648631819881465e-02
2.43312612863477241196037521537342e-02	1.77338296187095992679599985246406e-04	5.27022308880068377365975934665967e-02
2.11980234269748258904361490428197e-02	1.41182215229377384658164858597129e-04	4.81756800146239920990171761703987e-02
1.84701207612312857717527713312139e-02	1.12201880232323236223581627830124e-04	4.39903731715297069508762225380877e-02
1.60968218620406330633680544800402e-02	8.89809216347568485417710321007693e-05	4.01147524204592045355398851364319e-02
1.40338016384252295946460649469925e-02	7.03814672538651533621823857474770e-05	3.65195816655144629567652137348157e-02
1.22423709595908627774689124242074e-02	5.54899196845185455904059176111555e-05	3.31777994119880696193655790713123e-02
1.06887986142362002869986943450989e-02	4.35731079274752795939318559914287e-05	3.00643678316911392524317977558721e-02
9.34371643464559201767160858280225e-03	3.40429071136388752076724001268617e-05	2.71561204780144146457220162237311e-02
8.18159902059763173367766215200480e-03	2.64277516756440076685874387900280e-05	2.44316110228165843768656946723310e-02
7.18031004683406084405301874902429e-03	2.03497445574163890744305630018496e-05	2.18709651051339926781034097291387e-02
6.32070770102440559655461445149168e-03	1.55062960303318740849922887940634e-05	1.94557367499025389605317485167319e-02
5.58630245620303003476291253214742e-03	1.16554189503212074557280283820807e-05	1.71687699343198398678957135262572e-02
4.96296116531920220718055530093378e-03	8.60397028842598045408838665469127e-06	1.49940650332891835276810227014754e-02
4.43865233339459714185220510977524e-03	6.19826661003673957450733240252016e-06	1.29166493982447654752058470260623e-02
4.00322827810790765526461479302923e-03	4.31661663632586643567180279801073e-06	1.09224513598759881328948762806858e-02
3.64824064024975778582762316620777e-03	2.86340881740332242325275098926491e-06	8.99817729486603056517147599292870e-03
3.36678631356980965185159952567324e-03	1.76446824684209469600740045427082e-06	7.13119169733177843839080330643479e-03
3.15338134555367162787374042545678e-03	9.63458541874847865242074243345809e-07	5.30940029928840002951830359989775e-03
3.00386075227657780621595111437733e-03	4.19153987776045986335572019114850e-07	3.52113630445406298164176998448223e-03
2.91530252580117470950719378215911e-03	1.03448181461806521293714415904826e-07	1.74513427817509851085692973675350e-03


==> anc/HL0.1387779318.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 3.377193e-31	y0 = -2.91028148028110992655674117678145e-01
# Amplitude at highest Fourier mode = 3.00000e-37	Pade error = 5.09880e-32	H/lambda = 1.38777931808390246516710146627213e-01	c = 1.0929512500000000e+00

9.95238049440491685688154899322287e-01	9.43439949158857752751680659893305e-03	7.45500840548462749111936020060540e-01
9.74689768331722556055617343640177e-01	1.95240925143896201329991269335430e-02	6.94825692958659798516427388979737e-01
9.39039515873739284425513167009575e-01	2.66782676434967133574957417133060e-02	6.36866796392009078652311393637128e-01
8.90910027278695499491869092853453e-01	3.09466388474699172029191618987787e-02	5.86819688493205206009535316350879e-01
8.33567121357009470241269892781744e-01	3.26563155756711150293605997222182e-02	5.42000776617271446357730114213524e-01
7.70407190439658815764170033530865e-01	3.23255962746803441391368797617896e-02	5.01131313137140513668742829814155e-01
7.04556638765856511441685484675442e-01	3.05414322590669446052843115385539e-02	4.63511953683049125774074846833747e-01
6.38624473655826879246149497431252e-01	2.78558691664553086775532223809780e-02	4.28707225972479590437018016496101e-01
5.74603759603313601998054290124815e-01	2.47243181690182295127661901094587e-02	3.96415258006857331916950900280884e-01
5.13884985608217271462486963650243e-01	2.14840663451702210617655681087229e-02	3.66408774715365473132912376438052e-01
4.57335463494086828968149558236692e-01	1.83604366071162925787630917005824e-02	3.38506088047681848348200355722686e-01
4.05405775009617650740654428827117e-01	1.54868713582005343219519093342376e-02	3.12555489535585347425630322912173e-01
3.58237083355495091460513020438910e-01	1.29287716072840430190911190060641e-02	2.88426003373538318762611309664412e-01
3.15755247969307145548920284569806e-01	1.07053124766844255837786443371472e-02	2.66001433606275851550430793595732e-01
2.77746445906300141423497146063852e-01	8.80685978711061138777652041681201e-03	2.45176326367824346928310693965533e-01
2.43914218963120213786615847344181e-01	7.20765962698078709510459879610603e-03	2.25853177472708144702697520931621e-01
2.13920382375697363518002132223588e-01	5.87444092435309377761094585981030e-03	2.07940513022185086550107151962072e-01
1.87413051018744197679577725313881e-01	4.77187160134656250047053646658005e-03	1.91351602925537875615392227178547e-01
1.64044953809745107729715741536735e-01	3.86577201119569941301863908068437e-03	1.76003635988105509598905685610761e-01
1.43484731134978252041778897622910e-01	3.12482170067669197443742829119712e-03	1.61817227422921675365858732417627e-01
1.25423334215315499288484641203389e-01	2.52130553699702280645542407326935e-03	1.48716157987903577609227721700999e-01
1.09577110455292548253503171513661e-01	2.03127966071381146076781498296810e-03	1.36627265025263484193270049754738e-01
9.56887177705200705796570659038767e-02	1.63441011157734130346267284178557e-03	1.25480423968994441697778360724043e-01
8.35266707152866407576645347964299e-02	1.31364552145941225429607823910687e-03	1.15208575758002343646306002124672e-01
7.28840695433126104896479293676259e-02	1.05482281270089791619321706407865e-03	1.05747769987444501952483598337849e-01
6.35768824062539740588881983195913e-02	8.46263681407944148576267269248627e-04	9.70372044763722879090275175868330e-02
5.54420237635621856604367868394268e-02	6.78393354523761314926608555974107e-04	8.90192494681580257075654336966590e-02
4.83353844476260256618390615952358e-02	5.43396848653988934174756854847424e-04	8.16394499718203663524876964239048e-02
4.21299093668690627263393598470492e-02	4.34918267628389250817010376976730e-04	7.48465036640504209862012167229508e-02
3.67137789928000799951280989300404e-02	3.47803166491536277946098455316676e-04	6.85922145941997692044427171074447e-02
3.19887244365038931342098413059034e-02	2.77881091107264989563144427075295e-04	6.28314246678493728841084874269197e-02
2.78684888350088369657256428022317e-02	2.21784050913328160032984264720009e-04	5.75219256447653132101311849055809e-02
2.42774370125401494156079404390796e-02	1.76796254073557470309795830117243e-04	5.26243545423961620845173736435483e-02
2.11493088807493030420598536629110e-02	1.40730527145620723643704198024232e-04	4.81020753316442418368463755586181e-02
1.84261083047727199593588029910088e-02	1.11827202927929520203820605081952e-04	4.39210498653761249702204893191908e-02
1.60571171744629182606755478122774e-02	8.86717347293174916078830635382783e-05	4.00497009632605788383718880747823e-02
1.39980235702245081457997179735705e-02	7.01277941071239705011174691249708e-05	3.64587702522003283939414970057384e-02
1.22101528571246680440677668976854e-02	5.52830880966459650976830204535235e-05	3.31211727347843939497489051844791e-02
1.06597910420877995430637851877744e-02	4.34055720959504296873769398901333e-05	3.00118494328480269050463789601474e-02
9.31759055815198643539701212550322e-03	3.39081273032348794937572412224443e-05	2.71076191475268073180070715363101e-02
8.15804958565830534125395054583321e-03	2.63201123570053901927579387355014e-05	2.43870304055693760363590821318998e-02
7.15905695079694352541495144398250e-03	2.02644868950437118339309456899234e-05	2.18302147163175703380678294024135e-02
6.30149552438317861579029671769631e-03	1.54394443412862573033477602667547e-05	1.94187420681840356165692721503839e-02
5.56889788827121181470832454790181e-03	1.16036898695187701734351098400403e-05	1.71354792538459161634325086536524e-02
4.94714882679496634027286266024848e-03	8.56466436765547419121654623796348e-06	1.49644514674158192733496631302595e-02
4.42422988807026777255655725690849e-03	6.16915119911903279981231388495364e-06	1.28907077535109671455421566998021e-02
3.99000181561727876218577932990431e-03	4.29581321019538751385758044240379e-06	1.09001910580352603118041392122418e-02
3.63602109662368920929464431254319e-03	2.84929668893006462676136947739815e-06	8.97961359001630828836245435564044e-03
3.35538727227034396645913717125865e-03	1.75561126751702970082424665329912e-06	7.11633785205950576105210176108265e-03
3.14261808400282368158008282954913e-03	9.58554406320452343465622643016467e-07	5.29826299752707314181667673554668e-03
2.99355004117485065214122266830281e-03	4.16999828431540738065040450608843e-07	3.51371530810063373700799107375068e-03
2.90526258313445466541894384158824e-03	1.02913563861975668697861235823840e-07	1.74144431797682825129548274420998e-03


==> anc/HL0.1387821746.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 3.152855e-31	y0 = -2.91023941267420910299584633360573e-01
# Amplitude at highest Fourier mode = 2.00000e-37	Pade error = 5.23650e-32	H/lambda = 1.38782174579660002476515131950001e-01	c = 1.0929512000000000e+00

9.95234037317461857121000605447710e-01	9.44197908679668931771079459293796e-03	7.45476664439578261639192169713366e-01
9.74668612614736051075505830955136e-01	1.95387990329020346040519877538352e-02	6.94783332785607249678837241282424e-01
9.38989743273835974549650666227892e-01	2.66964558160139958272301910312114e-02	6.36808261966729848569045187741522e-01
8.90824047741899157787142402004893e-01	3.09649575078158846107495214946076e-02	5.86746608507240491152979714938213e-01
8.33441770575383555529045532624205e-01	3.26722050926085123535970601640859e-02	5.41914585474552023615754561509793e-01
7.70243402864080939125371535065294e-01	3.23374929392702158709601134347293e-02	5.01033374349562943570567065574325e-01
7.04358581331750990356970853871260e-01	3.05487082010209682654591321721174e-02	4.63403614374056508761654387043342e-01
6.38398474367851121462170100936876e-01	2.78586219317958707397430755674896e-02	4.28589867613335830011485428871347e-01
5.74357272215739433671619923871920e-01	2.47231181008808433124973347369053e-02	3.96290338485838034023221869903649e-01
5.13625722171348319018929333254398e-01	2.14797285546089561506922821336556e-02	3.66277844762524560716485863887845e-01
4.57070743086273297579104659250199e-01	1.83538460751712624760127393415613e-02	3.38370775897230132058946482490782e-01
4.05142085979636024346019858532729e-01	1.54788655069996644691118755918507e-02	3.12417458823886532245728448514000e-01
3.57979830784055984152003102166187e-01	1.29200725349272120330149827209913e-02	2.88286894221269331844531293170806e-01
3.15508649330860400755492503249402e-01	1.06964967118393567976048779338510e-02	2.65862797136528136907848236322931e-01
2.77513538944461741537957475476821e-01	8.79835356414698324089768718480420e-03	2.45039561421318426712731226325386e-01
2.43696950737267284537112284404149e-01	7.19974999886915697742578644676588e-03	2.25719477197067872165410267171924e-01
2.13719753062321812985480512220390e-01	5.86729581095860239497831794279688e-03	2.07810828640447384519107496644399e-01
1.87229288783903437769629872057426e-01	4.76556401712795686030269489872486e-03	1.91226630388677132721681664121129e-01
1.63877699082269729807110091544587e-01	3.86030498506230253231942030047129e-03	1.75883826765546495053219595120780e-01
1.43333211969426378845922859631320e-01	3.12015123631400740526020396510562e-03	1.61702818877476370878459550927844e-01
1.25286519806932877779721141093504e-01	2.51735985307566078490779929780026e-03	1.48607215073189889774822065867654e-01
1.09453836034202145086634808346523e-01	2.02797396029449624558397959930204e-03	1.36523725144511757259737573354403e-01
9.55777793202831749718853642649871e-02	1.63165700019938299264350464038968e-03	1.25382139350248450193444860347875e-01
8.34268913887381770493478047116082e-02	1.31136171083340398536126564732557e-03	1.15115350223307802468452558772634e-01
7.27943415200324825761981306195391e-02	1.05293291974904365895572366582013e-03	1.05659388416898652354412839321860e-01
6.34961888638569587821004674055796e-02	8.44701903093304507618642199708409e-04	9.69534540095886540090138452845100e-02
5.53694460024418692394531418109024e-02	6.77103696707561084836802657274416e-04	8.89399323060590395318012749450357e-02
4.82700990940217428197939752357642e-02	5.42332468885438153475929804798725e-04	8.15643887174936464940766890562945e-02
4.20711799965784409702839077534499e-02	4.34040367071480653233774590647691e-04	7.47755410782158583478651607900905e-02
3.66609455977609614893667927674750e-02	3.47079739291294009396103183553216e-04	6.85252100239627124354943504757098e-02
3.19411931152562814879597642301455e-02	2.77285723794720398840938204573688e-04	6.27682492082109259672674399330585e-02
2.78257230993629109054866492953119e-02	2.21294873745914607436232198207184e-04	5.74624576183666932017395975104199e-02
2.42389512370675473303350589538963e-02	1.76395083806753292546599304583733e-04	5.25684764249922805012947297994473e-02
2.11146637039686417608961163646621e-02	1.40402199917198179906019064434627e-04	4.80496728125895250407208538501309e-02
1.83949072842682970068406877863015e-02	1.11559069031403159891200287602460e-04	4.38720131357050029742717761811343e-02
1.60290038010903118439132302264388e-02	8.84532719195364720990914927242515e-05	4.00039275549204966276038740623665e-02
1.39726779020107196646306023950938e-02	6.99502941999877649111858891913906e-05	3.64161681058129064933426365818006e-02
1.21872874515427054907751050967451e-02	5.51393822205041351309283770388742e-05	3.30816620329161157671742899203932e-02
1.06391463421005386246839353293723e-02	4.32897773073724164573178125218492e-05	2.99753622527747980783674020876308e-02
9.29893021053120696275853883582904e-03	3.38154131608741033229323071432219e-05	2.70740969286160710614094642370952e-02
8.14115623369306135836085019349876e-03	2.62464943851885295152037848982625e-05	2.43564200801041703408034321371319e-02
7.14372888793386116373122149301784e-03	2.02066538359802040812126994427377e-05	2.18024646848743788267386249274142e-02
6.28754434824428274646481152197807e-03	1.53946212927288806569120271854966e-05	1.93937989852581403524925207903596e-02
5.55614707331045140250096444043397e-03	1.15695342694801378179514202213012e-05	1.71132861427669196183698749593049e-02
4.93543299184414414645314859775919e-03	8.53918871094276283795320291266853e-06	1.49449473046268990454161906820318e-02
4.41339447112508774105077794146262e-03	6.15066548081039984111676508685185e-06	1.28738284362943854461701859160146e-02
3.97990286166620726855237474624263e-03	4.28288054242705327877023901660764e-06	1.08858715461458977868854299060758e-02
3.62652489907995532199406607477197e-03	2.84069655572785125559230432755750e-06	8.96779090295121468051638429925116e-03
3.34636967908653649565765689415239e-03	1.75030614012575747508070949007099e-06	7.10695445038996636375841684847043e-03
3.13396337998095046969322459885988e-03	9.55656931111615409940566539892528e-07	5.29126994256506656007349069614907e-03
2.98514942705443608261914275326303e-03	4.15739418074158658855888886915438e-07	3.50907464166952265774956566071774e-03
2.89701235412510768509276791639471e-03	1.02602543197591596692430878926598e-07	1.73913308700563340909015583715130e-03


==> anc/HL0.1387858694.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 3.211866e-31	y0 = -2.91020277418630208880127348944319e-01
# Amplitude at highest Fourier mode = 3.00000e-37	Pade error = 5.36480e-32	H/lambda = 1.38785869449203111625984536991270e-01	c = 1.0929511500000000e+00

9.95230599190508653580303649119317e-01	9.44848111239315533029647593565622e-03	7.45454169962475384990719296398216e-01
9.74650403758909089608847989202504e-01	1.95515285143255198692841511713815e-02	6.94745663506254207975712006447771e-01
9.38946610556013163896767745007454e-01	2.67124196748468368465005559523485e-02	6.36757096489911144651162580282507e-01
8.90748960580348231250533148713981e-01	3.09812867136037221648574251481623e-02	5.86682892630885224692808235466919e-01
8.33331508759970955285433384009702e-01	3.26865691185784170469334558290136e-02	5.41839095552912461744197764946924e-01
7.70098496681194389114416522778413e-01	3.23483713607801184486355900181372e-02	5.00947018891101991627809228378516e-01
7.04182636161081826240024277086162e-01	3.05554408560908897377686791093656e-02	4.63307521687203801283250152612103e-01
6.38197159336967078247516024414831e-01	2.78612663831334147526139777160689e-02	4.28485346978371275737669864110575e-01
5.74137272511623015651580629061774e-01	2.47222099632131251847940916663221e-02	3.96178798107200261894925782190164e-01
5.13393863040815197042377225407046e-01	2.14760404213571000418971443751345e-02	3.66160718370459754138034959122505e-01
4.56833371006661946690507251129887e-01	1.83482008347818013321774696903985e-02	3.38249472260675952115361430462518e-01
4.04904701404272902127717510019279e-01	1.54720182314415446994802772275756e-02	3.12293327554915925530539554935778e-01
3.57746923322499801353439802772512e-01	1.29126509139376149045194092198828e-02	2.88161198585217567074353115404308e-01
3.15283676940641154199874828858301e-01	1.06889825251698133606563494383627e-02	2.65736690114228539981672234055688e-01
2.77298999322429740202952203128016e-01	8.79108915053163285507418253200700e-03	2.44914066494326882082257609136725e-01
2.43494503894222711125034492432574e-01	7.19295778227807937912706885600279e-03	2.25595476899052605522416378711018e-01
2.13530364586045214708742547299546e-01	5.86110279561851943566311410301909e-03	2.07689062300558661829991159098280e-01
1.87053372804357381390986224562050e-01	4.76002613392861065092318662858655e-03	1.91107699851545199513489533346515e-01
1.63715248422476115017200204164253e-01	3.85542841677621305080205605723960e-03	1.75768207167100683993590718347244e-01
1.43183909959909017336926228252877e-01	3.11590953581881770309166149935460e-03	1.61590871514213448696635658620439e-01
1.25149833103891810865537911423907e-01	2.51370683625187571123119785776912e-03	1.48499200648043505284153503059801e-01
1.09329090199503874722243985889838e-01	2.02485300537895165223604385679774e-03	1.36419817254870163656428322318495e-01
9.54642192960978445751556923515540e-02	1.62900757832527811505865359626344e-03	1.25282438947417023862462381433269e-01
8.33237283624949739692759049472653e-02	1.30912385944463531278713879716178e-03	1.15019901337132180125071586979901e-01
7.27007871556460359708809017506992e-02	1.05105015204028012075344482844712e-03	1.05568194102642024936876518179965e-01
6.34114780682754238057268363427418e-02	8.43122882728198930082598045757016e-04	9.68664904134407741724120373907438e-02
5.52928501254176577397405341301200e-02	6.75782950005711945338865932607803e-04	8.88571589387454088872753807966598e-02
4.82009321071656423853371023702435e-02	5.41230411335530441694977241790098e-04	8.14857543787440439100010644509529e-02
4.20088002823026743979091450340189e-02	4.33122916589101666142875124599813e-04	7.47009863834022049866175982144515e-02
3.66047554685841430776934249842883e-02	3.46317741668279051822219168350456e-04	6.84546682098686821228555863091791e-02
3.18906373951044983289846763851711e-02	2.76654339740719937047956429205056e-04	6.27016466655090988396825040089045e-02
2.77802873898884725477106443946007e-02	2.20773003082108322664064419731032e-04	5.73997148764214951603536292820623e-02
2.41981600524061679652948129123080e-02	1.75964851648615297458485793385481e-04	5.25095096573398894020970140142173e-02
2.10780784834673263583538599913231e-02	1.40048504778195116167738390025941e-04	4.79943956073145686963591006928508e-02
1.83621242817275150649041109116252e-02	1.11269185531070813993632678917402e-04	4.38203382330838921848683022315110e-02
1.59996518889841393238317097346322e-02	8.82165018424708653054986366803312e-05	3.99557683484293413622851039898165e-02
1.39464163382241009844166012598151e-02	6.97576626798401211278995970173495e-05	3.63714398661719279215963940230235e-02
1.21638036005186723671652479937337e-02	5.49833770329189467324126348339870e-05	3.30402829840665191794284006795222e-02
1.06181532564923643209196687094195e-02	4.31641271472780385379037181907599e-05	2.99372546199425076369277993687687e-02
9.28016395518362312632519293821993e-03	3.37148970384415299595444174318052e-05	2.70391877571972497923212231255140e-02
8.12437294465830413959464387841507e-03	2.61667727948180179768217889029348e-05	2.43246412001374418455965937933413e-02
7.12870177495872694077067809604981e-03	2.01441155442185816889704350106035e-05	2.17737511494412007572255690191288e-02
6.27406103414163065991109849823400e-03	1.53462457132412572445849607703170e-05	1.93680859038658447937691471408435e-02
5.54400767669699148142473941301307e-03	1.15327740406146134421722291820510e-05	1.70905047656570569500152256451079e-02
4.92444916500720518374777671179413e-03	8.51187712779670801397701557269015e-06	1.49250218538675866087509103962071e-02
4.40338929621656520627574968624258e-03	6.13094931853766460637706172023175e-06	1.28566750818399333651891591847081e-02
3.97071123828653433828572993911708e-03	4.26917361772380865449838369553050e-06	1.08714001616433312942954179030210e-02
3.61799393697178577974460180664466e-03	2.83164615569133482455397770897270e-06	8.95590927072153923458319826486343e-03
3.33835866076579283413057149277283e-03	1.74476435994788227476001733290225e-06	7.09757390981813863708412884997848e-03
3.12634302016080792050451159863349e-03	9.52651201000894388954140104038471e-07	5.28431132193838663342362853352280e-03
2.97780034277046182593849085777247e-03	4.14439414520444438042223570768487e-07	3.50447358125650275580357353759059e-03
2.88982280968637181994184822085282e-03	1.02282971608667249518217684664300e-07	1.73685601419054536292987731071590e-03


==> anc/HL0.1387891858.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 3.832846e-31	y0 = -2.91016988700158837804549228217906e-01
# Amplitude at highest Fourier mode = 2.00000e-37	Pade error = 5.45030e-32	H/lambda = 1.38789185754683062139773170613838e-01	c = 1.0929511000000000e+00

9.95228354068490777382129441366606e-01	9.45270411249249353087285140591183e-03	7.45444627898371736809727420454971e-01
9.74638749120394215328663135180478e-01	1.95594467083015350176668312474371e-02	6.94725443642774120119698844758276e-01
9.38919932123435464841529150485536e-01	2.67216005299983700090946866511861e-02	6.36727408353339033183229969197961e-01
8.90704556310620407885197337853941e-01	3.09896547515464267015789921808742e-02	5.86645464317512149722451039765693e-01
8.33269563590887537783118455950669e-01	3.26928314508039286536668335401653e-02	5.41795712513855510118050559159097e-01
7.70021314654410864825206963648609e-01	3.23520764695736835699137360158117e-02	5.00899336294860561747469786867936e-01
7.04093602972208516760150397830194e-01	3.05567675064539819119420641230347e-02	4.63256896124518901272827529904187e-01
6.38099835397076191122962265362699e-01	2.78607230982298657602113939656846e-02	4.28432759838849482569981743610983e-01
5.74034813309581474022155652970891e-01	2.47203819602884358009353998604872e-02	3.96124866626057781325625296601826e-01
5.13288776849598040123136095900947e-01	2.14734378576066239807950635831111e-02	3.66105762705361522093329138885071e-01
4.56727521018264852465295318643541e-01	1.83452009611410671483089419420139e-02	3.38193607805576089528774736131529e-01
4.04799435018586685290396059382452e-01	1.54688686409812682589274652151643e-02	3.12236560285424114374448095363644e-01
3.57643232958975794995184679493008e-01	1.29095005438315845429996681060314e-02	2.88103508455496682040521605915185e-01
3.15182334463036083911206147648494e-01	1.06859171181695672170332815280537e-02	2.65678092728427254560815849541659e-01
2.77200641637811991664974443261052e-01	8.78815925113421450198260272608286e-03	2.44854648151117009294644576819554e-01
2.43399672238789281908781552785586e-01	7.19019597679737566818998709142516e-03	2.25535403421119620708825719804095e-01
2.13439512628972129516100075059749e-01	5.85853187785688766979991765517217e-03	2.07628567142440076770164385378812e-01
1.86966860911456461845642812863816e-01	4.75766171169552630017528240751607e-03	1.91047060385361748491192626372242e-01
1.63633337102389005369791592425939e-01	3.85327922057655278773886449343163e-03	1.75707718504666225716917671474896e-01
1.43106758994826974450826275989127e-01	3.11397747736439991669721626127425e-03	1.61530824674656017640135125737050e-01
1.25077507481183845391528869583025e-01	2.51198760533815397508918434969118e-03	1.48439867851959002794575745042456e-01
1.09261571152927362219305777975949e-01	2.02333718990709314484268216830905e-03	1.36361443752723283330838161971346e-01
9.54014181963535071940314491640674e-02	1.62768201168185368612292148946364e-03	1.25225239355268196502629543951623e-01
8.32655016694574153127047007586626e-02	1.30797294439783670410106251773098e-03	1.14964058815544596242367486565689e-01
7.26469511416294058462266863736986e-02	1.05005703936022660951906487666972e-03	1.05513861717249202380005168249918e-01
6.33618222424998990331560558228304e-02	8.42270458900800371439669842998857e-04	9.68137944422636775425736347559430e-02
5.52471484843107593820818149488223e-02	6.75054604652876506071471122294595e-04	8.88062034597021222866371176769626e-02
4.81589517592639342419297399357044e-02	5.40610563583199861012258038788670e-04	8.14366259322655647134257917261890e-02
4.19703075691959921789378884326970e-02	4.32597310206147040525757482185588e-04	7.46537576411943116123920018588445e-02
3.65695201251505105539929234656035e-02	3.45873556900100666832062726747247e-04	6.84094003377398574236485558063598e-02
3.18584353647179663953823798360925e-02	2.76280188803638499713749242014816e-04	6.26583907972295601205051727660208e-02
2.77509026889729372088649272543780e-02	2.20458867853533571274364071954802e-04	5.73585133259171694905910182047857e-02
2.41713857858398371442470063916836e-02	1.75701997583946084185104932400346e-04	5.24703971783364897197571418081432e-02
2.10537169601601825713787689925225e-02	1.39829381494872276931620205915365e-04	4.79574004798122241571629784706364e-02
1.83399862480882540370393337147817e-02	1.11087312533867145143712252375642e-04	4.37854826068037238561565246424401e-02
1.59795551183717562331373935417213e-02	8.80663382845237371445306822546044e-05	3.99230673483788151499699299876786e-02
1.39281840428100611231978168794482e-02	6.96344667600406620813463522131083e-05	3.63408994108606607045610510288456e-02
1.21472632439868283137653236720510e-02	5.48830667424772607614536588786639e-05	3.30118968105981522975921895361193e-02
1.06031362845814228044074614152830e-02	4.30831561193464757976238016688932e-05	2.99110014225710921514753778520818e-02
9.26650672830323335349127357335770e-03	3.36501570298754470621777934436502e-05	2.70150295650492429500162504700400e-02
8.11191879774880311091234237404527e-03	2.61155287879909085565287661890112e-05	2.43025241241968327751371240727935e-02
7.11730373568165987253877232537285e-03	2.01039717870645919678887168519989e-05	2.17536093084392486156194855637964e-02
6.26358443612493084925315903499547e-03	1.53151331988325542741433379952076e-05	1.93498485717651083292334976910947e-02
5.53433184398633423427137422065665e-03	1.15089448960548452698710387009139e-05	1.70741056644845165931603937241893e-02
4.91546757165051725402376135505038e-03	8.49389165637913680312778857094547e-06	1.49104085099476514736079929121119e-02
4.39500804199763100669139260214596e-03	6.11764708383614484590080871371557e-06	1.28438158907011130833457048256917e-02
3.96284614887454858130417865554484e-03	4.25962803635953597472115719578293e-06	1.08602874876154475969486023007785e-02
3.61056692269632115660338347299282e-03	2.82510864809131035133433828845445e-06	8.94655810236187498142225388337105e-03
3.33129407806298433659721952816711e-03	1.74060697620623496213799664273680e-06	7.09001664518989763854652608308451e-03
3.11956469708458851149458815676820e-03	9.50316036136834119748606752383971e-07	5.27858987602578049737353787523222e-03
2.97122972055229191066530109697246e-03	4.13400489760364874520065113311467e-07	3.50063029156998146467111767741623e-03
2.88337837900587429016285420980734e-03	1.02022852470533564135509402650250e-07	1.73491465241554961455874767348599e-03


==> anc/HL0.1387922202.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 2.837499e-31	y0 = -2.91013979247311464935828063314065e-01
# Amplitude at highest Fourier mode = 3.00000e-37	Pade error = 5.54550e-32	H/lambda = 1.38792220248707988009236264362971e-01	c = 1.0929510500000000e+00

9.95226056228870148410251352751226e-01	9.45704336862409459507041477689582e-03	7.45430721780356933053932238363958e-01
9.74626633723822730802626710684612e-01	1.95678602438441784340297838175877e-02	6.94701113020150046875418841741338e-01
9.38891440155564373076804128898420e-01	2.67319875707337481705260939782433e-02	6.36693815719601978285498786367286e-01
8.90655384401977788410736632357316e-01	3.10000745464864576994791892301510e-02	5.86603538740120684660992646768867e-01
8.33197994756080590512722154607053e-01	3.27017975816176099079459859307615e-02	5.41746279542195057424226077904781e-01
7.69928029857882350542152315234827e-01	3.23586892460948895918830777995999e-02	5.00843205399053047640569133223285e-01
7.03981150453230552528844675017921e-01	3.05606894902232266442568288069492e-02	4.63194891252302254586509698747465e-01
6.37971956648185315020824503031839e-01	2.78620559561926783779244894034915e-02	4.28365730254008569967940696347421e-01
5.73895786529878048368628436893311e-01	2.47195081666619836923381533067454e-02	3.96053682389406063442382386998301e-01
5.13142877834786561664930186241234e-01	2.14708728049623540901877878184698e-02	3.66031295117031971753519022822700e-01
4.56578644026544141707117879743411e-01	1.83414793062288323425373319300444e-02	3.38116700520099394645584572586036e-01
4.04650873281237332085652662776601e-01	1.54644713551687697812046295331081e-02	3.12157999608170945197280737855222e-01
3.57497592926907502045024287524142e-01	1.29048181912405175685669582405133e-02	2.88023999583683991941624827543489e-01
3.15041547600784203564338444452992e-01	1.06812399478850269847961988417576e-02	2.65598245362858386175694529967375e-01
2.77066037866802380857641682046847e-01	8.78368413053562239410852676214182e-03	2.44774972350708199801867455756133e-01
2.43272084847455379957119631071978e-01	7.18604195300985557553582790751841e-03	2.25456315081773035766038202879896e-01
2.13319391866636209474351347796920e-01	5.85475857677271606777353701696847e-03	2.07550401359675533118786529802464e-01
1.86854380632789158739850139034535e-01	4.75428698241431495657847889047608e-03	1.90970089895265965531466087425795e-01
1.63528484976225085556271615398256e-01	3.85029412813324446059722929190329e-03	1.75632173779930006376255249188094e-01
1.43009405702879948173152792306562e-01	3.11135792393455919273558047040217e-03	1.61456912407006633016315564010147e-01
1.24987454090023922663346964302305e-01	2.50970258099096474982664846919258e-03	1.48367785165381209361068591638638e-01
1.09178576750442961304259286955206e-01	2.02135403491094168432926701541131e-03	1.36291386149909250027747371018472e-01
9.53252121536535718193423565473228e-02	1.62596926211737036691661637069163e-03	1.25157401258465357355544116058550e-01
8.31957863478275416430038065981190e-02	1.30650143462582979727292504930472e-03	1.14898627032181126347230779643814e-01
7.25834010742243763874954088834833e-02	1.04879996385468222343308507519198e-03	1.05451004144156934030702838879284e-01
6.33040845595559221104303224773459e-02	8.41203019125553321367128566171777e-04	9.67536479712996394163558529223276e-02
5.51948470142248566351814418450054e-02	6.74153677268508505631627678999406e-04	8.87488652608772913517532057234397e-02
4.81116947687268505107908374707980e-02	5.39854582049945565031916792314499e-04	8.13821506679356387819738049690124e-02
4.19276974582314463288010509552596e-02	4.31966346032166113358494290214092e-04	7.46021605640281335938762201083640e-02
3.65311629780576997140670135336728e-02	3.45349483690901477508033447437529e-04	6.83606641536844995835615550238571e-02
3.18239488195550665680223057246710e-02	2.75846811277455845594335966110603e-04	6.26124735765180994549768649496249e-02
2.77199215266128491686688964435427e-02	2.20101952056817130111697070532711e-04	5.73153554588845485612804556882453e-02
2.41435654285907255972097518982954e-02	1.75409196937153041805064712620605e-04	5.24299265880421876356009688834854e-02
2.10287354673457352795159761354766e-02	1.39590088728969377338340280716694e-04	4.79195363013665399025734168443840e-02
1.83175454165820270519135317074179e-02	1.10892477001020187871513444162413e-04	4.37501380380048620690045812050829e-02
1.59593810847520103944962192640205e-02	8.79082805680046655205314875036840e-05	3.98901524017942698651048645863046e-02
1.39100275067707560757821236179541e-02	6.95067085416529378526797201235378e-05	3.63103240057117801996518752083654e-02
1.21308992165803458074214714399522e-02	5.47801810128726650803489657713878e-05	3.29835742268085971884511257140824e-02
1.05883631755383886293989630915938e-02	4.30006345286681216076823614977553e-05	2.98848517732165768668443140432958e-02
9.25314463676970201497643610333315e-03	3.35842878718178044716925934557551e-05	2.69909827033091470286540575011353e-02
8.09980703506853419962636504569290e-03	2.60632798569770667298951532418346e-05	2.42805213050146657642159096019975e-02
7.10629782655774769999209148152132e-03	2.00628759270153368478012742716633e-05	2.17336030469074783495418342612823e-02
6.25355302152887611680704049600592e-03	1.52831790627787355304309768992332e-05	1.93318005798744609946699079368409e-02
5.52515394917992890343011441689488e-03	1.14844788885155677765995728133086e-05	1.70579834462452425702482739270330e-02
4.90703056479106044305792531724634e-03	8.47553718790717902305012740644545e-06	1.48961818204364143457513438613681e-02
4.38720634756306428140301029600265e-03	6.10424390518414319224240598978332e-06	1.28314543803466485616783993049461e-02
3.95558052269236674876740738273841e-03	4.25018953534970005159919931032570e-06	1.08497602888891828337953340188580e-02
3.60374396273929011769415540255649e-03	2.81879141851107877127622597675914e-06	8.93783517585487233539823987062145e-03
3.32482567813539686981433289343594e-03	1.73668636321776277078485342947939e-06	7.08307095023839849962041772720843e-03
3.11336729549460856048771319790516e-03	9.48163320461893816218717171576899e-07	5.27339927076202069043147246305732e-03
2.96522335266047351547134377061793e-03	4.12460142165381278375216356109605e-07	3.49717849404365176470232876636821e-03
2.87748563096540140305835891804943e-03	1.01790192342763677761380261702280e-07	1.73319264908091328089887253667439e-03


==> anc/HL0.1387950344.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 3.990100e-31	y0 = -2.91011188175688075657197450165371e-01
# Amplitude at highest Fourier mode = 7.00000e-37	Pade error = 5.70840e-32	H/lambda = 1.38795034378856475119940549447745e-01	c = 1.0929510000000000e+00

9.95222360170906181636316575125310e-01	9.46402938131238845896149751632281e-03	7.45408205439998341507658530811126e-01
9.74607123151465775429102343479390e-01	1.95814470799162139233712027810134e-02	6.94662255547589261096797310307491e-01
9.38845475077356581772960628910216e-01	2.67488306273190467562649829049694e-02	6.36640446281681614372942323795718e-01
8.90575922232496751616911660538628e-01	3.10170301974859183083796011637399e-02	5.86536980024844726598320878470537e-01
8.33082219719878222176172278792926e-01	3.27164051614114663527426728507680e-02	5.41667715434301749480144967740346e-01
7.69777121679357264080435977049127e-01	3.23694328957958665544281620410370e-02	5.00753905351975195520958930742934e-01
7.03799422122748360259049572592930e-01	3.05669983862979388800916043088215e-02	4.63096263405090017446240447761846e-01
6.37765698561655776460505683128706e-01	2.78641103797503701336942637549226e-02	4.28259285280440880923884694565675e-01
5.73672130841701813729899845178611e-01	2.47179635786916477655681655415022e-02	3.95940965231219718403769412183951e-01
5.12908885302856100785005304030128e-01	2.14665978260461778081780660427049e-02	3.65913818551557675813845534741803e-01
4.56340689733409755027767225699634e-01	1.83353594889662269065599498120761e-02	3.37995893766291016393922175386680e-01
4.04414315829510340639426329973415e-01	1.54572901771240127358741804804418e-02	3.12035173347533995211552866669186e-01
3.57266665409182582161382952959873e-01	1.28972030967909902388630608728258e-02	2.87900325178476803069959527649709e-01
3.14819397249299061481555648884991e-01	1.06736532051784024254966383342555e-02	2.65474745968527398063473434192151e-01
2.76854849466103861124908041697215e-01	8.77643933161169267890051800815536e-03	2.44652523614448717122115239118416e-01
2.43073239049495618238538361877247e-01	7.17933167135799015152138241132877e-03	2.25335652551279422392355278941084e-01
2.13133626569747534205966138847446e-01	5.84868387875537794440899779246097e-03	2.07432131425068751263156437107113e-01
1.86681938062761909195736808336840e-01	4.74888380264107960303725200021675e-03	1.90854701615331228359296749967110e-01
1.63369237613666349592236098274051e-01	3.84555456256931837259992567396206e-03	1.75520050108261358028078094558241e-01
1.42862960570476926742260460586080e-01	3.10724633407938167600892882147137e-03	1.61348340678767948986067805609200e-01
1.24853237746451495575140098174328e-01	2.50616728944375134182072997049698e-03	1.48262967765947601809813328400203e-01
1.09055903728068879080898230146468e-01	2.01833562217485816041666019471757e-03	1.36190452569028422261128768482951e-01
9.52133388533648391205389836857261e-02	1.62340633706896232113964562894794e-03	1.25060422015502914617812398392242e-01
8.30939517226979175385784555688205e-02	1.30433450040169082423045372876695e-03	1.14805628658802275692923867501272e-01
7.24908553716860679253144687206854e-02	1.04697380451677755446506089000972e-03	1.05361983420436339392310626400773e-01
6.32201078460325652950595250797924e-02	8.39667941969402632861679144651277e-04	9.66685836138679419511060973058910e-02
5.51187596901487411361099383007253e-02	6.72865922692688774138618239011010e-04	8.86677261921840988838678277856382e-02
4.80428623794176629941187816168185e-02	5.38776194084509849076116660292428e-04	8.13049011504142219054824515394701e-02
4.18655317429731369404683947131731e-02	4.31064747362791808437232575604929e-04	7.45287631462791987592769205340782e-02
3.64751204992329133399898321311906e-02	3.44596925117718626616193251642021e-04	6.82910813348994500195407309581311e-02
3.17735279737601303206461294458160e-02	2.75219792017763537079332110964988e-04	6.25466686255431642311364646940233e-02
2.76746584421580553750539334171744e-02	2.19580654228233557816290378830810e-04	5.72532923400365610712084274960333e-02
2.41030292040436729285146606485905e-02	1.74976950492530405561382603013380e-04	5.23715687400505467907789862033518e-02
2.09925232798130396501200225390836e-02	1.39232875715057489780393206815417e-04	4.78648441831957904385058028665543e-02
1.82852780720369027328718161576912e-02	1.10598485020988282799911611320147e-04	4.36990657682136618038883823882558e-02
1.59306995050156981473492733829338e-02	8.76675154776931094528108048746422e-05	3.98426441953969000238906741237538e-02
1.38845904546311527407022044894385e-02	6.93106723671724554504653640733477e-05	3.62663112386668389167926872664745e-02
1.21083823186306657494005007517737e-02	5.46216145106466534327354193161657e-05	3.29429738294616695099498993916835e-02
1.05684590820713827931712880815346e-02	4.28733177345898286222845299325397e-05	2.98475663819680365491261225418795e-02
9.23556399998267667356648088118017e-03	3.34828883237428935820641131048099e-05	2.69569026865518834824472151547671e-02
8.08427989330674336205760708816435e-03	2.59832372916884365328133894753100e-05	2.42495285304837561123096003145450e-02
7.09257493039930242704857720813610e-03	2.00003131222188704244200280369239e-05	2.17055761476243882252759433107789e-02
6.24140661630249796657126568519946e-03	1.52348294168743896769531531187983e-05	1.93066213936757295756650849881511e-02
5.51437757455693188078491163092058e-03	1.14476215634169144057173973528881e-05	1.70355439836097992168472328964495e-02
4.89743760956800503355148496659808e-03	8.44793142099767922806590973971465e-06	1.48763905113576400216082797164717e-02
4.37862741869110427755533425434460e-03	6.08405732822988407034657728846860e-06	1.28142399168025697969543164494475e-02
3.94786005089404693686777211012494e-03	4.23592103740989439788855611673969e-06	1.08350717428195523678161731048551e-02
3.59673669605383939892041776935545e-03	2.80919461364863066282249252904170e-06	8.92563837019480289019447894445639e-03
3.31839367613494503337426646887584e-03	1.73070178423622561913232005559613e-06	7.07334267772073617460947129601493e-03
3.10737774284279132370549572105077e-03	9.44864847393122992410521813233425e-07	5.26612190653637998268739633081364e-03
2.95954712295494960680448781004845e-03	4.11015743519913357185870089413416e-07	3.49233714814834468280223444066807e-03
2.87199626271402652686391709236224e-03	1.01432362143879289521746423979948e-07	1.73079139116106726196793239981370e-03


==> anc/HL0.1388001574.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 3.901657e-31	y0 = -2.91006106760863601417317709157326e-01
# Amplitude at highest Fourier mode = 2.00000e-37	Pade error = 4.58350e-33	H/lambda = 1.38800157388880313829964378299382e-01	c = 1.0929509000000000e+00

9.95567958638391951780824185471486e-01	8.80928874076446790045832318655965e-03	7.47400680441259175753498096615905e-01
9.76426864541885252929200742329581e-01	1.83104709653820917896542193360545e-02	6.98208447195441758797625242826093e-01
9.43118089150471979884690050453038e-01	2.51788214277047750765566623397777e-02	6.41565457475542362967567798183120e-01
8.97935040724626084654778071400248e-01	2.94411895742742296758877296774660e-02	5.92689044978219948209438962563666e-01
8.43770244530343628173916544268710e-01	3.13573597960845633648202558848786e-02	5.48906352649085131212200191706920e-01
7.83681089591612805429770526460132e-01	3.13586930744340735011510249920957e-02	5.08940230621429273344181542534761e-01
7.20538905415554872954136693314038e-01	2.99502592464285842635179652848139e-02	4.72093658969401315713040924889854e-01
6.56798388765631975572687444035203e-01	2.76225095448323111298528768069591e-02	4.37936496016858699453008048306799e-01
5.94390435050258067201367181354935e-01	2.47939132232600436119803698040700e-02	4.06174604699335615232556429291222e-01
5.34713389179735416348390465431105e-01	2.17862997454804117596834028725481e-02	3.76589599699503831619118517321329e-01
4.78687294215436356750881468179588e-01	1.88246380759568477769480060430459e-02	3.49008836918723927759175432867845e-01
4.26838538547568358335345994533866e-01	1.60506749658801486670718793446711e-02	3.23289253525619996790043584336030e-01
3.79391231690375242923948381133480e-01	1.35417823933045077409341471459116e-02	2.99307926772624224707428211386192e-01
3.36351243143649322043125264044591e-01	1.13295563070295513207899749537728e-02	2.76956140825015603110516159390006e-01
2.97576426838745623614755394882782e-01	9.41550765468481728513705073392945e-03	2.56135471343025139146980481283252e-01
2.62831495134399510722184699324656e-01	7.78305534419204510512687894391317e-03	2.36755145139450138465456284142906e-01
2.31828708117720313981805681746633e-01	6.40603920020358152502402047812167e-03	2.18730252745378436932294956803043e-01
2.04256706143863449031718251546208e-01	5.25438697412832763984721277326684e-03	2.01980541314324243499516271345122e-01
1.79800062784490957521063899637824e-01	4.29764870344934795729856465990098e-03	1.86429603810635563107553780549385e-01
1.58151917895590909766566292832734e-01	3.50703247711775476238349625860163e-03	1.72004342848995469815685433823608e-01
1.39021644995393415113838970342181e-01	2.85644241246382180198198270987867e-03	1.58634630285771889508492216135644e-01
1.22139069915069985741412309253660e-01	2.32288546295592979417752029596817e-03	1.46253109225744637807410893023855e-01
1.07256365265572300535717542969615e-01	1.88650079622115429336234835409169e-03	1.34795098583025210046139947497109e-01
9.41484261000919544396327591765242e-02	1.53037951215444551643908451743658e-03	1.24198567467157987845394624382728e-01
8.26122885525437698336506344000661e-02	1.24028118344293881727302289589940e-03	1.14404151391001968144907559958458e-01
7.24659754483844236917006523154872e-02	1.00431208302645674021764773846598e-03	1.05355186466272139813751546351582e-01
6.35470271883493839204224499928047e-02	8.12602778412871568886045195983578e-04	9.69977423262412961427404824016029e-02
5.57108890118409624868975474395644e-02	6.57005584845294195939810638289577e-04	8.92806400983366569235122079295852e-02
4.88292656642015627780400829443122e-02	5.30821782509720964940899924014311e-04	8.21554478556741723086794337479054e-02
4.27885132871723501012304918009330e-02	4.28562116333352216529854812984613e-04	7.55764508890089072898864592134111e-02
3.74881108126000817474798680613969e-02	3.45740357039053816096028835831347e-04	6.95005965483564066879414219903017e-02
3.28392358936035578060808620477396e-02	2.78697674402134331117927423205073e-04	6.38874140438628708146048108442584e-02
2.87634604703342255747687617717598e-02	2.24454678642587938849737029692128e-04	5.86989107901980249603089285607090e-02
2.51915751237185728588318700839307e-02	1.80587799209895743700042065325263e-04	5.38994504881707719359768814253118e-02
2.20625461725333949175760045704452e-02	1.45126840743143977945663233405716e-04	4.94556238734025400320737597926213e-02
1.93226029269612348334702713158056e-02	1.16470815624831106388796903046248e-04	4.53361281429853932871255912824791e-02
1.69244446011996290774222686464268e-02	9.33193554459258085729164301601129e-05	4.15116714396334961849845300329040e-02
1.48265490602008305927944927360078e-02	7.46171385927876381870425633762701e-05	3.79549118168687138787521760183491e-02
1.29925614787825335125384523256865e-02	5.95089170935490723555493670311339e-05	3.46404272579708810964376496609051e-02
1.13907417215453371636709269602763e-02	4.73029682094329168954562924726317e-05	3.15447000614909165752824235959806e-02
9.99345429962254833477942024843813e-03	3.74411561140146524235832670009040e-05	2.86460918790891873117862109283492e-02
8.77669186985540344347966507401166e-03	2.94742077747550177005040593257852e-05	2.59247884266919987498065269293646e-02
7.71962993587896158570938040940070e-03	2.30411897203232540182431532815402e-05	2.33627024113171603552570662325816e-02
6.80421545726694894267411745570179e-03	1.78524564215386054919622878187288e-05	2.09433317232284834520300560573934e-02
6.01479551340374037661170459401720e-03	1.36755344056051415473617186906496e-05	1.86515733956809720002976455673734e-02
5.33779392644082578323450403575213e-03	1.03235519397426405103446406866811e-05	1.64734981899052347916558624411584e-02
4.76144278640750453625120781565643e-03	7.64593247582188461805895522408576e-06	1.43961031823955240810166770288140e-02
4.27557140984038630109657310311132e-03	5.52111057416164885333816564292251e-06	1.24070739283624801600263305371739e-02
3.87144880296868089799997653601200e-03	3.85099498148114609863285261667237e-06	1.04945879687227514284742653571096e-02
3.54167028042809300775171011652846e-03	2.55684829464431088386176660863364e-06	8.64717433233776167386173575220122e-03
3.28007682493824202022981264883057e-03	1.57624141134392861951022405412174e-06	6.85362278294393989761942294538289e-03
3.08169707756475657894474280327485e-03	8.60791832734680860063392232112139e-07	5.10292508973130193291337143947472e-03
2.94270489899448631745558971455150e-03	3.74479690461867036025956112547496e-07	3.38423086813325437045734603488385e-03
2.86038848187286132540372776391525e-03	9.24166538567787826401356205923959e-08	9.31150136495176431239436818996698e-05
9.57704838646913746291045840836930e-04	1.84138677815092472502641281067348e-32	1.62552495707896651342053893634049e-29
5.94798193477834435552760651849436e-04	-1.80380129676605619629393331535057e-33	1.82679099618634448095486440998263e+03
9.57704838646913746291045840836932e-04	1.83992189643350595425809098433694e-32	6.11418923699272667953244352025613e+03
5.94798193477834435552760651849430e-04	-1.79488991593664292606470968267031e-33	1.82679099618634448095486440998247e+03


==> anc/HL0.1388069299.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 4.459668e-31	y0 = -2.90999388588174870169794644905236e-01
# Amplitude at highest Fourier mode = 6.00000e-37	Pade error = 6.07240e-32	H/lambda = 1.38806929855800078172005477611914e-01	c = 1.0929507500000000e+00

9.95214873672458758038157697883130e-01	9.47814507020078940233918155642742e-03	7.45366819178220789992610469258869e-01
9.74567837402124766845484547272350e-01	1.96085284422549744279518386940966e-02	6.94586349315030675254799651457677e-01
9.38753849174663748561538211112651e-01	2.67816217223186867254074815872505e-02	6.36533877893055583448059492946691e-01
8.90419537830178708929028073206578e-01	3.10489930503459232171262310349843e-02	5.86403569443818177633688469737588e-01
8.32857518837538651551880477307086e-01	3.27428439429172077798461998619679e-02	5.41511143632255434372261810997062e-01
7.69488161521686206305622184325245e-01	3.23878754072280456407681080764334e-02	5.00577747656593423380897805686266e-01
7.03455540588010904585497021447982e-01	3.05769199971314429040682963492288e-02	4.62903850539732250018033585989426e-01
6.37378999061794567241351404013309e-01	2.78663204172053130480609262884367e-02	4.28053589627242607011365369448762e-01
5.73255392323996359281135440433550e-01	2.47139617455060064224218093256602e-02	3.95724566784046840318279735578695e-01
5.12474134315336677892118478226262e-01	2.14580756498848195153698203131013e-02	3.65688935613465275472017194380643e-01
4.55898406316817325326280100578173e-01	1.83238920446861415447812779695526e-02	3.37764443876651472934469857324228e-01
4.03973121986295545470646945941196e-01	1.54441885054706792822456257153557e-02	3.11798836429131512636577578237419e-01
3.56833325238614036357181208908889e-01	1.28834742861186009906392178337691e-02	2.87660594743645309164594920092226e-01
3.14398988291689402660546610869132e-01	1.06600201980191375807376507173499e-02	2.65232965275983610805866883814445e-01
2.76451007852635740015511159701190e-01	8.76338689484763554857159346015525e-03	2.44409909373062814487616168139618e-01
2.42688418803515646925564062449067e-01	7.16715860622074052207757080909206e-03	2.25093310248304555780823678423733e-01
2.12769340918025231046700351124416e-01	5.83755129850201280871901248764127e-03	2.07191065524263122563562679252965e-01
1.86338968756226749690025198687927e-01	4.73885532661546945491668880657128e-03	1.90615822490702517778349193203075e-01
1.63047809256123323787699549710419e-01	3.83662764653463946506174314814093e-03	1.75284178846771251201424368370283e-01
1.42562882725227717997882163553175e-01	3.09937564006990946954082340267294e-03	1.61116212962920403346868597060206e-01
1.24574019647088685296649059749118e-01	2.49928163550665725355468817498418e-03	1.48035238290792778968305773943293e-01
1.08796846146866592279002434843173e-01	2.01235007283308097456472012271275e-03	1.35967701225310502022946607623568e-01
9.49736063916135634627389811485596e-02	1.61823071233109759633209966656585e-03	1.24843162235676505117129926693321e-01
8.28726275777112711217806190415329e-02	1.29987921834191337630073009143340e-03	1.14594317115051994485907755768569e-01
7.22869801946645021887298490417386e-02	1.04315367036682360263990973856092e-03	1.05157029142996314666566373292983e-01
6.30327047714420738366979187473985e-02	8.36404318671572811601029156529575e-04	9.64703541611736681082233350425653e-02
5.49468485875142578079710562781807e-02	6.70087656518491901449510727921636e-04	8.84765491938284659852487491422952e-02
4.78854671672604508151397092168154e-02	5.36419666492686708922287971431451e-04	8.11210612139427425519102645772106e-02
4.17216846543656815672317848440697e-02	4.29073413611857006228174981082728e-04	7.43524959612925907726562077040823e-02
3.63438663624877438175786914928125e-02	3.42920644823652316317664798459849e-04	6.81225678709637121958161591595057e-02
3.16539301483052185996405422021075e-02	2.73814162644371498683249163777829e-04	6.23860322091919675697037116134717e-02
2.75658065004269000797152468651582e-02	2.18406453620752749260434107150123e-04	5.71006004120362805925888583607491e-02
2.40040472383274565914511204884404e-02	1.73999704374271291139376229862895e-04	5.22268396751757387121101771425993e-02
2.09025771931794939606161590886294e-02	1.38422505848123544349807434615663e-04	4.77280579081966572770791384560252e-02
1.82035805143566358362214372171345e-02	1.09928973027074206439970943377750e-04	4.35701754698760953755641262648442e-02
1.58565119964451911668380787669298e-02	8.71165360945391340488106950606207e-05	3.97215861266134537787862843244310e-02
1.38172231409701247451207456003538e-02	6.88591899335381765177959078116579e-05	3.61530110380442596464842067131509e-02
1.20471922216094630321813383017040e-02	5.42534685595446425676886654750340e-05	3.28373499133335634522259390161382e-02
1.05128475623845281136361665575208e-02	4.25748299518217058954957264301622e-05	2.97495321354073906781563485709829e-02
9.18497376667451214766370899585697e-03	3.32425090824762048315524173793234e-05	2.68663687046877685169342999684977e-02
8.03819164979177807124553926597722e-03	2.57912329632837356850802072479951e-05	2.41664048975976734715465766256026e-02
7.05050378054533141701948495640194e-03	1.98484876466910940291807780501581e-05	2.16297739214043507821205252188291e-02
6.20289852848462791643553282772425e-03	1.51162758584936391852742753431629e-05	1.92380526713459894212370856381559e-02
5.47900627851296696579395025433742e-03	1.13565050333676701497576508903663e-05	1.69741209726409178800609290131578e-02
4.86480213437123439046396758691669e-03	8.37930692914122752876686539982398e-06	1.48220251300155385781339283578718e-02
4.34835012921625569590722342721563e-03	6.03372235641869732458759598913265e-06	1.27668456312806145798277709080706e-02
3.91958472818043552375124564236149e-03	4.20029589526890209632942748471266e-06	1.07945681988178500309868534551313e-02
3.57012615250750863897442383813758e-03	2.78521932017834938209053374798928e-06	8.89195754438532635088067468315089e-03
3.29312664934333441414173609534373e-03	1.71573949121778421626418341970377e-06	7.04643399388719697290020816872165e-03
3.08314522209470878331756210134199e-03	9.36607523502043359368400646586307e-07	5.24595390356173100432861173344187e-03
2.93604858852921427508187663444299e-03	4.07393965811945583822822587832955e-07	3.47889481050727191056095443394102e-03
2.84893637819319294532375656423902e-03	1.00533874788053085753286706273140e-07	1.72406619843672754530413020989896e-03


==> anc/HL0.1388166227.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 4.156515e-31	y0 = -2.90989772255122278887753737149647e-01
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 6.51730e-32	H/lambda = 1.38816622707424790831730061896938e-01	c = 1.0929505000000000e+00

9.95204922622928056570240044706836e-01	9.49692825245793703967634737470895e-03	7.45310511898633235161212723344376e-01
9.74515512391566598296155855443388e-01	1.96447451342745133476475072126839e-02	6.94485203452586056530990493774320e-01
9.38631377105724821319038433196270e-01	2.68258617462002213340896839411364e-02	6.36392906034740078936275388657478e-01
8.90209538859121774825947827937524e-01	3.10926593786846991269989798654377e-02	5.86227306166493291433657882583441e-01
8.32554232449982249521505810310236e-01	3.27795669428966576107220069795750e-02	5.41303857719278409812198958008486e-01
7.69096169813463776258823026807789e-01	3.24140805766815533163150815925506e-02	5.00343676253426471263987469754874e-01
7.02986968526919630168486039387144e-01	3.05915939508464317007456179037464e-02	4.62647156468342367331635945706646e-01
6.36850273461824888773106974960305e-01	2.78703092515232123285782831854566e-02	4.27778257557790204098127292439147e-01
5.72684370117003457884925802639963e-01	2.47091619417622364778521250183421e-02	3.95434316700758370111425261994936e-01
5.11878004246957079294560767398341e-01	2.14467561032514074444031818936582e-02	3.65387176792173976843991077036956e-01
4.55292422804906305528593259487107e-01	1.83082402074133246614625777307509e-02	3.37454269634348219753044212103525e-01
4.03370026397090830470013384225245e-01	1.54260706225100101241152967964416e-02	3.11483047763760332744421455944010e-01
3.56243240300376023145335280873247e-01	1.28643524563067299224150452754236e-02	2.87341735619878401862710799135136e-01
3.13829588224719956018190478840188e-01	1.06409628086794715384009422270672e-02	2.64913353896612081281050321186625e-01
2.75907820041929350137168118101138e-01	8.74512309356957728151322218273804e-03	2.44091656761599494087719361746777e-01
2.42175167835326619912855863888055e-01	7.15014613097074453706266762782764e-03	2.24778326105639816615820954036096e-01
2.12288286478801323214623885553834e-01	5.82204202615256182805783112240360e-03	2.06881057390354192741854346000729e-01
1.85891213184348372184674979857860e-01	4.72495216950346150299719755636878e-03	1.90312295361531264446177119568045e-01
1.62633563324655196405785404062303e-01	3.82433102841061448954126658581724e-03	1.74988439309453821552685386473283e-01
1.42181685360655124908052172838117e-01	3.08861970842946828734071617960706e-03	1.60829377564830106243369876098962e-01
1.24224912427720028846807432134740e-01	2.48996115758680906167988897087544e-03	1.47758243080437237543736413186960e-01
1.08478507714839265977701053865534e-01	2.00433937284503534313025410838712e-03	1.35701309230769427571191129893261e-01
9.46844550186243196832919970707642e-02	1.61139624868014025302814576143005e-03	1.24587967447822799164778293156812e-01
8.26109013690661093726207679724437e-02	1.29408747092574411900734705405205e-03	1.14350746118431785863990911819084e-01
7.20508034710345517546214118681248e-02	1.03827588513627661094699175059043e-03	1.04925343770083959061686504779285e-01
6.28201463840477590374568020518384e-02	8.32319353994490796848331259916108e-04	9.62506594213486786765596415445252e-02
5.47559743447027705521686772171479e-02	6.66683764065186562518209385360063e-04	8.82688095657224611393678794068861e-02
4.77143855304635114289497054418622e-02	5.33595632988368303477301631669913e-04	8.09251254616636895276856124674854e-02
4.15685834090867050549064546935571e-02	4.26739198209315229918414935685308e-04	7.41681273542788153727238081834921e-02
3.62070382795099972909096687426098e-02	3.40997516993004342464395549949406e-04	6.79494747598155963080872019447904e-02
3.15317871513276773497495705625394e-02	2.72234346759412120696959357744974e-04	6.22238940810540133422463483102406e-02
2.74568836715455858535082591558099e-02	2.17112348446109983028512297376661e-04	5.69490862577931455721316805528557e-02
2.39069993728793640558208840648557e-02	1.72942807881415382729930573599221e-04	5.20856177668526437104527130835246e-02
2.08161711180131435352706443696025e-02	1.37562206605255110865439579733210e-04	4.75967983318824512950518292732617e-02
1.81266859305312962880970304841483e-02	1.09231358025369071416959070446310e-04	4.34485484915709529297236628027666e-02
1.57880925369042704996815938021980e-02	8.65533159447092143992410950666570e-05	3.96092598139636880243328362677809e-02
1.37563282742038706003599525318986e-02	6.84067786244665834978184130979172e-05	3.60496501148478027334091958250151e-02
1.19929500927177278780330518582971e-02	5.38922075359435890904154808156483e-05	3.27426157104346231778796056239957e-02
1.04644588638580819670748016107620e-02	4.22883315111548112618672007585620e-05	2.96630825633552707785177816319149e-02
9.14170687341749715152121591562272e-03	3.30171027959473442709567027253930e-05	2.67878580162183081416801491281939e-02
7.99937914184689070211704860783959e-03	2.56155097407595290871456809237573e-05	2.40954844860546279916335289681995e-02
7.01554005941675583638497033313727e-03	1.97129360139384525891972788679898e-05	2.15660959458430555332547480388110e-02
6.17123777927095412885967502582419e-03	1.50129957779010805583544659416655e-05	1.91812773042667929742957438630633e-02
5.45015986708081541859286526431744e-03	1.12789759654940558205611708850012e-05	1.69239261836743253579396612522727e-02
4.83833478228502705129172158078998e-03	8.32218642986360052643473604925890e-06	1.47781164335942541233903055707190e-02
4.32387473226549538102118253481719e-03	5.99265963856030708217017985288232e-06	1.27289631252309438555282645800774e-02
3.89675618242533405118289636793210e-03	4.17175590819303330712641117517382e-06	1.07624895500855539458873896046388e-02
3.54863478638143719135512011429350e-03	2.76632065684017515058244019937746e-06	8.86549744937558715530944971171256e-03
3.27269178612120741403280265830369e-03	1.70411098147491376775496712917878e-06	7.02544186707647726767060172360445e-03
3.06350914909990583564293095211789e-03	9.30265332026765391106084538474805e-07	5.23031151031546391149057351850033e-03
2.91697097286102098527791138518703e-03	4.04637096924413065106064783718296e-07	3.46851463506003396714864402200652e-03
2.83018904554070058558927563049327e-03	9.98538165206673366833158584442228e-08	1.71889009351067045827838086333575e-03


==> anc/HL0.1388325132.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 5.741492e-31	y0 = -2.90974004885427947203569287098877e-01
# Amplitude at highest Fourier mode = 4.00000e-37	Pade error = 7.09350e-32	H/lambda = 1.38832513212934962643704181528086e-01	c = 1.0929500000000000e+00

9.95190882327609418257399078543620e-01	9.52341614869302474027303829851099e-03	7.45232271695881466228415721455166e-01
9.74441750551083505910330514134006e-01	1.96957048563285986984842671091162e-02	6.94343265184025275992966391201026e-01
9.38458986609981776791145467812510e-01	2.68878871208846493600421407462926e-02	6.36194410379817394621898002328964e-01
8.89914484412947566110127449057883e-01	3.11535917830227808660927506546040e-02	5.85979045746748014004223521649412e-01
8.32128932628881129936381723741550e-01	3.28304963540001281769655507434799e-02	5.41012268709613933761462342388754e-01
7.68547564463774437821129280404738e-01	3.24500658899056561902812492626773e-02	5.00015020346786164534378636272506e-01
7.02332568242067851798551173328251e-01	3.06112576315970442362088460614217e-02	4.62287443271502601838596154098741e-01
6.36113694251041992613644214237557e-01	2.78748374824433788499534045240293e-02	4.27393193435171386877413121820867e-01
5.71891382417841386032532720398121e-01	2.47012078611823676392680632515602e-02	3.95029309803619344648443982219877e-01
5.11053567074848091933854085705674e-01	2.14295351775982048175048513798188e-02	3.64967350877154556220040672727314e-01
4.54458767549169280283564567614081e-01	1.82849116161204911559424249837248e-02	3.37024448689134206222165123752863e-01
4.02545643170572576873009459536614e-01	1.53993835099923385790397217346004e-02	3.11047702989030700757657784542637e-01
3.55442550023618816154395106519644e-01	1.28364921196372586920497130000515e-02	2.86904908504369205676186055456362e-01
3.13063088225425830814067563633245e-01	1.06135290838676820049795302791434e-02	2.64478579976410052823082002190230e-01
2.75182522275327465584684598121690e-01	8.71918625345307867008824709004844e-03	2.43661915431120997215488223571080e-01
2.41495184492699560012569995398209e-01	7.12634068382349140494272253498462e-03	2.24356033057310037157982697873772e-01
2.11655452495098983472760328985655e-01	5.80067123502551633047741587606950e-03	2.06468101181050961649849272797993e-01
1.85305669484384222554893172733183e-01	4.70608590109583522644929115606774e-03	1.89910105687133911785110932222478e-01
1.62094257380513097792437770895637e-01	3.80788753253708423274694989524580e-03	1.74598068543501272558683475789631e-01
1.41686773075019356275853329064170e-01	3.07442821408698907194207488183029e-03	1.60451579853244847002134873161481e-01
1.23772064269058804496171335829692e-01	2.47780639275578520017437035088216e-03	1.47393542365289592381493387431484e-01
1.08065131950268213388659934585050e-01	1.99399122821270219843998227495746e-03	1.35350053954806023105419937874516e-01
9.43078539499627423899956011663633e-02	1.60262829133269359022430787228537e-03	1.24250373053356741421891127791833e-01
8.22683757402167849730258220734670e-02	1.28668758670628939753810762702669e-03	1.14026927178685268533863844202586e-01
7.17397181851535636279248627152081e-02	1.03205159362091371325545715198669e-03	1.04615337115796017148486241137314e-01
6.25379686684781079673278118508118e-02	8.27099650773844117481238815675854e-04	9.59544392221233687351955680681384e-02
5.45002937775093356159119079105042e-02	6.62318824598934979448901427042958e-04	8.79862956514341316943278384309859e-02
4.74829235686645548829319327324154e-02	5.29955343195858410876486786632342e-04	8.06561871494074833346480241914290e-02
4.13591979254535130137607427409667e-02	4.23711192365303090594466831499446e-04	7.39125859492245093951442042881199e-02
3.60177262163116389446890644576787e-02	3.38485154964991014419114529668555e-04	6.77071078359253469156232904282350e-02
3.13606862245773750531855737478777e-02	2.70154845851171022576209224567002e-04	6.19944433348343327821340936954421e-02
2.73022726588999049871344576484273e-02	2.15395123311714397348297784214818e-04	5.67322687532205428806174019372279e-02
2.37672961471009836944700252157688e-02	1.71527983688767999526686952321190e-04	5.18811387088759015983718505819583e-02
2.06899280590146006375931385608801e-02	1.36399251977882086694058446071814e-04	4.74043628428132412142253754765027e-02
1.80125831292226744677283470525067e-02	1.08277810785014568082877202320758e-04	4.32678705174311173178055018869334e-02
1.56849296853879988306092849377192e-02	8.57736118577701969240615798800392e-05	3.94400679745336676092133850651059e-02
1.36630159878498980205283614912403e-02	6.77712112285862572040128574974750e-05	3.58916919571546719418554374642478e-02
1.19085007942960199644383439437691e-02	5.33760352869939049508562102043070e-05	3.25956620784793381238038997307463e-02
1.03879768026673758088590281557214e-02	4.18710203220258244118892834930259e-05	2.95269323101119031040457952951785e-02
9.07237681891869849465253997422149e-03	3.26816707629253853886417667034884e-05	2.66623412457894086298986401956997e-02
7.93645385037701262990141338777062e-03	2.53479399490879157982996002271731e-05	2.39804615511845610193271729634214e-02
6.95832743792704651758941500875957e-03	1.95016395492824412096198221557593e-05	2.14614502324534920823488245269297e-02
6.11908928851785848941363568482529e-03	1.48483279275800064299199065581115e-05	1.90869020023623264872689118874913e-02
5.40246175309854212531367259861024e-03	1.11528223138198193971124575496317e-05	1.68397078841246412990069988032509e-02
4.79450309135063091507792571652126e-03	8.22763608967214076750702907849127e-06	1.47039205051632729470644024091322e-02
4.28335394960041912550804018457592e-03	5.92377070601985867719264667550450e-06	1.26646263655301279542495347946608e-02
3.85902019038754421466247986097409e-03	4.12339964065019280211274049135155e-06	1.07078237673425851808294352376682e-02
3.51318818478348139579157107719501e-03	2.73407547348039724709724555097716e-06	8.82030361509878641385481072899268e-03
3.23906976854488842585119209736695e-03	1.68417341233264680561989955068669e-06	6.98953002912609932600308938599053e-03
3.03127497879838057968445568611626e-03	9.19354172583632126439668347821712e-07	5.20351939891169953193716868147565e-03
2.88571116560553461353480799545709e-03	3.99882976697748852416682187997717e-07	3.45071939330802599411269206140276e-03
2.79950708861684846167812879392202e-03	9.86794107677672397360787003873575e-08	1.71002050867441472616798420236820e-03


==> anc/HL0.1388456961.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 3.981944e-31	y0 = -2.90960922753782362398485967791414e-01
# Amplitude at highest Fourier mode = 5.00000e-37	Pade error = 7.80100e-32	H/lambda = 1.38845696145290499590750183528656e-01	c = 1.0929495000000000e+00

9.95183075462755843097182026581480e-01	9.53815189911422839112402826101163e-03	7.45183535169586519933888492565828e-01
9.74400529671006308939712173154604e-01	1.97243343081900243280310820888775e-02	6.94259186285770566388057480875129e-01
9.38361834353326416834829134339614e-01	2.69233643963519008935152943778878e-02	6.36078804498381833572688244172993e-01
8.89746350956204020103253181757716e-01	3.11893778758435640648403524286241e-02	5.85834619920039195302586337469289e-01
8.31883395506197119862209942677533e-01	3.28615685607804697030658513439961e-02	5.40841361327298806422056575401714e-01
7.68226175501672666271265664451945e-01	3.24734124027370869197418884946350e-02	4.99819993326672812400364862882245e-01
7.01942965606214771297885741997486e-01	3.06258009828525158444629107987216e-02	4.62070732186605552131593125756277e-01
6.35667245236059566766972156060132e-01	2.78809689948864586730127409793541e-02	4.27157213974691826513838950512337e-01
5.71401010172736605103650166155880e-01	2.47001919333482313076525923233246e-02	3.94776348133027274956438722627883e-01
5.10532129871827869641485157586775e-01	2.14229841169775096463951335940708e-02	3.64699502826686678923498609859851e-01
4.53918074490434956763572843146267e-01	1.82744240728313932347827714776525e-02	3.36743621899596458175615213858721e-01
4.01996003962484892013356676391578e-01	1.53863509893891334573800149715229e-02	3.10755667863591095319387145554006e-01
3.54892682000132214353320127469710e-01	1.28220322540540483881155987182364e-02	2.86603373847346882310272292498714e-01
3.12520209718112682615015087606465e-01	1.05984939470296043662535171832066e-02	2.64169267601800333480576856317466e-01
2.74652508392917543552322432709992e-01	8.70420307305675743876000666101774e-03	2.43346610685002964837733803527763e-01
2.40982718001625976863610549095576e-01	7.11185802392090598461932534835473e-03	2.24036596460045279139114860406522e-01
2.11164148577656416499926569978278e-01	5.78699832533815350948224207224165e-03	2.06146439778678727067675062304234e-01
1.84838179861155117078639425971651e-01	4.69342261981468603239903147692579e-03	1.89588115746183995739909179849424e-01
1.61652367722171495465432473402620e-01	3.79634709312265596600199946799983e-03	1.74277567762874306526775771210863e-01
1.41271504679091008880425080756165e-01	3.06405539007141036833384241826444e-03	1.60134245814253898457275719195058e-01
1.23383784078601206571559458548634e-01	2.46859321107313225667478326097905e-03	1.47080867847332924937605013648081e-01
1.07703668872798596858006499998859e-01	1.98589095153277597613763608951529e-03	1.35043323241628078070689784228351e-01
9.39726158125552955838911759139517e-02	1.59556779281993812896868755107546e-03	1.23950658559266003465121184221117e-01
8.19584600717169904708794464609576e-02	1.28057792914746952816620595374069e-03	1.13735102709063956154312337561358e-01
7.14540107619544013052113796877726e-02	1.02679661122561618348343586527886e-03	1.04332102352599296980521026369490e-01
6.22752257062199954291251892104773e-02	8.22602460536665613649432036581408e-04	9.56803494415716538793866397086079e-02
5.42592060745196503791328046340596e-02	6.58486370536467563983551468067192e-04	8.77217913009928198613587398709960e-02
4.72621631417072497657425343202039e-02	5.26701231562361120573282067800751e-04	8.04016195003864328569121678167249e-02
4.11574492980947763522497775180717e-02	4.20957165135314094706532942825015e-04	7.36682369390205931470861725617435e-02
3.58337054338415279122070854214901e-02	3.36161564326637110197119300146409e-04	6.74732037330965665062256429599753e-02
3.11931510069868033760871968386557e-02	2.68200457175788172424906739086597e-04	6.17711627581269568133047012796303e-02
2.71500269923020011987521622922108e-02	2.13756519502674416341205712476704e-04	5.65197461572923753029634109855205e-02
2.36291920710143068799206762637833e-02	1.70158786789253890750772976068718e-04	5.16794651229236565227168865320916e-02
2.05648664692773187407912449286833e-02	1.35259316609683193657558178011420e-04	4.72135862113912458895356374661344e-02
1.78995143462983178308811978346449e-02	1.07332475611936835003794134073208e-04	4.30879976387280308698817835064700e-02
1.55828537746115046911165927613145e-02	8.49930327598930625517809271631122e-05	3.92710685122459523892062153300048e-02
1.35709826317416046156059069049957e-02	6.71297639072419644373947336321879e-05	3.57335034344623848216653649548515e-02
1.18256087549418043186183674809269e-02	5.28517712477051986238548666940100e-05	3.24481945387813883586566983958926e-02
1.03133732640131233518168414655224e-02	4.14451729420666947134482931855205e-05	2.93900724240046282823855452349704e-02
9.00525687937337628615297005747328e-03	3.23382176015188655842633009903294e-05	2.65359567522858593658267376968509e-02
7.87606015686591728112930562132543e-03	2.50732262304667008675513535133060e-05	2.38644071152863192399673849307628e-02
6.90394959699751756241216364167616e-03	1.92840599993763653436742792928158e-05	2.13555752584467501517830216607391e-02
6.07006244750906353579557761633163e-03	1.46780559002466017738438579024039e-05	1.89910601108620254654948887476109e-02
5.35816375728534486529491868703812e-03	1.10215700355422231818730338889188e-05	1.67537667130538572377775262263341e-02
4.75434996036375051251049433215730e-03	8.12843028994361448368238410602553e-06	1.46277694179890992237482499221203e-02
4.24679399779934366474975116477976e-03	5.85073483778498302808415153872153e-06	1.25981793293577482511359536241117e-02
3.82552767821843802859461212055076e-03	4.07154466626028359382545696567571e-06	1.06510159261606897575040902502011e-02
3.48225760155569823772520880267698e-03	2.69910975260149905753972125719463e-06	8.77308281531552400420454842763295e-03
3.21021153236157812148942926408411e-03	1.66234304277339211675770654036808e-06	6.95184737273274380806214157507014e-03
3.00401262474748858993399792256230e-03	9.07317499604363615642956377646662e-07	5.17532387074818847230881585142837e-03
2.85957937009916336570324504091120e-03	3.94611985313424211725524788975644e-07	3.43195968371366371714457461816209e-03
2.77404955893057231146436339371490e-03	9.73736756055408343917467735514545e-08	1.70070083723050449466488700564445e-03


==> anc/HL0.1388572088.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 2.913796e-31	y0 = -2.90949497788408550809456011437641e-01
# Amplitude at highest Fourier mode = 4.00000e-37	Pade error = 8.42190e-32	H/lambda = 1.38857208785382926746924936519698e-01	c = 1.0929490000000000e+00

9.95172831790663686053175301910272e-01	9.55747758868396925387005392011072e-03	7.45125597671771666864237368833664e-01
9.74346666874558120765460080525836e-01	1.97615730405341938003273693913374e-02	6.94155120065009332271703779974651e-01
9.38235779914755966930275770673573e-01	2.69688098908295595467177856553071e-02	6.35933733593595174711231381755201e-01
8.89530251370283394527914790486618e-01	3.12341772612715236570862939416994e-02	5.85653169577805805319597678250921e-01
8.31571361847017777446327330853983e-01	3.28991827449927132629973388043089e-02	5.40627888142564441056422487591225e-01
7.67822942270767810471065329810376e-01	3.25001931774088777242754189818035e-02	4.99578819962326014290114228324625e-01
7.01460989354205668713309073322842e-01	3.06407361138926624884053163875655e-02	4.61806091587620827599928845908882e-01
6.35123366963935638972377084179507e-01	2.78849498272010537477937344302032e-02	4.26873138435177312274743898111751e-01
5.70813509733346301219652181857851e-01	2.46951798333298849778533962787577e-02	3.94476588211956274886958858569898e-01
5.09918573719978082784718932383961e-01	2.14113179449617723121027791213518e-02	3.64387490910934162184335157433673e-01
4.53294009316712851559078103685868e-01	1.82583574679703684387588990388796e-02	3.36422468703172333020673686389179e-01
4.01374352292961372768877006889272e-01	1.53678055631815140967749002748398e-02	3.10428175991779837092155026921041e-01
3.54283631060401125421228958691790e-01	1.28025091958841172826095046747693e-02	2.86272057456232001900191029262391e-01
3.11931398554163538493696256372257e-01	1.05790823056618115616248767369531e-02	2.63836373152773419370749405336586e-01
2.74089363839057574333549730638864e-01	8.68563621682491475069533328084730e-03	2.43014137449384099307498950915511e-01
2.40448839490010393855237998532956e-01	7.09458648165857287346236549058440e-03	2.23706316668353798834409638164132e-01
2.10661682517243602911160233552753e-01	5.77126114136202107411303170958239e-03	2.05819918405197353163581303381717e-01
1.84368153168872628717735702597923e-01	4.67930895211471791379586933636334e-03	1.89266729884218557383017568510689e-01
1.61214968295708482962552592455032e-01	3.78384550538422944493345666805973e-03	1.73962525491933712376587669529693e-01
1.40866307070878625448090422893804e-01	3.05309121334101254196263257490359e-03	1.59826604053148050301397492517620e-01
1.23009924380419502110851669162823e-01	2.45905557023108390284317895861525e-03	1.46781547979656852468614193177499e-01
1.07359976008449770005546629406829e-01	1.97765140835936630225768711434362e-03	1.34753122955280104383949052789449e-01
9.36577080460243381851200813057691e-02	1.58849255147749238552045008170252e-03	1.23670258988457944396234228091251e-01
8.16708157451766859958038483626999e-02	1.27453538530727513760524911529124e-03	1.13465071467615156560253742903008e-01
7.11920211377664252775272995515897e-02	1.02166175172320769728948628886959e-03	1.04072894515593853616670986709510e-01
6.20372357149772547537252693297761e-02	8.18259264015855563327885490291385e-04	9.54323090366743555346095129898798e-02
5.40435465325590644024155622674527e-02	6.54828983313530708517062094606155e-04	8.74851551157564638791894537371538e-02
4.70671763386844393660979226996769e-02	5.23634376037961429500105103279351e-04	8.01765235177455688521843094763996e-02
4.09815090915850918374714457620012e-02	4.18396032755097928890384917637998e-04	7.34547244510767715016236770539425e-02
3.56752329100826955915524263877044e-02	3.34031350795487849937743279573987e-04	6.72712339182065757253216295074796e-02
3.10506268603589400526531119583088e-02	2.66435670433005633987122031358282e-04	6.15806192505668759196599066341682e-02
2.70220016280490067287498435373623e-02	2.12300178027322569496954388289024e-04	5.63404461260869813894372667357171e-02
2.35142939902852513093953244485161e-02	1.68961598342365711068728908910175e-04	5.15111697071370821018878846887159e-02
2.04618089823380166205050800468789e-02	1.34278888638700494089890544063928e-04	4.70560126355475695917554312901833e-02
1.78071003239327366861845756748997e-02	1.06532575014027946152200691773229e-04	4.29408325494730904969095622605228e-02
1.54999780773927344601352089885106e-02	8.43428937611649351354365221969397e-05	3.91339816098721515964531063220716e-02
1.34966320152397036809319591740723e-02	6.66034365295159269092467892913299e-05	3.56061603070219070293830115074842e-02
1.17588593521377098136313030428541e-02	5.24275047300489656080830317448369e-05	3.23302675945830600647204092817518e-02
1.02533860645731400758022078441971e-02	4.11048353078210570371840880763642e-05	2.92812491676149690112736506614093e-02
8.95127180199432577080419710152182e-03	3.20667594460719873477726753272460e-05	2.64359454539407148829370316569746e-02
7.82738927153679292948633784782847e-03	2.48581982055539113297912691292940e-05	2.37729406394220241569363415796350e-02
6.85996988166460148600550513512457e-03	1.91151885352141087328915451580397e-05	2.12724138185243392337649617124213e-02
6.03020831235779145136126644004034e-03	1.45468750818170642000147708538082e-05	1.89159931506295409860094360004920e-02
5.32191951698333373787693680828884e-03	1.09211038806027335818054805641067e-05	1.66866136871370876374683958418723e-02
4.72124244482275164857255977910199e-03	8.05291944851348543900325520844835e-06	1.45683793085196909717023955307353e-02
4.21638550005887305369463388154800e-03	5.79540273378970371775334148160370e-06	1.25464290048618556110363451263746e-02
3.79740941925923356254903792346396e-03	4.03239877216170656578011620204297e-06	1.06068075790071535736598497593140e-02
3.45604385303162344475915990577071e-03	2.67277396775610459284335010472316e-06	8.73634073663699293866942876931944e-03
3.18553448252571635330924411130739e-03	1.64591729372684059768396517980242e-06	6.92251441481705687490455581457952e-03
2.98051799780078599746905649665011e-03	8.98260606935220434654997559004674e-07	5.15335807243314314803561066928069e-03
2.83692272517848847853516797968125e-03	3.90643490235536333599451720104122e-07	3.41733152587943361863283022393910e-03
2.75189312644885818903776527510876e-03	9.63899580387806035758536109641190e-08	1.69340577143100825828017784952568e-03


==> anc/HL0.1388675582.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 3.341269e-31	y0 = -2.90939227319194964224586998912533e-01
# Amplitude at highest Fourier mode = 5.00000e-37	Pade error = 8.97080e-32	H/lambda = 1.38867558243403939879370404349784e-01	c = 1.0929485000000000e+00

9.95164558816892914301325002133068e-01	9.57307941169492930781801880214622e-03	7.45079277534287876279230400253811e-01
9.74303192424367526908287204537424e-01	1.97915900388757228247621737861865e-02	6.94071371853836114589724083417729e-01
9.38134141365692761572994684828755e-01	2.70053494942166540866927526560309e-02	6.35816704909727519961178572101793e-01
8.89356228037671079037604041027826e-01	3.12700791792264966220024880975805e-02	5.85506719723351713572975596707558e-01
8.31320408488292431459940309975155e-01	3.29292107528057726895902648625541e-02	5.40455667842002296757608898984639e-01
7.67499014903836935997688952253955e-01	3.25214760815681637333407534187523e-02	4.99384406783675065920599661212758e-01
7.01074146731641624669176188285602e-01	3.06525251537313197813790054034115e-02	4.61592920683228757668150965460832e-01
6.34687077024196788480366042075306e-01	2.78880026366834191612735427279123e-02	4.26644418288064768538439961315248e-01
5.70342317408358168121225762684110e-01	2.46910824175032094165803720935339e-02	3.94235257678520718973933330618896e-01
5.09426426503499010851831180485194e-01	2.14019349113243679248439034293361e-02	3.64136216977404189012327576289027e-01
4.52793257943875259575147444759865e-01	1.82454730628526366049466785775730e-02	3.36163667739263253445736640172856e-01
4.00875296123732504437160174114514e-01	1.53529372629630562905528119503415e-02	3.10164041918898836402580620730698e-01
3.53794436752490888286551211232700e-01	1.27868441171312956945574581483823e-02	2.86004586290756081039670239059256e-01
3.11458239684420589065573882691215e-01	1.05634863172436317091398699285162e-02	2.63567379659771542353727875787282e-01
2.73636669650358534549122389820356e-01	8.67069808370388069801777004210838e-03	2.42745264321612040549523492439314e-01
2.40019580661057610114066332943733e-01	7.08067338940385441436936611394061e-03	2.23439039223536638833250952297850e-01
2.10257652142857635019393322774008e-01	5.75857284571617273628759574436679e-03	2.05555548326712279754607662467308e-01
1.83990221272874783087321472305354e-01	4.66792479225800968511325899410123e-03	1.89006420536481997546745247213190e-01
1.60863300575239778579888871687609e-01	3.77376245795604852725741180251103e-03	1.73707279710420701570344351058445e-01
1.40540545885094699429892396886303e-01	3.04425316655326119811143535950498e-03	1.59577283954898803176030451413177e-01
1.22709334157141624050196286996112e-01	2.45137490912786256248099520595751e-03	1.46538885766178628092569126351942e-01
1.07083557368895087541816874788088e-01	1.97102432227085831195662862695279e-03	1.34517731786510978483260265126568e-01
9.34042857282993749221225239083641e-02	1.58280947249116797085147006254481e-03	1.23442643368756301702195693606601e-01
8.14391053497838096347482436994380e-02	1.26968780085533495889497975501783e-03	1.13245636895553136640678534859076e-01
7.09806792095533566196548097347187e-02	1.01754640732307226153945607606884e-03	1.03861956354985716156807192439993e-01
6.18448969787178879420124603093113e-02	8.14780543901880487979335728676273e-04	9.52301007010445172681101093069194e-02
5.38688513756268156147768428512234e-02	6.51900055821075105444304627789610e-04	8.72918357218288363227344503769521e-02
4.69087909745212961910614537829074e-02	5.21177527594987555376942319340815e-04	7.99921851609238078395384088770450e-02
4.08381402743733186452512952017898e-02	4.16342489899465681678183105418847e-04	7.32793992405358294755136681371211e-02
3.55456385956967089362023111656026e-02	3.32320798133384243263427287879690e-04	6.71049009184702859804903524662161e-02
3.09336238058328035238820468318224e-02	2.65015605463859250959434427788080e-04	6.14232114742128519104708163272652e-02
2.69164705954165520604661789180409e-02	2.11125194364206196116359362619874e-04	5.61918576547847186876441997104283e-02
2.34191829891131963401931466996786e-02	1.67992653325800364014035013254817e-04	5.13712628899651310272550765340934e-02
2.03761348561285046916796431292110e-02	1.33482587758659003526996187027452e-04	4.69246251800258761836597220891477e-02
1.77299489357114129103538589698797e-02	1.05880491906405021609027085823057e-04	4.28177842570526723244994957979163e-02
1.54305033273804909593230716268148e-02	8.38109376810416317436771401759115e-05	3.90190805796038068476895238196543e-02
1.34340538794423738900681456828467e-02	6.61712750076709976845348559439373e-05	3.54992086023277875750542717675992e-02
1.17024610631745248323155566127141e-02	5.20780444148468722902734325140529e-05	3.22310664473578160741096317516418e-02
1.02025105173941697262382408629379e-02	4.08237587891173612663489338048700e-05	2.91896036289310236442577385121144e-02
8.90531730554876213287146447100618e-03	3.18421127337201487716225485230429e-05	2.63516681426801164007788177287222e-02
7.78580486055967814416156892817004e-03	2.46800240964381224133109771597441e-05	2.36958542427860316628931192590847e-02
6.82225046663522420685972188419884e-03	1.89752036835519831362546678195920e-05	2.12023523799130212698129341342990e-02
5.99588991682645589679799102137043e-03	1.44381900081200392352641382596768e-05	1.88528026204989171654615693579734e-02
5.29057474724683020890650356988276e-03	1.08379840780282670101549623935311e-05	1.66301523029817962910065343568187e-02
4.69247622817550951202895994682074e-03	7.99058352958094209280348846430464e-06	1.45185180926909661923662672250583e-02
4.18983106547897423404723311013047e-03	5.74985215294481932799118383579868e-06	1.25030523650306573813728721396733e-02
3.77272447715087549852638284848936e-03	4.00027361018766305954326612039768e-06	1.05698139087841135824190738278549e-02
3.43290693328338102983703869964319e-03	2.65122990590405338529851746077255e-06	8.70564296228854443545757878821334e-03
3.16364139910856246049984687083313e-03	1.63251959700377945489238775129972e-06	6.89804043708033237190111872354083e-03
2.95957842444246724207966993916196e-03	8.90891577539672453060138100671810e-07	5.13505098530958220036817534844610e-03
2.81665688811213957343238219042287e-03	3.87420526975687036009896507604231e-07	3.40514947713195412351827985126781e-03
2.73202863282392211037942044974345e-03	9.55919467580871108942189127089884e-08	1.68732794871644448196822095648287e-03


==> anc/HL0.1388770375.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 2.587871e-31	y0 = -2.90929820875955073944667720071229e-01
# Amplitude at highest Fourier mode = 5.00000e-37	Pade error = 9.60470e-32	H/lambda = 1.38877037519881485456390298264650e-01	c = 1.0929480000000000e+00

9.95156753073290721015354195533468e-01	9.58780998573751729140988420695855e-03	7.45033011355133414352877136326477e-01
9.74262053252383162286608973451709e-01	1.98201051224307235254369530187754e-02	6.93990167129281847302161970100484e-01
9.38037485218481241292484954707232e-01	2.70404463305952079038519261009819e-02	6.35704403980001968433827413506326e-01
8.89189663754053218141214656386889e-01	3.13051145456138310186086448634045e-02	5.85366396821481938421212685417137e-01
8.31078443101955746741106916127805e-01	3.29591437960458585634702743590008e-02	5.40290103559890950361455727614625e-01
7.67184305599672919968892256084764e-01	3.25433376205976318387472469343558e-02	4.99196397624011386331262941558150e-01
7.00695540599086023639349702991193e-01	3.06653079926557334846089313710904e-02	4.61385329220543399814030814441371e-01
6.34257200854226470454193201454750e-01	2.78921852273419733622734046457381e-02	4.26420128925870289432794590244759e-01
5.69875331442445552369125397186999e-01	2.46880389818674299875116746821055e-02	3.93997109947064541097867581740144e-01
5.08936286773489228315737202291055e-01	2.13934134000429101671240682453209e-02	3.63886944820382171785421549225804e-01
4.52292583808545748407342480592015e-01	1.82332229105879682264353819729706e-02	3.35905853328173686423992270768570e-01
4.00374779256235855754861414317191e-01	1.53384933254913235399700248985902e-02	3.09900084630175301717338814780305e-01
3.53302657143660945804581564535980e-01	1.27714345407236370535831975077611e-02	2.85736685110646283863816475863694e-01
3.10981745696137448578239784754437e-01	1.05480220692052437463809172984898e-02	2.63297526712150777564179478990354e-01
2.73180202512806498934282648870030e-01	8.65580720228476127140370317359092e-03	2.42475246871441532719771168393401e-01
2.39586357391829404161293488047260e-01	7.06675356028384312244438423994676e-03	2.23170447180450066605497542133168e-01
2.09849652706004864871647849763217e-01	5.74584618153092160785560939430472e-03	2.05289784316088553198805131038138e-01
1.83608450837220394870470976814650e-01	4.65648656811612141128456142862940e-03	1.88744710304522960789742793923151e-01
1.60508014886292825347492373695875e-01	3.76362073704104725251882142622169e-03	1.73450681843269284300899385928321e-01
1.40211437956730600122936364716355e-01	3.03535918302117662839312734115830e-03	1.59326699079209279150118059461269e-01
1.22405685514463592801205260103264e-01	2.44364542070089126904956179658324e-03	1.46295066012173365682131770366544e-01
1.06804358862244214998300368215854e-01	1.96435753319183096398689268541014e-03	1.34281291219921640692337381817938e-01
9.31483330516448001814896909995980e-02	1.57709604483908783836098589467322e-03	1.23214069665113220650243672830214e-01
8.12050738272556151107573447655649e-02	1.26481822077377662227647975194794e-03	1.13025304117842276883159774154936e-01
7.07671816688526122804684449424701e-02	1.01341570017715045036160374853978e-03	1.03650138447312028802923256069722e-01
6.16505278255193004290880805249652e-02	8.11291093638714162952060974913534e-04	9.50269851959447050349548255398979e-02
5.36922193943820513177060619899896e-02	6.48963091752985154991587775785569e-04	8.70975371334630134498298610788467e-02
4.67485429218921576964385378072072e-02	5.18713693532916100819258714663905e-04	7.98067575794946140058449118822179e-02
4.06929769927287521650537815739116e-02	4.14281798328128138496953227450817e-04	7.31028477225437052434005645150647e-02
3.54143251387353872916392286362997e-02	3.30602188571433595136282529840107e-04	6.69371913593901837632409803043727e-02
3.08149949066143618385473730443295e-02	2.63586265443634519307370677970576e-04	6.12642787750425033964795471906788e-02
2.68094326723929023603199578721567e-02	2.09939757979288317099775125757783e-04	5.60416121744680303910538661696013e-02
2.33227137307728622343869020163126e-02	1.67012360190641717144909602527234e-04	5.12295953824282879902567692019241e-02
2.02892812269677905752532281185063e-02	1.32674459674085311512062656418532e-04	4.67914105817626865832063750034462e-02
1.76518242224409118327979874187280e-02	1.05216562871935090013758665939967e-04	4.26928847492359776814647373983469e-02
1.53602836438837371092011381137950e-02	8.32675549210676960505509924820834e-05	3.89023482452792436827285726890842e-02
1.33709744189243788467887737866843e-02	6.57284759228387162374932984323758e-05	3.53904877829021026009072388432254e-02
1.16458123245823093966315720366395e-02	5.17190079985623217187346550944925e-05	3.21301957748430842058325493630089e-02
1.01516346824975842705921538993802e-02	4.05343284822257414195649039733977e-05	2.90964178365651113800900346039270e-02
8.85960484640355242018054704255396e-03	3.16103870775355548678050913608374e-05	2.62659999962919912607036379347500e-02
7.74469132743796054672241453824867e-03	2.44960092511030070551129323484899e-05	2.36175369347875726484996101348321e-02
6.78521331956982200822275141214954e-03	1.88305188032151522724697915042552e-05	2.11312223595434996471638094115433e-02
5.96244527628032649794919674823178e-03	1.43258152873300089079752348055166e-05	1.87887024151617960715527641663326e-02
5.26027402671374913561347458600253e-03	1.07520430129207968215022649354500e-05	1.65729328332285340298084038875373e-02
4.66490269632572993614706198809983e-03	7.92615393448055940963298127183895e-06	1.44680403164304463774948290579952e-02
4.16459641438648415260805207936470e-03	5.70280256479178626732322596440653e-06	1.24591884354191431075298419503853e-02
3.74946545186126949288119509919587e-03	3.96712227921732664408422803216606e-06	1.05324481168341659201059398408596e-02
3.41128204051805425467514995495204e-03	2.62902337108555566504362559518698e-06	8.67467263815842728103013558991854e-03
3.14332768027069127894808154400007e-03	1.61872764785782468093182399638251e-06	6.87337691240974270355375471301614e-03
2.94026825253990781500753475627933e-03	8.83315361541371178139626681726356e-07	5.11662071724921447985274365316276e-03
2.79805473144197407350006208527415e-03	3.84110573369585689840355180875129e-07	3.39289538884823971969941110461493e-03
2.71384773003745791066670629972873e-03	9.47730061184092425938067013820452e-08	1.68122894793949470007193163427683e-03


==> anc/HL0.1388858341.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 3.133401e-31	y0 = -2.90921092616318824256106258055868e-01
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 1.01460e-31	H/lambda = 1.38885834053742187392700783528843e-01	c = 1.0929475000000000e+00

9.95149105454462677216495735546377e-01	9.60222927862216001616304103881998e-03	7.44990997486921652437942969151779e-01
9.74221891778522524909921633895449e-01	1.98478056276681611437407463542946e-02	6.93913645264204820737844027070580e-01
9.37943700248426732412751407315506e-01	2.70740762463499039732474238686569e-02	6.35597190070371051521130089998297e-01
8.89029330611433794018287861779460e-01	3.13380314271669840961937746482812e-02	5.85232151373353471411243999896464e-01
8.30847631265796147130323262336503e-01	3.29865353766111005207459136985870e-02	5.40132321956508217541339807739113e-01
7.66886907224791154349711874972893e-01	3.25626153939469143157325629115879e-02	4.99018493826677091152358366608492e-01
7.00340983529182160152258380886234e-01	3.06758518442082368596645612179720e-02	4.61190541787677857565017453855040e-01
6.33857935185157544368378995923479e-01	2.78947472535928964214348504419876e-02	4.26211433629755858403536391956041e-01
5.69444695665517346830718356357337e-01	2.46841060344014342540704069153082e-02	3.93777189936809285435559147180141e-01
5.08487006318695911360077501664199e-01	2.13847030208968707257217015910513e-02	3.63658208782465971621769258053369e-01
4.51835894299568646947764827019845e-01	1.82213627091763705494637105365472e-02	3.35670475424606275964814445794732e-01
3.99920039348322584480964319849620e-01	1.53248596633927898560067086005479e-02	3.09660044360294168576578702748591e-01
3.52857288938638822282920723212186e-01	1.27571009778002304811724565787284e-02	2.85493795783559376254881572480342e-01
3.10551365379156990075174699754923e-01	1.05337709510264521180520107406219e-02	2.63053450357461540714696110207777e-01
2.72768843516522651055858221504871e-01	8.64217081348398210144485255402329e-03	2.42231498742373307177157893210490e-01
2.39196724398502263679343654770552e-01	7.05406437677037246215568284112860e-03	2.22928394783746205116314413586409e-01
2.09483371213963488636256357112018e-01	5.73428540139280861436774746737350e-03	2.05050645390446963952982705877757e-01
1.83266294231127025345908913493615e-01	4.64612612460802293028886092615605e-03	1.88509552660742700729992919773605e-01
1.60190101360742058191459309283835e-01	3.75445734979830975265416101919891e-03	1.73220426376756079009403684270098e-01
1.39917395624535107387500543574554e-01	3.02734068695337266240301866540998e-03	1.59102126027869389343396537591326e-01
1.22134787298840918286957459337024e-01	2.43669035126894511530224292927478e-03	1.46076823820367608102807440935407e-01
1.06555630389751909214728142397083e-01	1.95836918444843935196791114210180e-03	1.34069907144516588689962802790128e-01
9.29206373652920763826944829215506e-02	1.57197219741462851411256669142621e-03	1.23009961333519333353157186365554e-01
8.09971767430182222864886893971729e-02	1.26045759472882418460317518418600e-03	1.12828791397305821077611342296203e-01
7.05778013015722272379166230550864e-02	1.00972200110703378722859203305661e-03	1.03461455100868386264174303260563e-01
6.14783714039164555647908419600642e-02	8.08175336353687280726451270604827e-04	9.48462899081106424722845565708043e-02
5.35360100594125833571027300609515e-02	6.46344726346367359889561335285288e-04	8.69249236382555878113472592323944e-02
4.66070387804636447448240072617929e-02	5.16520928341992511145532030064521e-04	7.96422638043119761899656125675343e-02
4.05649842831707198255379867045152e-02	4.12451409812631160059407640946706e-04	7.29464640149770055811410948084400e-02
3.52987069680279196704657760617156e-02	3.29079025072841757876768729862069e-04	6.67888679423148971735473038767795e-02
3.07106766654082767793755618863768e-02	2.62322587097725370404948327353890e-04	6.11239325744400245680582478131900e-02
2.67154049437920031209094965020202e-02	2.08894506539612500421867651176982e-04	5.59091331135428004644748092694953e-02
2.32380332919050578089815941280957e-02	1.66150417903870605521944076181631e-04	5.11048521726006979022193595661100e-02
2.02130705923407208827802882955793e-02	1.31965932939418219715744837878889e-04	4.66742559976300549229073772966419e-02
1.75832700774204408999561573187906e-02	1.04636111279743219879512953497535e-04	4.25831603653414891330256624815909e-02
1.52986344451867985456723168823010e-02	8.27937766355568502053022510048705e-05	3.87998886288350943337697109118913e-02
1.33155373822277741469539154475971e-02	6.53433541079457169173374244854582e-05	3.52951241571274171360135163184927e-02
1.15959499714306449760248206552467e-02	5.14074187509683244002842412043451e-05	3.20417591772908123825589593395729e-02
1.01067610808689726036689874618537e-02	4.02836078468340795678006937259687e-05	2.90147417913213731586411733303648e-02
8.81918165575441534394641789208183e-03	3.14099528901027336060736912638008e-05	2.61909227010615026071117084949037e-02
7.70822375184010973034499835266792e-03	2.43370326746247155247201163211142e-05	2.35489029472668114281133306905322e-02
6.75224607670661279003085886652460e-03	1.87056403845710465584100576497763e-05	2.10688837760357975172045338325259e-02
5.93255869208528350882443153324319e-03	1.42289008887359306454504943159086e-05	1.87325195922195678150364328504529e-02
5.23308034796547605468789086113375e-03	1.06779756163961075072177293312418e-05	1.65227748149356729414223600569925e-02
4.64004266666032774490872581951019e-03	7.87065758628290934258016668657235e-06	1.44237852461314510508431145056299e-02
4.14173609235214893874364360322384e-03	5.66229440788589538778402026417930e-06	1.24207242460199788525293248883232e-02
3.72829319123013509982399962375320e-03	3.93858801530830729318434743785921e-06	1.04996736373085955641211916853984e-02
3.39150553255393139691331875831616e-03	2.60991121718632521286830729481109e-06	8.64749898890803433966334439157168e-03
3.12467098311331343497211741292696e-03	1.60685631244058460980603447058487e-06	6.85172886049747354093641636957690e-03
2.92246878426558248410888513720357e-03	8.76792612586782674566609833025925e-07	5.10043766561604278277214385610820e-03
2.78086024761601700308041863032997e-03	3.81260053203253075012210782800033e-07	3.38213187030279337113594925080324e-03
2.69701332136601206305015666660579e-03	9.40675778317291672573499680991189e-08	1.67586452494151584708469048698980e-03


==> anc/HL0.1388940763.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 3.137508e-31	y0 = -2.90912915115509516597032983190439e-01
# Amplitude at highest Fourier mode = 2.00000e-37	Pade error = 1.07180e-31	H/lambda = 1.38894076349259305710679805076392e-01	c = 1.0929470000000000e+00

9.95142136590487799375508884244892e-01	9.61537429862349484554663229506220e-03	7.44950979640392787972924571941838e-01
9.74185216043973561617972220103914e-01	1.98731699679256668710970412827148e-02	6.93842410679223437518164309952611e-01
9.37857745604727167100650965245367e-01	2.71051150880279011700702598103871e-02	6.35498184767539583910873884197930e-01
8.88881699093904705978015753254999e-01	3.13687538833228984037707687130983e-02	5.85108347715536389833179230809657e-01
8.30634001469825420390725092229690e-01	3.30124732816331048822105927605299e-02	5.39986476488944800973637115020144e-01
7.66610217421681854801564316844250e-01	3.25812244356361835706892084787587e-02	4.98853354949896003730015181537573e-01
7.00009543952010040611190825843068e-01	3.06863671496051053654479883486144e-02	4.61008852184621074434284145589443e-01
6.33483198258431259741964210219823e-01	2.78977140749974436686255847156757e-02	4.26015875264860375557476912998658e-01
5.69039241224896775712150367869744e-01	2.46808279229495876201180459241422e-02	3.93570327107052315998748213368331e-01
5.08063032036213353631375508165834e-01	2.13767705668453024583969954565075e-02	3.63442445937477827887505577878720e-01
4.51404271474980997460024307366400e-01	1.82103293625149655404075314041228e-02	3.35448031913815958537195289712572e-01
3.99489854494402029736570284988125e-01	1.53120624896816468498760885565628e-02	3.09432943473843745165071908547838e-01
3.52435736853030054760985768596129e-01	1.27435917799231779839041114239179e-02	2.85263864323106488907058576453631e-01
3.10143860320467382716723117733566e-01	1.05203170206843183424368810684260e-02	2.62822325082384001208562868674225e-01
2.72379242280990703312064656315817e-01	8.62929159712034004471806500674053e-03	2.42000636593156474368290232484942e-01
2.38827588441169628737178062668220e-01	7.04208112562853094124873904871541e-03	2.22699084576836589078166096094248e-01
2.09136224115832129956195315768656e-01	5.72337056209755945919889700694833e-03	2.04824019552191364049992190105111e-01
1.82941852240790228824259326754796e-01	4.63634618065773363138052246294184e-03	1.88286598325716137285341061416648e-01
1.59888468599665872780193209886445e-01	3.74580709846078403722221418557045e-03	1.73001995702929107557002396080024e-01
1.39638223479271109029542204843639e-01	3.01976919910177622570957778272672e-03	1.58888945885888206760647482585529e-01
1.21877401407231582910277696447826e-01	2.43011983490166372302866765349479e-03	1.45869505136699175614206907304975e-01
1.06319130052247860802501760437418e-01	1.95270821922542954631474341464558e-03	1.33868954136933802770159904620114e-01
9.27039723352749101931597102763145e-02	1.56712470427748620857112338315623e-03	1.22815780723846454035426043870538e-01
8.07992059017643821032519704531982e-02	1.25632867518224631928580083987117e-03	1.12641701534772761323203655045139e-01
7.03973370827096838501397552571001e-02	1.00622153803959654689875531338195e-03	1.03281694880072124315423798822470e-01
6.13142131504739730700817149917351e-02	8.05220035288303259311879084163845e-04	9.46740274226135945361050886823249e-02
5.33869688284070159569692582979440e-02	6.43859100500720984144762790775060e-04	8.67602645925071082382240101173352e-02
4.64719554988916910311075840503795e-02	5.14437589453505684627912968388346e-04	7.94852597190093020381691025107916e-02
4.04427426593761979780434553425609e-02	4.10710916029351489509951771541509e-04	7.27971201731324559683232815458843e-02
3.51882422131858006686420900881059e-02	3.27629455604826743223514812959579e-04	6.66471508973483437337059986934185e-02
3.06109808753068366695997805564295e-02	2.61118957805161474442005858364860e-04	6.09897769845821376632955112154944e-02
2.66255298795705839926983041739811e-02	2.07898105197374732709121587088106e-04	5.57824477346564106521664459134313e-02
2.31570912150217358349968329560885e-02	1.65328114935303879337478456478610e-04	5.09855249919628916033207577693449e-02
2.01402337112418125038417355966347e-02	1.31289506766384938442019139604627e-04	4.65621586311487505344838209119066e-02
1.75177690432804962144418082611423e-02	1.04081613907657482878095201635945e-04	4.24781519065734238635686924129133e-02
1.52397562075794639073922091110585e-02	8.23409538997938805888864211368743e-05	3.87018191267475338628387664724045e-02
1.32626226053247390459831951313728e-02	6.49751263072881683349681747245810e-05	3.52038378387860663832109455811589e-02
1.15483901352303074997044850497593e-02	5.11094213484327567528764990074770e-05	3.19570974484131254754754558844383e-02
1.00639953563427970517295064941086e-02	4.00437884673686166232016741648716e-05	2.89365459720199849046348124247274e-02
8.78069363779148314851443593719125e-03	3.12182196127347904654957619929573e-05	2.61190364295464022559975662934842e-02
7.67353813584441104242051300354393e-03	2.41849488025946609362551360432453e-05	2.34831742391965014017175224078604e-02
6.72092534954816673709132352696847e-03	1.85861614240329588582894298697343e-05	2.10091668339426691306999945295675e-02
5.90419986832159551021359177068838e-03	1.41361495600428697522783623513292e-05	1.86786765338847418141965530935878e-02
5.20731173410826482868132140159903e-03	1.06070502280224414799482106763664e-05	1.64746774450776711004321457718120e-02
4.61652060863549684287832053576139e-03	7.81746855083988486690914927056863e-06	1.43813168271602330313254557438704e-02
4.12014167245215990826415728087738e-03	5.62342373896636012937172034702538e-06	1.23837810437829336293560560368530e-02
3.70832888284759553827341650873241e-03	3.91116749579273747173204078676960e-06	1.04681659694904671698069968636912e-02
3.37289186628900607243902980198738e-03	2.59151614739296098962262312907903e-06	8.62135162389557091844828573272158e-03
3.10714330071448206378818421716613e-03	1.59541272523564373752815620134079e-06	6.83088081051077569351175671983063e-03
2.90577414911825439903707608137273e-03	8.70496272963752683909171800358184e-07	5.08484156520473342544137787692112e-03
2.76475455101557046234876062907688e-03	3.78505529177902232763136464792334e-07	3.37175317324554305248819039588979e-03
2.68125858719557381819472608570030e-03	9.33854425828023563086914037303692e-08	1.67069091360426476547759334740951e-03


==> anc/HL0.1389018571.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 2.994286e-31	y0 = -2.90905196492613251584781168598023e-01
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 1.12950e-31	H/lambda = 1.38901857054836870089901479648945e-01	c = 1.0929465000000000e+00

9.95135806460254651730638054545328e-01	9.62731303723258527594242354782709e-03	7.44914636213557127286198432237165e-01
9.74151902596064544066111559553707e-01	1.98962026075723437997126930184284e-02	6.93777677133811151873182157269566e-01
9.37779672749613804344866256738619e-01	2.71332969838986168219529171192417e-02	6.35408179615356205894182823540699e-01
8.88747597601678935826197642010410e-01	3.13966541351818955148993459879661e-02	5.84995767587971416752843510810030e-01
8.30439907661619454332598144376620e-01	3.30360532116742193867570352864364e-02	5.39853817904861330153893881131594e-01
7.66358713366738960976236820009423e-01	3.25981925910691504428810717681845e-02	4.98703089550582650667352884334589e-01
6.99708042252701556287991273807473e-01	3.06960373957748512997127119589000e-02	4.60843421082746049487521100734203e-01
6.33141937379550590848627854088100e-01	2.79005741979990112917669426492772e-02	4.25837641369233765774998130163835e-01
5.68669489116403856040042798968073e-01	2.46780411278437692131718722478404e-02	3.93381534982995300474376982877055e-01
5.07675747773520777371950238331380e-01	2.13697551146768231482319165495993e-02	3.63245199064944079755264937015944e-01
4.51009268583902581191317243787203e-01	1.82004721114062168880432206519722e-02	3.35244283255308215248710010576509e-01
3.99095389983822164024583712149706e-01	1.53005611958945512384335912869811e-02	3.09224493345490129329851406700916e-01
3.52048406652441345067395225001384e-01	1.27313940322018319360935944867269e-02	2.85052361730768438696813992085610e-01
3.09768685550293449840856469963894e-01	1.05081197777497133763525328309158e-02	2.62609270902252141815059600961183e-01
2.72019855172543111567830922530171e-01	8.61757214696757041493280392001575e-03	2.41787388039269143649060163654302e-01
2.38486455183770160851204097009986e-01	7.03113974823753736903498973421658e-03	2.22486860569591539248115687719839e-01
2.08814866525240309207758517141392e-01	5.71337342259252763719112748296916e-03	2.04613906504959533447597603366772e-01
1.82641048386319235337128138818018e-01	4.62736287878591726654441242192153e-03	1.88079555924792191284369080719024e-01
1.59608424538145533156548365663386e-01	3.73784098039756946468563869750632e-03	1.72798862549256328586464352396059e-01
1.39378715229096078084215077576228e-01	3.01278053679983880184036842583935e-03	1.58690445215115155994605525711251e-01
1.21637889731014328215720902093593e-01	2.42404286484513440265774373761275e-03	1.45676251003868454691116729780637e-01
1.06098851858905921544963174783587e-01	1.94746327249765141141653060998756e-03	1.33681458358727746848785338638787e-01
9.25020126032868967245088576800215e-02	1.56262658357652161878445837394616e-03	1.22634460621467136716852425566006e-01
8.06145536337953825629257783878983e-02	1.25249224295711283463887648898022e-03	1.12466888285704265768114233061290e-01
7.02289282840096489407225001446393e-02	1.00296527430656886849547683206059e-03	1.03113642161923070604668198814712e-01
6.11609633371481875984354179035956e-02	8.02468143236781851798951796151559e-04	9.45129200059148508931583288525074e-02
5.32477971712144581343380579833718e-02	6.41542592793930941489871520649947e-04	8.66062265672395384470720116418050e-02
4.63458023903576320845260375139245e-02	5.12494677160514454032409276742753e-04	7.93383621167927489429164198759442e-02
4.03285822167620549028485090509683e-02	4.09086939443829643858091736826451e-04	7.26573878909688633154756635020036e-02
3.50850909522389447503393381214046e-02	3.26276533286854643480441679137545e-04	6.65145690017796891349599892343796e-02
3.05179034982958895633565560515876e-02	2.59995479573303841508475711908116e-04	6.08642965759472827214110548521087e-02
2.65416428488380286731731626592984e-02	2.06968153281828017601388076754672e-04	5.56639915130035667314802775645201e-02
2.30815645777038025619967463905992e-02	1.64560865498012118855560855115336e-04	5.08739925330533097040959745954486e-02
2.00722915239505478098418212292664e-02	1.30658642241917641455396727032540e-04	4.64574312657679855502226997243441e-02
1.74566886996354833769230779678636e-02	1.03564763835448548390297284054886e-04	4.23800970798738015508281259339897e-02
1.51848669557500569821425188871746e-02	8.19191750781709733627608606620512e-05	3.86102941916356496034155313566090e-02
1.32133035199432989222358432587033e-02	6.46324291207996715778016986868706e-05	3.51186933442705512110337278443463e-02
1.15040677593104692417839436999793e-02	5.08323460762041362469219074619688e-05	3.18781800631900260280073351995981e-02
1.00241411539962774930918307459203e-02	3.98210325128887264681717038610703e-05	2.88637012179911555145471981737058e-02
8.74482131256110291277296489662738e-03	3.10403137553982653417372107418453e-05	2.60521113771080821848220998406461e-02
7.64120079986641585628468369143888e-03	2.40439779906844640353765613785715e-05	2.34220202043499777895555566175115e-02
6.69171250461814202519502838999934e-03	1.84755239430456010550534415333229e-05	2.09536419309171525719413407479722e-02
5.87773419067663888017522299544942e-03	1.40503482367016761837018991278825e-05	1.86286477923215857945529544866743e-02
5.18324571804944726626368391474500e-03	1.05415105630252610280034976805970e-05	1.64300222244850530693503126401083e-02
4.59453317986904074998286141354461e-03	7.76838041765691410571640727772374e-06	1.43419234503481973493655996387999e-02
4.09993489930870003017324105259724e-03	5.58760457336340724899805292969527e-06	1.23495488038213475752227635467233e-02
3.68962488530293924344385590679954e-03	3.88594531924387168614096071038770e-06	1.04390048308408179624302427418241e-02
3.35542996187188592652778426274815e-03	2.57463045944125265905225764266097e-06	8.59718199939341408110995786071094e-03
3.09067735583970135274538121719206e-03	1.58493064148714519689840474692873e-06	6.81163374289258009701618496039139e-03
2.89007004931319929744012571604156e-03	8.64740679600177355932102894503914e-07	5.07045947109564783706908491144501e-03
2.74958768358034680746456844527734e-03	3.75991807296954493999174105677157e-07	3.36219106169588054665849419738855e-03
2.66641125039455296036277591475815e-03	9.27636328753272988175602680924644e-08	1.66592838231520388685634302963021e-03


==> anc/HL0.1389092456.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 3.451538e-31	y0 = -2.90897867906644598670876554620765e-01
# Amplitude at highest Fourier mode = 7.00000e-37	Pade error = 1.18640e-31	H/lambda = 1.38909245578376640312946498959646e-01	c = 1.0929460000000000e+00

9.95129156772456092901248515869333e-01	9.63984845969652609295617555969880e-03	7.44878293444905230788866696440721e-01
9.74116983822647704810998623138079e-01	1.99202752338168939591715083080858e-02	6.93711488513980192345926879024914e-01
9.37698148165437915529091127441795e-01	2.71624977890390311283414826668827e-02	6.35315451525421957520932017874531e-01
8.88608288185478452319546282582002e-01	3.14251832645057476687443883923133e-02	5.84879662329333178306365322117151e-01
8.30239519361857114018571898247425e-01	3.30597035071455788958931030530194e-02	5.39717368133818991528986391627444e-01
7.66100822392942881619406615358395e-01	3.26147056489750562338029295104102e-02	4.98549291127781119094145748466953e-01
6.99401079795745224313133876766305e-01	3.07048901188165338791139749765515e-02	4.60675155510322397652813408509266e-01
6.32796954139824004186345201196120e-01	2.79024577861791175039936589531836e-02	4.25657586468751807760560084523979e-01
5.68298246564661813225082133533534e-01	2.46742952098711534080608986111687e-02	3.93192115851243415556877000867258e-01
5.07289375451719318121147631370101e-01	2.13619157708698022183726301674624e-02	3.63048581086073117678401023338500e-01
4.50617490413708960818585383149040e-01	1.81899832693488280674168376911693e-02	3.35042391378590710235968964861311e-01
3.98706200680891363760382657301426e-01	1.52886307406747803924235032067361e-02	3.09019041012956644427481089047277e-01
3.51668049042335641280323546516577e-01	1.27189507020512002281983677684873e-02	2.84844878587575119862376481205580e-01
3.09401799175629415403689188588815e-01	1.04958280200563227616675574328782e-02	2.62401124747218959042829632664683e-01
2.71669702768726064456937919880790e-01	8.60587346104369849284250797095227e-03	2.41579800709468704916115932341923e-01
2.38155168159542217926643280787960e-01	7.02030115120635729281971722216431e-03	2.22280919270195002900749410595609e-01
2.08503676874503582697623353599742e-01	5.70353289794949453310368899368373e-03	2.04410572315132910527513795315610e-01
1.82350491979128716415438421361396e-01	4.61856756530450482911229063085848e-03	1.87879670804798570390670674289678e-01
1.59338511260571246862078843102399e-01	3.73007716557550206078593777603215e-03	1.72603155737528854546332902416499e-01
1.39129067091072897667376123443922e-01	3.00599612239516750000798245741447e-03	1.58499539588407185272897819310311e-01
1.21407850639080973958614257238743e-01	2.41816357747763596511494740671661e-03	1.45490669720604307377875937558223e-01
1.05887573569579031177782505473281e-01	1.94240397820173350288872079827576e-03	1.33501631890978003515328635896741e-01
9.23085212797519884605455859038337e-02	1.55829892166255518614642345281352e-03	1.22460734146431810735353966101871e-01
8.04378009134845962100985782862057e-02	1.24880957612791494337373898671732e-03	1.12299529363187802609459621406562e-01
7.00678300994863781882957176437215e-02	9.99845730074037952440912862723702e-04	1.02952848614304762386453721134597e-01
6.10144290780963601818935315275734e-02	7.99836325782351121850006656812053e-04	9.43588278816868715861115039759376e-02
5.31147512251867308721399074512031e-02	6.39330385671078941551690325693213e-04	8.64589180060270880937878784862127e-02
4.62251996864791542538611353800952e-02	5.10641437483173904310576211175690e-04	7.91978728956904836291580062896328e-02
4.02194190953522128854564667201520e-02	4.07539298620972813975690982997091e-04	7.25237144706178446149622934716656e-02
3.49864124402444702711532518422185e-02	3.24987958990880440741024407556916e-04	6.63876749997355156843942608231738e-02
3.04288078413152196544247332386760e-02	2.58925709208975942370121206283223e-04	6.07441187065784083564484211636471e-02
2.64612839266609797910010050825686e-02	2.06082574494449605030556955404398e-04	5.55504450745551708387898453796904e-02
2.30091526353897666968755126107785e-02	1.63829891707487415025459332043721e-04	5.07669764753984720026946853212233e-02
2.00070925179258584332639891327666e-02	1.30057110510756556223132299881606e-04	4.63568327715423138851133706696732e-02
1.73980225069916744874784759339592e-02	1.03071368676811985304574012595116e-04	4.22857954928851253433393147056537e-02
1.51321047129001992188203353503122e-02	8.15159445517816825304423712550448e-05	3.85221641014333320688670732119400e-02
1.31658643999268308193234738684915e-02	6.43042470296196729362294043738556e-05	3.50366067465360988934640619887820e-02
1.14614155108999441495700286959702e-02	5.05665235353297682184190637714856e-05	3.18020077336725973638209213107897e-02
9.98578067950254270949607400912183e-03	3.96069311858422439807324634300077e-05	2.87933136310064434802565913301249e-02
8.71029546314059075256421406954871e-03	3.08690208352947587298959326023829e-05	2.59873795550585007705635578548713e-02
7.61008744964889740704176892030632e-03	2.39080302160853192417710867753732e-05	2.33628168082139580938082326926115e-02
6.66362186103626969808615407471451e-03	1.83686755352935083860601247870187e-05	2.08998427626907297644063537222139e-02
5.85230623149693354369621031520190e-03	1.39673761296910797510800701348171e-05	1.85801337124545872338187848811991e-02
5.16014762927350210675972190960506e-03	1.04780498377379185334967599175286e-05	1.63866813024818580013259248540293e-02
4.57345670189133157660053235310366e-03	7.72078347541561189527567666923347e-06	1.43036530282711440513368210081564e-02
4.08059355170247916930920355617385e-03	5.55281901264174644958348237374875e-06	1.23162571464651762871633020554261e-02
3.67175110308683899324953442396532e-03	3.86140711913130329129484904514703e-06	1.04106121671543476067672675853666e-02
3.33877221456457172135868691891969e-03	2.55817032936310870300522608511673e-06	8.57362093644513264670612474177106e-03
3.07499732814707615385128412071802e-03	1.57469203855148751176315994807725e-06	6.79284916796649062849315068977367e-03
2.87513994491920057457328395876769e-03	8.59108129130697710030083670265472e-07	5.05640813010594065742032931466624e-03
2.73518768184279419259019380364869e-03	3.73528005433409733857681225136795e-07	3.35284102761566901612979118471714e-03
2.65232711105272912689265363074640e-03	9.21535506071516823171537149731414e-08	1.66126837867946945870296680938024e-03


==> anc/HL0.1389230493.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 3.617194e-31	y0 = -2.90884179296425461698948497785160e-01
# Amplitude at highest Fourier mode = 7.00000e-37	Pade error = 1.29920e-31	H/lambda = 1.38923049259611170911201285473884e-01	c = 1.0929450000000000e+00

9.95117586396258829217094982704334e-01	9.66166730718740614683172866908288e-03	7.44812165171824826901402098492046e-01
9.74056096935638792042980612011739e-01	1.99623560549391268746766411099702e-02	6.93593616301595027273128044905451e-01
9.37555476290969440881303654272753e-01	2.72139606647503048265840290029472e-02	6.35151511641820493067533569753976e-01
8.88363281391819351253696778158766e-01	3.14760944486245096637755494727726e-02	5.84674577351238887060954197727921e-01
8.29885002260026648820075752212380e-01	3.31026829386734407480997584963266e-02	5.39475699547012367418570625011374e-01
7.65641598222515736241063941890245e-01	3.26455725602642629223656513942070e-02	4.98275557058467859126263780918589e-01
6.98850789974017933405460295829757e-01	3.07223997910093857738098343810138e-02	4.60373824416293071521032402050041e-01
6.32174410638763567740046647969981e-01	2.79075110898500991659947733071498e-02	4.25332996062537857185129543499357e-01
5.67624144742163960022223877333667e-01	2.46690270578613794947709565428364e-02	3.92848403137251337598824263442658e-01
5.06583842567941384629312764334693e-01	2.13489268201395805758407402696794e-02	3.62689639939081685296919443386855e-01
4.49898549802504790290154812135484e-01	1.81718163185640474384356128744197e-02	3.34671851548110960451614027306739e-01
3.97989013128264133097899932563986e-01	1.52674824316460476246871574111286e-02	3.08640259443001020676326361904823e-01
3.50964713632206913348223201888871e-01	1.26965597429517940866635878574267e-02	2.84460936633471434178093173426015e-01
3.08721503197286578303368675977310e-01	1.04734738889482273903647938365840e-02	2.62014827849990263003414423855268e-01
2.71019055786120882338405805970157e-01	8.58443223002773265113489106292607e-03	2.41193679273979160901145876066028e-01
2.37538607726162580354080576219016e-01	7.00032266951142253771913324293892e-03	2.21897230995505064748161378320016e-01
2.07923877553335932370743287343423e-01	5.68531877594079093926803421448182e-03	2.04031307050580300712684234003857e-01
1.81808740990256465414787857882984e-01	4.60224003029266943106355737347613e-03	1.87506559030077290490126273481857e-01
1.58835034431272775808200938946144e-01	3.71563527908997764739927894753836e-03	1.72237681083596890093533688222952e-01
1.38663300855277345034053220202368e-01	2.99335925943131052615976865273559e-03	1.58142954882713146003227682918114e-01
1.20978662496761524135623632693613e-01	2.40720363559568544745163502017826e-03	1.45144015401779022018170732184854e-01
1.05493436718169002527334734000076e-01	1.93296833182668383524027019281771e-03	1.33165755531138076919121636806216e-01
9.19476503703038494983408643156305e-02	1.55022615772067751545195992571692e-03	1.22136310083403016760712616766493e-01
8.01082559040101797334668727294483e-02	1.24193981853426811433047257130482e-03	1.11987077788902088702338686141330e-01
6.97675945450174741734625376495237e-02	9.94027040085576460663056150764632e-04	1.02652753727755951627767378457492e-01
6.07414682828651533928011873776990e-02	7.94928340541883373915484535197846e-04	9.40713548924549014796693146370590e-02
5.28670547058566906397259474749440e-02	6.35206070069241995744624461909317e-04	8.61842289058059855217587048106021e-02
4.60008114797861859889475748564376e-02	5.07187587947951662725814168315601e-04	7.89360409951871984880063062191589e-02
4.00164586649715049549356406816453e-02	4.04656251461134791587868730959421e-04	7.22747377021473095466323877067782e-02
3.48030883381603865587107222585797e-02	3.22588816182119307234612258512935e-04	6.61514879361926031794999067421101e-02
3.02634258535772359512026289197051e-02	2.56935294921440877113876922813932e-04	6.05206032294510104449236882677578e-02
2.63122511286459576132272823996745e-02	2.04436267752511103183038080091666e-04	5.53394397047067080470952520490270e-02
2.28749785240274403491964757640038e-02	1.62472434371376299713268519053828e-04	5.05682845379131179742633210715705e-02
1.98863881255391763795610375511961e-02	1.28941456490589322577037061847687e-04	4.61702297066877759640116753606001e-02
1.72894981263887817829539966177264e-02	1.02157614442480930035180977734315e-04	4.21110356610039174952473039515040e-02
1.50345666094475193840479463788767e-02	8.07703604769157192153179694029544e-05	3.83589873233101912049849818560894e-02
1.30782107012990812701188688953599e-02	6.36984139263920773540864507618346e-05	3.48847446038915106996309736696389e-02
1.13826313781781865513423579744701e-02	5.00765694191680545544687189476505e-05	3.16611894330668339640128998388129e-02
9.91493286393089553548434377237114e-03	3.92128594453208481648724560493226e-05	2.86632711342902767590991989592470e-02
8.64652639828215858797565893000543e-03	3.05541208243222350419626123547510e-05	2.58678517458575891651055564512116e-02
7.55260907110066231911862373980723e-03	2.36583625896468313989285620313501e-05	2.32535526345455195774027773751609e-02
6.61170935664870723957068754591948e-03	1.81726258022990147931469395677786e-05	2.08006034685636235642101858357586e-02
5.80529190025379963449723195763961e-03	1.38152703357467369602436857253110e-05	1.84906943778323941562198268416056e-02
5.11741497770864954615021444095943e-03	1.03618261980279715460423487919798e-05	1.63068319442338310886776325760918e-02
4.53443484678524288491167943442610e-03	7.63371352781929837954796895482823e-06	1.42331995066270467968089778953662e-02
4.04475193743228662480023354815799e-03	5.48927167800712365333156425236431e-06	1.22550220922999278802334310260266e-02
3.63859449061711466448561543622897e-03	3.81664901254062514974425604857840e-06	1.03584360828185720525782279164234e-02
3.30783586592777440549519779035408e-03	2.52819582442840060717848831455011e-06	8.53036351665816329131605493850844e-03
3.04584230145394026330191974101336e-03	1.55607702077132747456879400429636e-06	6.75839076516803198260509264631351e-03
2.84734842895056695748259827171063e-03	8.48882081337027855507971680123087e-07	5.03065120134305069084231923883424e-03
2.70835832677074266342271065419610e-03	3.69059919925664041308994355107529e-07	3.33571138207559659635704569212094e-03
2.62607034001949042220266209612971e-03	9.10479608267022833750390548601581e-08	1.65273384327994489819930856926222e-03


==> anc/HL0.1389357990.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 3.132700e-31	y0 = -2.90871540120655038876118644388985e-01
# Amplitude at highest Fourier mode = 5.00000e-38	Pade error = 1.41370e-31	H/lambda = 1.38935799018578234422459625210617e-01	c = 1.0929440000000000e+00

9.95106541726197936915119877963526e-01	9.68248904211511215837262209791553e-03	7.44750254681209713680478292715707e-01
9.73998024220187206756357494265831e-01	2.00024391594504881075586382703603e-02	6.93482381221370124898265400197291e-01
9.37419599127247019188792747189709e-01	2.72628083819418372467579065623234e-02	6.34996380197061765187988435732706e-01
8.88130421719898223735149819276746e-01	3.15241524245907251744375951942567e-02	5.84480434005697756244723252150789e-01
8.29548914017937047866175223996681e-01	3.31429166814894483485870647138258e-02	5.39247141406578448009253925195193e-01
7.65207501460964321378991558691271e-01	3.26740812872049582703201493045839e-02	4.98017153121491303103422548314338e-01
6.98332223659345664488549414188904e-01	3.07381295046543111125207653110502e-02	4.60090066677890606299933633221988e-01
6.31589622133114810724757487143899e-01	2.79114553107113743747327256274497e-02	4.25028188466934075010479395032711e-01
5.66992909853420049632660166178226e-01	2.46633230709917852959096466565911e-02	3.92526576450493781148173575732945e-01
5.05925147161686363785815776655535e-01	2.13361080695764319781477052931761e-02	3.62354509500117019016952030237298e-01
4.49229186702793485231701018681522e-01	1.81543153633439808748576031455635e-02	3.34326808440303063940883437379043e-01
3.97322935762383693089283710489240e-01	1.52473680385585630232367744788665e-02	3.08288380249556313172258279365827e-01
3.50312918589048987747725588290562e-01	1.26754448012744247706490316214376e-02	2.84105000098346019008596316802862e-01
3.08092230235295592283663969713407e-01	1.04525266724798962373756534824357e-02	2.61657331962156947304926912218552e-01
2.70418144809183134002172170624588e-01	8.56443842199240292720238982455318e-03	2.40836856539510076704168626148645e-01
2.36969906642042923359808186370869e-01	6.98176407747435286921276832082190e-03	2.21543062050281219826314543404106e-01
2.07389639083377305848085499589548e-01	5.66844987302502698431660843105510e-03	2.03681533559280132899668160826638e-01
1.81309977398872108535243225567399e-01	4.58715373965952120073142303424213e-03	1.87162696722774445091468951960382e-01
1.58371818545623274122156174606471e-01	3.70231547043551675878247871205921e-03	1.71901033418502769057255356893108e-01
1.38235012731009748877281646469901e-01	2.98172053438756829310291686902857e-03	1.57814627496311845571872467242568e-01
1.20584186541013921871129333651070e-01	2.39712028561131566683412400852030e-03	1.44824931265897739280527877556841e-01
1.05131316224360398077856943458238e-01	1.92429467282420503630928534178654e-03	1.32856670553306756783250421662924e-01
9.16162067653637333454740187492796e-02	1.54281029609904644383168989354674e-03	1.21837828772231609570352692404658e-01
7.98056794882817175914706718217334e-02	1.23563257620556582059496765605581e-03	1.11699668593526874934807890748494e-01
6.94920126336512931818771566339543e-02	9.88687409556069241159131981557582e-04	1.02376763742741389715033708010808e-01
6.04909956985009896894750583592064e-02	7.90426517558637573380380427992384e-04	9.38070237428187281495296862854919e-02
5.26398306536394260338926950492735e-02	6.31424841869483432317289545532283e-04	8.59317017398059990601197984564610e-02
4.57950260136136821549798363629676e-02	5.04022641661870718913201566417794e-04	7.86953805981137857344944804678380e-02
3.98303712462100803920455769797823e-02	4.02015803669639184990940830571593e-04	7.20459358038148855620567574630710e-02
3.46350403965387450566051434429125e-02	3.20392842110209868616745898160796e-04	6.59344758114603031055724483112634e-02
3.01118487838074518103523051504327e-02	2.55114545621809996677237434998304e-04	6.03152616716755538401457091440579e-02
2.61756707925231339919560952917629e-02	2.02931198998495202442411422149692e-04	5.51456083936362812556022059420238e-02
2.27520170615804774503927160604142e-02	1.61232126344443254124910311101489e-04	5.03857707682159064311142386113431e-02
1.97757636804084225358905652178876e-02	1.27922573547198413642553205906869e-04	4.59988164369538127277564178982226e-02
1.71900229297301644987788173799187e-02	1.01323434136099733923981838285551e-04	4.19504888799413703553215035669437e-02
1.49451437357360951468206556892317e-02	8.00898865082481094517933832980705e-05	3.82090627393424871090450016865720e-02
1.29978297291478086287655672584277e-02	6.31455769794522210650370448665939e-05	3.47451935815698751989565505704052e-02
1.13103631822067027719274969023450e-02	4.96295131290926675224037000684555e-05	3.15317639686853285083745814052226e-02
9.84992381570887211348869476584895e-03	3.88533064130444846748269405432968e-05	2.85437276407775944789257878979874e-02
8.58799230605395971741980793422395e-03	3.02668144056028578885752642027268e-05	2.57579536206905397316593223689368e-02
7.49982917299699964552366156714952e-03	2.34305814838631804492353671575830e-05	2.31530719319069085469530774242629e-02
6.56402057972991715592148831881595e-03	1.79937680740836823127466501343162e-05	2.07093222416794868662809563105346e-02
5.76208345016793406683932613815742e-03	1.36765012483613841366132112517883e-05	1.84084062015230163521155584340187e-02
5.07812320234263838814310379308638e-03	1.02557816604979838926618873063133e-05	1.62333438004897423227781385458600e-02
4.49853826976110031064571864892959e-03	7.55424972916441959837266320199515e-06	1.41683338507647367093890909140957e-02
4.01176638032906358875735550286288e-03	5.43125209759105349754255451499698e-06	1.21986187486200442901736744919520e-02
3.60806825680074640386435690826708e-03	3.77576172520664294448890997950218e-06	1.03103536952656264891630693243749e-02
3.27934500337078889301924654044483e-03	2.50079578927957727427122365210818e-06	8.49048047288280691191464456570838e-03
3.01898597876790569164221929469309e-03	1.53904923323318889036500176969492e-06	6.72660567146513360210496442382885e-03
2.82174445165063256102735919402329e-03	8.39522047582999884625939699130071e-07	5.00688305059012695718378426418219e-03
2.68363880205122516916508815094267e-03	3.64968132218075703173327048058560e-07	3.31989954736991117665789087818389e-03
2.60187747856272058643546779960487e-03	9.00351472604491669478568458090110e-08	1.64485275453086603759306136535737e-03


==> anc/HL0.1389477035.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 3.280091e-31	y0 = -2.90859743371906764076079587420822e-01
# Amplitude at highest Fourier mode = 6.00000e-37	Pade error = 1.52960e-31	H/lambda = 1.38947703462135562005512323517886e-01	c = 1.0929430000000000e+00

9.95096017058114730200760325836322e-01	9.70232683618219853907979435956608e-03	7.44691834849807637115605125138889e-01
9.73942706547496920585730474927551e-01	2.00405936183783488174579117897169e-02	6.93376977432306588072009941388630e-01
9.37290251159765780249237426658429e-01	2.73092354517496759990040719677211e-02	6.34849150589271867082939011267652e-01
8.87908928518807637490930278632167e-01	3.15697386765090128793850019039615e-02	5.84296109511825002856677980351324e-01
8.29229498529099484412438598410477e-01	3.31809937514251133376323703449482e-02	5.39030192484792141513761299981354e-01
7.64795254316369483694459376336044e-01	3.27009923175384045720062706222909e-02	4.97771995275616459978133584463700e-01
6.97840056664529107569930874183691e-01	3.07529264021892160594394586520206e-02	4.59820990857399453147343470598368e-01
6.31034825742431800234575451344624e-01	2.79151167242117009680081677440031e-02	4.24739255359981687679585813298299e-01
5.66394157224164723974369780329405e-01	2.46578890504826036855353657386078e-02	3.92221552010072279426506840800362e-01
5.05300332448450916641866844953323e-01	2.13239753951616092902654261553321e-02	3.62036846481757670452640292259309e-01
4.48594128843704931413074431282626e-01	1.81377753288713040569458200162220e-02	3.33999655889174256867634145748318e-01
3.96690787444071206591296748386175e-01	1.52283652053269687256598176742308e-02	3.07954603187237207553506018206074e-01
3.49694063394330351453573849721768e-01	1.26554944278422911303811290384419e-02	2.83767199042923386826548624479672e-01
3.07494471093723842199286471211858e-01	1.04327271040687746160866352172828e-02	2.61317858588738633812740922152515e-01
2.69847036019995607665038328231522e-01	8.54552972692610450320674317153430e-03	2.40497825593211105539067008884031e-01
2.36429132304504185773070756993578e-01	6.96420167754171425617472767544082e-03	2.21206361015405487329889152600804e-01
2.06881381275042717653173304144696e-01	5.65247594596984444970229679451098e-03	2.03348831633562483114021665985169e-01
1.80835245675682168886783814761443e-01	4.57285857277889405978675984363159e-03	1.86835454173979877413787985949104e-01
1.57930730093809417961898145333075e-01	3.68968646359539510149165229457387e-03	1.71580511870905669128640077126403e-01
1.37827022616277217461977605301075e-01	2.97067939216695835397736549065069e-03	1.57501901310721411447063640931938e-01
1.20208272555898548819289253791666e-01	2.38755014515709052449621418667458e-03	1.44520899981632958509703328793997e-01
1.04786124788204982994317327282188e-01	1.91605921883951153470691265470520e-03	1.32562072280588191362314802574931e-01
9.13001665512809543548024425718607e-02	1.53576677680409704443579371181637e-03	1.21553254350315391539112482746350e-01
7.95170888415732139475473295724072e-02	1.22964032244478193519534872393146e-03	1.11425576221194697966001131212164e-01
6.92291059537789743090637648511677e-02	9.83613117964746889050789466420904e-04	1.02113493688520872759005841366460e-01
6.02519930655911581712692915177152e-02	7.86147254148674664000952560157872e-04	9.35548127116570710343592222886659e-02
5.24229742035794567124983723055299e-02	6.27829475239042974162939364781218e-04	8.56906965196582966616578985172301e-02
4.55986059246659432990637913568309e-02	5.01012224045297914705861477019897e-04	7.84656507046914470841863663929793e-02
3.96527436747872578525068489974211e-02	3.99503274316501542799811796282147e-04	7.18274849606522009754174664549930e-02
3.44746392554903945456235467982485e-02	3.18302320592015778614201142368793e-04	6.57272522345852948940175250927915e-02
2.99671928638094344677078162713373e-02	2.53380402859102271106251666753150e-04	6.01191672481005627011166605013956e-02
2.60453673790703928095382246864396e-02	2.01497033441030336579435667126380e-04	5.49605069025709685838554252070295e-02
2.26347629137645372996654069174634e-02	1.60049727255226304902949012166516e-04	5.02114952639086799360927460326281e-02
1.96703440337581567531775874493431e-02	1.26950920649703365115269870465437e-04	4.58351758275431126669390543134149e-02
1.70953090616679794269903620210670e-02	1.00527761453633375426056912292164e-04	4.17972736818904369271841969438375e-02
1.48600895555006823255473415395194e-02	7.94408255391052797368683228257513e-05	3.80660500254744306697724545617062e-02
1.29214677786379742364713911943066e-02	6.26183869566483740481644325138730e-05	3.46121512603775150353025000553884e-02
1.12418003318353980917143067496629e-02	4.92034008495929501951090658775013e-05	3.14084546477726802826816794557786e-02
9.78833681747607623277720026217019e-03	3.85108333340152913662785248118701e-05	2.84299123348246089543673692596649e-02
8.53262325942900341571431983138943e-03	2.99933844974270801039187909481007e-05	2.56533954302788254526454419111005e-02
7.44998090050254805990869002459646e-03	2.32140006678311855145146494800935e-05	2.30575396263896728418314243012196e-02
6.51905190324992168507812844333991e-03	1.78238654800006393124717010388752e-05	2.06225935610976599791212548783446e-02
5.72140438298600493889803175664345e-03	1.35448034982698559195676039883099e-05	1.83302707125368251842757331991666e-02
5.04119009633116097527165255185728e-03	1.01552328618501275451995966918745e-05	1.61636052479935794054168947159774e-02
4.46484896653759632930295204139454e-03	7.47897104959149738365336460683693e-06	1.41068120403282539815342863143500e-02
3.98085541146958145675401495582816e-03	5.37633552020950551908573534102772e-06	1.21451510203123781215450226203593e-02
3.57950212956245198430316893331709e-03	3.73709306825442683222089004153596e-06	1.02647960349833154633332556217599e-02
3.25271759840089710598090506314410e-03	2.47490251375590109517411671234396e-06	8.45270831155387251849413478734277e-03
2.99391407363178743696837897395320e-03	1.52296896013885898603796182026551e-06	6.69651445163533349734444462869980e-03
2.79786336904373061552416358541344e-03	8.30688006613814250874653003706457e-07	4.98438864741495792592775807674664e-03
2.66059816856301553445841907727795e-03	3.61107995790044198336023718764023e-07	3.30493859521072418123345944709188e-03
2.57933707248055963722924216645945e-03	8.90799377648302705921054108686952e-08	1.63739875604933181400916588944961e-03


==> anc/HL0.1389589104.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 3.543863e-31	y0 = -2.90848642382669535806734352039356e-01
# Amplitude at highest Fourier mode = 5.00000e-37	Pade error = 1.65130e-31	H/lambda = 1.38958910356888602563928540583925e-01	c = 1.0929420000000000e+00

9.95086124453810490721685318609793e-01	9.72097314956299219680222103381089e-03	7.44636529702954771817700274804987e-01
9.73890689586660984167648578320189e-01	2.00764830544074486270352227436159e-02	6.93277625178329987842291174463417e-01
9.37168538986536171949553366118397e-01	2.73529668379385206160219514261727e-02	6.34710576623666000913196047640433e-01
8.87700328671479001249488854192224e-01	3.16127639179055446005709557296249e-02	5.84122647656464762346033001057495e-01
8.28928380709031072200865605694621e-01	3.32170269943467987486003298873400e-02	5.38825913884482254352260405987102e-01
7.64406232606648211529368314223283e-01	3.27265517957946771175868835464409e-02	4.97540936385290920845054569230047e-01
6.97375178138171456186212159131988e-01	3.07670710234089427354924028168565e-02	4.59567111920624858117663096082440e-01
6.30510354397143329027409910704644e-01	2.79187291753003599561094680697129e-02	4.24466348585343409455746251507239e-01
5.65827745610963675625965250358691e-01	2.46528702212104522116597178579512e-02	3.91933174888742239514981455966562e-01
5.04708958645387214019923374402049e-01	2.13125803349687462235285064480629e-02	3.61736291532932659729276073777420e-01
4.47992843037864023841691002640749e-01	1.81221722818785974114824557211814e-02	3.33689945960252780837289524975140e-01
3.96092127354718325179519784182436e-01	1.52104017890052795467140003846489e-02	3.07638498844441759542094371784217e-01
3.49107938540287077710124065405368e-01	1.26366146551987325304892378078915e-02	2.83447209060316238663932209807029e-01
3.06928330702130928484078361315706e-01	1.04139799033684608901012965214447e-02	2.60996249705506271266396102071946e-01
2.69306179586899665692189280265570e-01	8.52762282562503937466885064406546e-03	2.40176631109070154519673220444658e-01
2.35917068813355123970058251404456e-01	6.94757085057186201916143836553304e-03	2.20887389163176239618477279482542e-01
2.06400181404817121335055884404160e-01	5.63735284860114863092973888185997e-03	2.03033674690773797003059093525533e-01
1.80385858464264006026528176896476e-01	4.55932936598482585822257049266714e-03	1.86525498796030329093697365245576e-01
1.57513252857095598049149374164993e-01	3.67773880160849786393091947662648e-03	1.71276950706383257729631800480061e-01
1.37440922949698781248212741489569e-01	2.96023815413169128400952708529010e-03	1.57205745752850424526224911987619e-01
1.19852566347766573581744403048810e-01	2.37850351452802302990540979424567e-03	1.44232993827904527664788144775871e-01
1.04459516249287384226267540233407e-01	1.90827704324302765527402504960149e-03	1.32283106009189424428509167704890e-01
9.10011566581503692151084635600815e-02	1.52911303136956231856197658850805e-03	1.21283779662575602576455592004860e-01
7.92440581620853248251114437176186e-02	1.22398121773810806364641543803813e-03	1.11166020479875818742772166022807e-01
6.89803770628299962303210639535349e-02	9.78822078329462989328562469337505e-04	1.01864173921978793077453076464742e-01
6.00258769185172802431511806106108e-02	7.82107704729583880136016830135401e-04	9.33159489411953583791315745856380e-02
5.22178040278080316544677653880785e-02	6.24436136304825590697775626769708e-04	8.54624242708982673840690439738234e-02
4.54127614673222202413024015582173e-02	4.98171420709021301658566976248375e-04	7.82480326480280984881610320788699e-02
3.94846680280858572536339663236478e-02	3.97132622927866936443760727324565e-04	7.16205216668841787939477608213152e-02
3.43228499814779974835158736875088e-02	3.16330043111091078811032062230549e-04	6.55308920349464596233210822014069e-02
2.98302887486950657785750560193642e-02	2.51744440569220621498068082719139e-04	5.99333151850189695857460626569180e-02
2.59220318457861785368551128716900e-02	2.00144074542351646956071005497874e-04	5.47850327742786275445847555633703e-02
2.25237648896341086142776786131939e-02	1.58934222769969813066295834414680e-04	5.00462407935799565026841833042474e-02
1.95705368983231814765786945097795e-02	1.26034134723597387585065879177485e-04	4.56799609953044656538933220259184e-02
1.70056281847208672129865563648779e-02	9.97768825875877515287832240994398e-05	4.16519022376615636586482534447424e-02
1.47795488652546844929682973481320e-02	7.88281528086435545957442560151418e-05	3.79303141930491702090260151125081e-02
1.28491557438419555993592691435199e-02	6.21205980970058112301760997571354e-05	3.44858357073874776095988828316156e-02
1.11768756620242650301514055383825e-02	4.88009047735636062224427946564519e-05	3.12913399309974684650973385544429e-02
9.73002406835745432060231391451182e-03	3.81872058929651713742880607272999e-05	2.83217781296933897988814713366178e-02
8.48020840348596193247558521377359e-03	2.97348822295943774980758674500632e-05	2.55540237849643504387052642783452e-02
7.40280683792738883221120194600400e-03	2.30091438067329515447312758450939e-05	2.29667182384780438662822887871421e-02
6.47651387753633551935822782126584e-03	1.76630800361483270846184213439666e-05	2.05401188235650988046194056490303e-02
5.68294531347661752434072054254871e-03	1.34201131293250169253933916591544e-05	1.82559502133930590812643091328838e-02
5.00629589682781465733153073192820e-03	1.00599934263448938534394342527492e-05	1.60972595809664507956640256554458e-02
4.43304394042055728713683736262681e-03	7.40764265717991283083306737001113e-06	1.40482760449538933967624923845310e-02
3.95169779048711243787067927330275e-03	5.32428773089911840998537412678704e-06	1.20942747196173216915506219789464e-02
3.55257977794160448918695812928583e-03	3.70043887309496083844258008414498e-06	1.02214455052357703152768922632447e-02
3.22764386461146778221744856650248e-03	2.45035652607463984497706595803071e-06	8.41676658331297545536407157668978e-03
2.97032375317962519580612168093796e-03	1.50772531543500699500569232796491e-06	6.66788242227279077335967907983121e-03
2.77540874108897198903573834579958e-03	8.22313852208758886046198149563790e-07	4.96298593425023805865346076878233e-03
2.63894507788100722964315036245581e-03	3.57448970683221188331545630117945e-07	3.29070426165354990548688050028561e-03
2.55816103831084009508454220862349e-03	8.81745256970933889765418778419852e-08	1.63030834376545479813702996846889e-03


==> anc/HL0.1389695289.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 3.259566e-31	y0 = -2.90838128739431083623676468271848e-01
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 1.77160e-31	H/lambda = 1.38969528903781639892813814094963e-01	c = 1.0929410000000000e+00

9.95076662297063917422806918443630e-01	9.73880645962514280365044846083856e-03	7.44583731513279563258061723005165e-01
9.73840936761182909793068197871058e-01	2.01108026989637516363019934827797e-02	6.93182762682779613778179926332866e-01
9.37052130293035900752025804499062e-01	2.73947759365327549740699585171417e-02	6.34578252338756089323956785330238e-01
8.87500833438799787538158267452892e-01	3.16538841727813866669677234521207e-02	5.83956996091485742167332869943118e-01
8.28640434278960492938145490019535e-01	3.32514471981141997123187324583115e-02	5.38630820981565946522281968661495e-01
7.64034273773614217720542205365597e-01	3.27509448204273923115910916056998e-02	4.97320257451438546554009707239934e-01
6.96930758955206366775683335238783e-01	3.07805400074152576639626114591566e-02	4.59324632235579557676870839439488e-01
6.30009064380409030802711179517028e-01	2.79221209573198066150545657649829e-02	4.24205697238047808031386241258106e-01
5.65286506465825047870195964993751e-01	2.46480052601128058129449956123753e-02	3.91657763490298298115223217577076e-01
5.04144048758302726033449433156739e-01	2.13016183754922840666114870448355e-02	3.61449286649135036959088269425389e-01
4.47418693954853754091995676652640e-01	1.81071907726901691693219443094411e-02	3.33394263385694828001456030414256e-01
3.95520759390288323731346273665859e-01	1.51931716426199834193549076799762e-02	3.07336807167446318448852516930865e-01
3.48548846359005675754974616194121e-01	1.26185200073012843660559010080312e-02	2.83141935564392053331586475770475e-01
3.06388642791957135426832914123604e-01	1.03960256701487146719868226371235e-02	2.60689586547677103098204135051559e-01
2.68790956465330140677098909988215e-01	8.51048615092832285936486815149389e-03	2.39870542039914445222034597834766e-01
2.35429649006782977408376821630646e-01	6.93166762825396952901477222571362e-03	2.20583617414317334003782043497143e-01
2.05942520942266146283512194679209e-01	5.62290302374977274727933692042243e-03	2.02733752218378286951145720477297e-01
1.79958836059040934005345773866523e-01	4.54641337574374768620015769535351e-03	1.86230756705978090098676430069319e-01
1.57116929980171260533054463961162e-01	3.66634276954943147193787701610055e-03	1.70988530697280552509136443061947e-01
1.37074757757434217274777044999549e-01	2.95028822807763873032851388131166e-03	1.56924612587102335601678159576618e-01
1.19515585239682495509042826610760e-01	2.36989092266951633620717300707213e-03	1.43959948834191235549240667349101e-01
1.04150448713686419924882667133352e-01	1.90087573375485338199649168859220e-03	1.32018801354377114457462457812852e-01
9.07185394514489485867422936977137e-02	1.52279163381366585363668477371405e-03	1.21028732845945352695687122824624e-01
7.89863145778363526826669549201081e-02	1.21861079496089617582551528767127e-03	1.10920628453917352796136164345224e-01
6.87458764410301892908594098119047e-02	9.74280849789248620194811903252700e-04	1.01628726450155206704189209971803e-01
5.98129787736709014867453089785562e-02	7.78283658041634784124529073745778e-04	9.30906410854704744219621538112310e-02
5.20248903361636543932956644682445e-02	6.21228214271224929159292361748297e-04	8.52473680843704751554938183910374e-02
4.52382598531668233111248052293134e-02	4.95489780200352311546339047817293e-04	7.80432681757730331888217110657723e-02
3.93270679158010183569304004787180e-02	3.94898311450280108808505067152110e-04	7.14260272792755680982467974311088e-02
3.41807132838685251192989039024796e-02	3.14474327257555579581195730497055e-04	6.53465940143533678164129179552283e-02
2.97022563398991022073327275067439e-02	2.50207942930133668842936286370377e-04	5.97590964326710812484154924084122e-02
2.58068268676963519701394953209098e-02	1.98875824687889135578696251848618e-04	5.46207405502847543689880571960203e-02
2.24201937869463178271474084569109e-02	1.57890695073752035132735574828928e-04	4.98916935524241892743056319910235e-02
1.94774889025360060139763374732315e-02	1.25178323029207427416270098917569e-04	4.55349545605965227451300950934346e-02
1.69220737498383879411413951635855e-02	9.90774434337028223772000613817649e-05	4.15162156558258532213206024860401e-02
1.47045373283816519561563844476194e-02	7.82586330265249035170057850725428e-05	3.78037155346991761415498768737637e-02
1.27818123009502185825773545750578e-02	6.16587496930217917067864437771316e-05	3.43680878664760248580485706634462e-02
1.11163976604098330046426459915116e-02	4.84280814921845408647798165689104e-05	3.11822062110655793230658393265298e-02
9.67567663085777043873988025361950e-03	3.78878322214137738973582438896295e-05	2.82210272327102863110948796522913e-02
8.43131948030029143006594885953074e-03	2.94959859142279269541670023796095e-05	2.54614338211477945402526041815926e-02
7.35876187095692712493277339582153e-03	2.28199452468355069096230627190007e-05	2.28820795589884992678501044761664e-02
6.43675030768578444695722870978809e-03	1.75146341667395751751376002901197e-05	2.04632357519744071292381573016269e-02
5.64694714341075539359878017528026e-03	1.33050003647505709361942384158392e-05	1.81866419760275865271036708534590e-02
4.97358845710464567860803629241182e-03	9.97205583299311741922938058398117e-06	1.60353607988173117282828397719504e-02
4.40318893202974218384855128577859e-03	7.34176053179973371420504930823303e-06	1.39936370485459414581337656753767e-02
3.92428862085333953098359499122717e-03	5.27619106362480240780019948741157e-06	1.20467617941323368475620707861005e-02
3.52723717772599271918810851125415e-03	3.66654814093322817374109055323848e-06	1.01809410808583728139457885875997e-02
3.20401176003801397252902322599265e-03	2.42764771552991747917702543441209e-06	8.38316937590739059562305530993260e-03
2.94806536175223996421773183592866e-03	1.49361466824131951375654351376108e-06	6.64110755465587748242462078111134e-03
2.75420285212650396215825642342956e-03	8.14558352799463933092621475561246e-07	4.94296508319624254693060351897315e-03
2.61848247411721321262556357144864e-03	3.54059006172901868081496408998948e-07	3.27738585940159575275207873876821e-03
2.53814101420940986154455148571916e-03	8.73354975760473058544565456679786e-08	1.62367133040000004859302758238149e-03


==> anc/HL0.1389796425.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 3.391496e-31	y0 = -2.90828119617340522798925896600631e-01
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 1.89640e-31	H/lambda = 1.38979642510306669476801070452964e-01	c = 1.0929400000000000e+00

9.95067936216071998219032678498694e-01	9.75524901914708439277379726838653e-03	7.44535402532356451783252037938100e-01
9.73795070090778832730581430431799e-01	2.01424177132797409531564192411014e-02	6.93095619774420390685746336006495e-01
9.36944880353057226692930332805416e-01	2.74332299691720102925566024096281e-02	6.34456541809597541507649014285217e-01
8.87317184967467073234513583265358e-01	3.16916182824857372855155534239463e-02	5.83804593848860305805994721220295e-01
8.28375613799151691107412424349402e-01	3.32829315139464510994232564548233e-02	5.38451384342973444245204618755430e-01
7.63692536645469388908292571275744e-01	3.27731483310923217895312171335494e-02	4.97117405022867176835499770730079e-01
6.96522864328089531373413959740587e-01	3.07926810758121722380009924016228e-02	4.59101896314631404315133338153235e-01
6.29549413635106771490494066275858e-01	2.79250199443107735248910950822265e-02	4.23966440830703717625123642272003e-01
5.64790645666652311774804685507623e-01	2.46433658908992160979630023255898e-02	3.91405123828142265102277079867270e-01
5.03626862341580024932690084535485e-01	2.12914404564280382823191885106547e-02	3.61186151545915165556668394603932e-01
4.46893321169030200170556754359682e-01	1.80933838087644382008888773131271e-02	3.33123269999928271425656140304705e-01
3.94998102730950998062734806737646e-01	1.51773530742014529804370996075924e-02	3.07060352053160718013347447410608e-01
3.48037490562975078387688281671343e-01	1.26019467889339944586544726097714e-02	2.82862188524877565218299329493063e-01
3.05895017906125352929088080582727e-01	1.03796057549548613758325993148216e-02	2.60408504185667006276979674476682e-01
2.68319619693793539214108087617877e-01	8.49482861427532014716074399608840e-03	2.39589879241931741540023304205638e-01
2.34983603441097310998607144662998e-01	6.91714492472749156829461592652624e-03	2.20304936635720056863257047229146e-01
2.05523524151321237515256374993991e-01	5.60971092830804106534469742439135e-03	2.02458431474735794150345647277318e-01
1.79567675465698955991547444801559e-01	4.53462222353492612154242913377041e-03	1.85959997511558323775067792323517e-01
1.56753656607597731477097110160514e-01	3.65593824621625463226318947002576e-03	1.70723366873194354910917817965285e-01
1.36738878058818838941750609742922e-01	2.94120226397997585490645441256368e-03	1.56665920250049906680577495736253e-01
1.19206214773590581848607330618771e-01	2.36202417969237289251933325414007e-03	1.43708457397173917280876007354319e-01
1.03866433075788591525424488353624e-01	1.89411339614189821502700046657856e-03	1.31775105204703477117539981761309e-01
9.04585481608487508676345936312814e-02	1.51701410079685153042072625250211e-03	1.20793303412104838987564007874585e-01
7.87489131811413562487227830519341e-02	1.21370062384893855125944524697838e-03	1.10693826458166827964087402998862e-01
6.85295813397836633388885738897189e-02	9.70127019112348222848612450398280e-04	1.01410814190936419170544419561194e-01
5.96162984427212159846509363744668e-02	7.74783963098754027948257646622921e-04	9.28817946072534261148476002474079e-02
5.18463558191120643404667242307797e-02	6.18290392158765001456449242412357e-04	8.50476890813025080990068628095144e-02
4.50764467703800240380476577355576e-02	4.93031791743388450040934359164968e-04	7.78527954368610132240285003520181e-02
3.91806117317789492627964113881177e-02	3.92848080170455032412826887456721e-04	7.12447474327791075778130314524537e-02
3.40483192430527549090739195493823e-02	3.12769144566954027515417028689175e-04	6.51744513178421311917999995863379e-02
2.95827052441080519351010486194085e-02	2.48793686107518981936864170903462e-04	5.95960014318324204831213519159710e-02
2.56989776721389349723022109960106e-02	1.97706090682214764387867068174339e-04	5.44665775800498381696803002208560e-02
2.23229837978084381610853664380148e-02	1.56925920791753039782007452298965e-04	4.97463271887056998292560179917001e-02
1.93899321743084472331512223127428e-02	1.24384937043250197638061632875616e-04	4.53982351606500308336822078152498e-02
1.68432581387341966363713151780972e-02	9.84270741453371994821281258900518e-05	4.13879840504756859171715682642802e-02
1.46336205827461157858317880007740e-02	7.77273847996343423604729001636976e-05	3.76838068445010995345829160575977e-02
1.27180175482402727953416957322755e-02	6.12265510528142033466727018490213e-05	3.42563344027893714378937670770008e-02
1.10590086389866723867777172472693e-02	4.80781064027844836401315681666073e-05	3.10784395338836285987632876026988e-02
9.62403296446689695536791416917156e-03	3.76059941278241726909165806349989e-05	2.81250796322215006637358910955496e-02
8.38481218375311199804321467806122e-03	2.92705024769893484395155985642933e-05	2.53731396467482748415288465851680e-02
7.31682913518118655979057670889912e-03	2.26409687911215845906518049764827e-05	2.28012767866851052387468520858353e-02
6.39887350120153954654876501922336e-03	1.73739398003683947282558315585424e-05	2.03897679145733858871581046816894e-02
5.61264693230770095272737919501833e-03	1.31957221625727959139404815224512e-05	1.81203602410204807773980432138055e-02
4.94242098181943536225256060968857e-03	9.88846219077957041902215545590700e-06	1.59761258319559149779782171421389e-02
4.37474203661635898542083773174121e-03	7.27906190101488660705279120414668e-06	1.39413204520647732131308626023037e-02
3.89817816048226076136284451983030e-03	5.23037522055884728643770119304667e-06	1.20012471755002022415028001170781e-02
3.50310342371680432018475124658601e-03	3.63423907541319167328722915647337e-06	1.01421249281955936431057931880074e-02
3.18151590259390981591118420684892e-03	2.40598443214200053193728552284598e-06	8.35096183244795663538992360771604e-03
2.92688610158907929779108602220606e-03	1.48014634478198544843789203382850e-06	6.61543305463568049479502946709121e-03
2.73403307492179189146473824914760e-03	8.07152674139094665583839831083739e-07	4.92376278910785036717274313701517e-03
2.59902600405365566362315802579266e-03	3.50820919655088046612257751489555e-07	3.26460992172684100955278485600075e-03
2.51910943744811872989059189670432e-03	8.65339035838675264216199181455880e-08	1.61730440399315258033161098220203e-03


==> anc/HL0.1389986036.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 3.323957e-31	y0 = -2.90809367940108365059307579105758e-01
# Amplitude at highest Fourier mode = 4.00000e-37	Pade error = 2.15810e-31	H/lambda = 1.38998603568550753303239708200989e-01	c = 1.0929380000000000e+00

9.95051070411225994252477614919942e-01	9.78702749738076429286421025110577e-03	7.44441893531477646686131252495053e-01
9.73706403192992969255390428455072e-01	2.02035353478432383649529266533919e-02	6.92927318684125866271514311580894e-01
9.36737493206015201554302899186038e-01	2.75076066318936359755034306638800e-02	6.34221605978277798853699209885938e-01
8.86961939199327713003926008349736e-01	3.17646602345904719015528799542853e-02	5.83510397362457598416397376429025e-01
8.27863134229137185241558742309456e-01	3.33439478009272855320769812924693e-02	5.38104870053935364824329523567874e-01
7.63030900264165678015973173899104e-01	3.28162631843107443566884809122805e-02	4.96725455879229930208625742864627e-01
6.95732747932649725400231437538457e-01	3.08163603709015565316084155285348e-02	4.58671253683265390528410389526272e-01
6.28658579681887640712515068252232e-01	2.79308265262111024686350106186597e-02	4.23503543565916471909176306122182e-01
5.63829121856549176139287074108625e-01	2.46345741584586763461940361617942e-02	3.90915995718609415139366191931892e-01
5.02623449739590647524656356605237e-01	2.12719031583679999945151386880168e-02	3.60676354393941565115683644150918e-01
4.45873492665874883109667433610138e-01	1.80667861101236284800326253326717e-02	3.32597901775976924088160346820673e-01
3.93983040322380265824683061103378e-01	1.51468221790578363041324803346748e-02	3.06524065703420221246131525686233e-01
3.47043913694328396857641174128746e-01	1.25699179820766403608676819188912e-02	2.82319215182259896718675413993001e-01
3.04935484887928230864180594553330e-01	1.03478422299220971025799672621803e-02	2.59862673650288819482500361078697e-01
2.67403062743585504830899138902710e-01	8.46451622479844348291753782411534e-03	2.39044636607418082965845513526149e-01
2.34115939677217815352358236870769e-01	6.88901118423467247026607182840627e-03	2.19763356611306341394798577383875e-01
2.04708250555953965941963171336799e-01	5.58414036127618203843013859720177e-03	2.01923232466036772247880908707621e-01
1.78806401561385331753657885853354e-01	4.51175543816256316609358022851773e-03	1.85433557020326204725978808122286e-01
1.56046557271733468612133562580293e-01	3.63575102794012159271653103054357e-03	1.70207738947307309219284244432013e-01
1.36085065264618324298975849727318e-01	2.92356555934957632537158084068148e-03	1.56162854955521102545035200342858e-01
1.18604035358538715971530113662177e-01	2.34674777653162963818003175066867e-03	1.43219421843451068313665682960639e-01
1.03313703024421732631620037620492e-01	1.88097660906185662298717414085943e-03	1.31301305585049614067165837398170e-01
8.99527344338351823893291273440176e-02	1.50578657175000592404500994187321e-03	1.20335707651627208571828521409322e-01
7.82872731951433020996203114201294e-02	1.20415585798165927656802025057338e-03	1.10253187154306868754598857007869e-01
6.81092686971692504325254342171004e-02	9.62050721054706734848192752235617e-04	1.00987691484428790563473807735352e-01
5.92344419656455063694378612618460e-02	7.67978732292118994530463663583944e-04	9.24765785142534003596396127311668e-02
5.15001176098212133403095695219072e-02	6.12577923436143933010200906198228e-04	8.46606207801156831453401136634572e-02
4.47630639438103377342211738273123e-02	4.88253413197223131745075823243578e-04	7.74839871032069213747709682330673e-02
3.88974255839996559329612212988132e-02	3.88864228042727369904887479270000e-04	7.08942004392785208716867398431071e-02
3.37927948489273831590201983314555e-02	3.09458202654467481662394123634640e-04	6.48420728672308244788662593837440e-02
2.93524437852805692204659326962835e-02	2.46050486673080330748006221110302e-04	5.92816198467573954798324787055855e-02
2.54917232078649678592878673172251e-02	1.95440274262818288615835367849989e-04	5.41699564385378816183108243847493e-02
2.21366257521031558435962564565201e-02	1.55060279091773223273787623286767e-04	4.94671783261424047311091633389852e-02
1.92225045324254998557852584794939e-02	1.22853813523808339029065091340779e-04	4.51362304201533914257501638165223e-02
1.66929361758928245699308475382333e-02	9.71748661678645975520800046501717e-05	4.11427656819118075795439301076030e-02
1.44987158149068330350902885857454e-02	7.67071724389404431519459140276709e-05	3.74549966081361486499549469992582e-02
1.25969714510006720383458505356790e-02	6.03988648297781946958494293893372e-05	3.40435415892411703301074763668031e-02
1.09503855290316328311857928501346e-02	4.74098359624871674983632350047283e-05	3.08812681382075788543889712081479e-02
9.52651231374589313271906457852465e-03	3.70694319463090795601765978414181e-05	2.79431348000695894375923068940477e-02
8.29718056748832294888646405374749e-03	2.88425118244081054342309527132555e-05	2.52060333523196364783251961348857e-02
7.23797199316000335571006777415880e-03	2.23022635740323290400630593797911e-05	2.26486326526190240356735858403425e-02
6.32776688003965852381736304433028e-03	1.71084644222489470225466159996421e-05	2.02512252010747466615774898512632e-02
5.54834934046825521694624260616349e-03	1.29901204747708163359904499315872e-05	1.79955772122767731937725070946367e-02
4.88406542811748081299560287280166e-03	9.73162492824034267870405453249777e-06	1.58647827678163779937095017330826e-02
4.32152826505055513232849564612103e-03	7.16174191074178675823572003455973e-06	1.38431224434757398710322697128459e-02
3.84936506481655314965732851056446e-03	5.14486007299966464983074864187165e-06	1.19159266632926297471104562425270e-02
3.45800162236844451680848051218557e-03	3.57407160768020823430254061578353e-06	1.00694438968306906446343823814962e-02
3.13948045861598030647712130280112e-03	2.36572301114097303526987953777188e-06	8.29071364904168704103151800163055e-03
2.88730937287447630469772899367263e-03	1.45515768398473838960144560752232e-06	6.56744399094053988864872749167354e-03
2.69633768161108904419728526120160e-03	7.93430839779549957594871678960626e-07	4.88789319936444272610428802175603e-03
2.56265790958852838051599477651464e-03	3.44826914590579520505844688365768e-07	3.24075497544058842975630231600761e-03
2.48353114905692735692200217748415e-03	8.50509349781105308047859486668794e-08	1.60541860050192226656975256613202e-03


==> anc/HL0.1390161800.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 3.070346e-31	y0 = -2.90792003348976103112485861774033e-01
# Amplitude at highest Fourier mode = 7.00000e-37	Pade error = 2.44020e-31	H/lambda = 1.39016180031967106190588848212799e-01	c = 1.0929360000000000e+00

9.95035202813666248546852124064032e-01	9.81692055364440616450499919477191e-03	7.44354162762554316381297558971384e-01
9.73622984743685888744916650214025e-01	2.02610149849459026118218271732418e-02	6.92769408110568584724492979228926e-01
9.36542391936797479670108009228202e-01	2.75775342753591903428101466559542e-02	6.34001152298878380943893686609788e-01
8.86627766595064305900380370534564e-01	3.18333022368241739402226368733596e-02	5.83234297582269186960241574139503e-01
8.27381108491069156664843170898086e-01	3.34012505460807752216162611245801e-02	5.37779618222547699080197424144054e-01
7.62408664887649140946251792786029e-01	3.28567098004603165037014286428901e-02	4.96357496075633355143892569112751e-01
6.94989797549917511462278878536088e-01	3.08385214326466566600098368639295e-02	4.58266906075081554251394663006065e-01
6.27821065286493854470032734590756e-01	2.79361850127327840832902042620783e-02	4.23068853493851749696344787547493e-01
5.62925313095314346795063565518924e-01	2.46262192285376633133738398834820e-02	3.90456626500443655268634041084200e-01
5.01680451670811335943411311356220e-01	2.12534631041203893718451186309985e-02	3.60197541549880410398020208022630e-01
4.44915273311757441179149674090729e-01	1.80417273684851782552096417450565e-02	3.32104450426342915382688997863280e-01
3.93029529677300542370218395032646e-01	1.51180837976363280933527745827178e-02	3.06020368250800371953134940158346e-01
3.46110844808840051159028725417372e-01	1.25397873703451864377287258739374e-02	2.81809273188329713543244719174463e-01
3.04034677034782999058331537829317e-01	1.03179750135304871198237055998470e-02	2.59350116200949194896992745488445e-01
2.66542921997223247366941926793333e-01	8.43602583223606865285710554699988e-03	2.38532733671626591411710849555692e-01
2.33302029968829955811723457933807e-01	6.86258066456106265090383164412926e-03	2.19255029184184808341696535978126e-01
2.03943850130131308291741754491178e-01	5.56013049009120826810770955571147e-03	2.01421062180909645717066122642942e-01
1.78093002373718919640142978085445e-01	4.49029748942431260430600119317362e-03	1.84939797419255036624833155070666e-01
1.55384291267363736533692065184821e-01	3.61682089088821079367381172855798e-03	1.69724329650559864065982163909531e-01
1.35473056272476149399327117509558e-01	2.90704008380971694790369168312754e-03	1.55691439107968195282563660485791e-01
1.18040682646805531867683888791436e-01	2.33244597135203417402893748699083e-03	1.42761366574452486110337914349293e-01
1.02796905471753408457871097012293e-01	1.86868873161460679767717212711994e-03	1.30857724754024388853265284723583e-01
8.94800648441161681782328299995305e-02	1.49529393474147567144647540095372e-03	1.19907485858819489646868373873736e-01
7.78561117584726102269240257826436e-02	1.19524373868445324474455161561665e-03	1.09841003933190938456571469985470e-01
6.77169036222569536817971206427411e-02	9.54516282440699744291918279117193e-04	1.00592044768609498484034879075139e-01
5.88781441739312985782287452016685e-02	7.61635434245922255525734153076159e-04	9.20978067907406682643742000655431e-02
5.11771952234138320676690303760746e-02	6.07257537969526637205221366118085e-04	8.42989236639243196744443550667538e-02
4.44709011967732833753964239004258e-02	4.83806461485379840489508315948738e-04	7.71394443002722674067382196789121e-02
3.86335098008920050044413191979737e-02	3.85159423630310009786253481833052e-04	7.05667891737155508613085788755957e-02
3.35547343103316730649099017212119e-02	3.06381307032315783528151279423905e-04	6.45316838540377694198400107675432e-02
2.91379786529582167903896693532210e-02	2.43502852559037233020212357770659e-04	5.89880718546730757106505851812910e-02
2.52987311929913740633291906000692e-02	1.93337259282643330336758023863853e-04	5.38930094827455846232979379536735e-02
2.19631238382705236506389897380942e-02	1.53329648381011863724884539884936e-04	4.92065455771840533225916946101809e-02
1.90666477747191795931238293539155e-02	1.21434205258906184108097431235753e-04	4.48915889616459110151582865794780e-02
1.65530143693160567413431474033211e-02	9.60143631133999889757766933479296e-05	4.09137662426853284096904621137239e-02
1.43731486456544877624110934639086e-02	7.57620017874395762907589474897353e-05	3.72412723636113194097511284701744e-02
1.24843025891317092816030502165589e-02	5.96322352234892486344312666122360e-05	3.38447161459939621631554795805961e-02
1.08492759698573452137557273539712e-02	4.67909116526999160697684515669003e-05	3.06969628714979350888854125773469e-02
9.43573313627908337668711051918590e-03	3.65724372401377866597595620928477e-05	2.77729756792209643188301007020239e-02
8.21560519128820858357959094645371e-03	2.84459538959366439796133085049607e-05	2.50496571852321043076857661891305e-02
7.16456801129631045375090252568480e-03	2.19882593714275101729432322567136e-05	2.25056924355923947766372419923081e-02
6.26158760801639353284223227466472e-03	1.68621581763822426312460472135750e-05	2.01213942126018211117020965222899e-02
5.48852528799221183975705566425532e-03	1.27991809039413188141646036485096e-05	1.78785517239482867223872417328660e-02
4.82979591688104951712488120953707e-03	9.58581359856584474166632844659949e-06	1.57602835874710683486884834518695e-02
4.27207337006019363545204435456892e-03	7.05254521643689244004346589767516e-06	1.37508957096562848131120861316080e-02
3.80403797858407195525008180708454e-03	5.06517720598107966855141846321228e-06	1.18357442875254517435391251162770e-02
3.41616146744843531371198641477600e-03	3.51795058506725969162604810399770e-06	1.00011038983331147586432949816085e-02
3.10052552219341352864176636969802e-03	2.32813692806713751786943855116609e-06	8.23404050121125107673879886239072e-03
2.85067070316942505882921292907981e-03	1.43181386636874967679766943671367e-06	6.52228907881174424695280871063989e-03
2.66147295979775747980682449800456e-03	7.80606176992031177519568276441324e-07	4.85413551353690486527941094979625e-03
2.52904549315411904094272661457901e-03	3.39223164326192341547132216840860e-07	3.21830211537416693897168673108914e-03
2.45066418413577864510800294253547e-03	8.36643055909943940032664470776555e-08	1.59423417880171792412689987908377e-03


==> anc/HL0.1390326357.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 3.202913e-31	y0 = -2.90775763670299744083031261140946e-01
# Amplitude at highest Fourier mode = 2.00000e-36	Pade error = 2.72650e-31	H/lambda = 1.39032635662463529301474475791301e-01	c = 1.0929340000000000e+00

9.95019916671398332887055289566012e-01	9.84571030615689376175611053024493e-03	7.44270894197360973922158843853497e-01
9.73542670060274931133840376501536e-01	2.03162951522240776267065568429453e-02	6.92618638187682527523659966386891e-01
9.36354746454829994121730540198622e-01	2.76446138728621670172848714650749e-02	6.33790235074731994646541361896167e-01
8.86306823425299519733161006290563e-01	3.18988925395015202134932847092090e-02	5.82970054177707419858003623565371e-01
8.26918962194879843121326489302518e-01	3.34556912949400238318343333010994e-02	5.37468528057990439748846677930309e-01
7.61813240830523644664456985818847e-01	3.28947796195942884594609877166826e-02	4.96005982640965014498747454210387e-01
6.94280321650879612173420874150903e-01	3.08589645474327256296085799499700e-02	4.57881231191868309120317861081845e-01
6.27022983247321959660609011309450e-01	2.79405409905931418662000094066195e-02	4.22654959010566790404243347704399e-01
5.62065897592059562637570714385813e-01	2.46175425384007370463065313178534e-02	3.90020031979002114673327271427493e-01
5.00785659418139280801887490068858e-01	2.12352893305323631160202483849449e-02	3.59743305718584392347193807930157e-01
4.44007887933672499395492334916139e-01	1.80174022734936305604439827922232e-02	3.31637173745636165847935690507519e-01
3.92128345342046737153725984019196e-01	1.50904199329371057887942557774156e-02	3.05544214261696607888055155055241e-01
3.45230563876655595990448632924490e-01	1.25109539379962166990097439196364e-02	2.81327995044270923421667883966716e-01
3.03186226829970170865289468149139e-01	1.02895255403691565037287356332827e-02	2.58867082240015375989812509291227e-01
2.65733970865814965639265332996745e-01	8.40899114905882821077994130856692e-03	2.38050950088913989746836219031106e-01
2.32537559845713222637634784060979e-01	6.83758112073202688577378555255850e-03	2.18777159840347448364751607604755e-01
2.03226704332857419388647537625368e-01	5.53748253214809757709321415024025e-03	2.00949446496409390902409215782352e-01
1.77424369650914228372691014861167e-01	4.47010382457455129920634131026951e-03	1.84476467618826912731604397333758e-01
1.54764113062833005598188987751682e-01	3.59904156063056212359961279130955e-03	1.69271028441816476503523829481855e-01
1.34900358380224034296556799216196e-01	2.89154577441013301400493365171693e-03	1.55249638381369080321554787245568e-01
1.17513839187062916277392051937369e-01	2.31905645399227745051894328192432e-03	1.42332287203983501548541336808331e-01
1.02313845515876931494001697108930e-01	1.85719961571070020153913889983684e-03	1.30442357287535027592264401521773e-01
8.90384320519885061546610231421636e-02	1.48549462516282583683215502299083e-03	1.19506611817055168138323772422331e-01
7.74533862897903932296187247097381e-02	1.18692898247583027370606785960980e-03	1.09455217426842702259181996088717e-01
6.73504940919886415329838075833322e-02	9.47493160238401765312827889299413e-04	1.00221774067957139414134847615018e-01
5.85454559712562723514921271037162e-02	7.55727184191455636281552877919037e-04	9.17433353729547879738532904494982e-02
5.08756802841131094091714770881788e-02	6.02305226930895462659864786521458e-04	8.39604102378407021898726356776487e-02
4.41980933220099892729525836031913e-02	4.79669236985719873215661876619708e-04	7.68169414268512198928525980106914e-02
3.83870487901741336505406593874994e-02	3.81713871373591196332118238404927e-04	7.02602602995617688869137743741948e-02
3.33323814744843676569214824620739e-02	3.03520283312191964779262032543775e-04	6.42410187369737057979074107009894e-02
2.89376256870033905038112672759056e-02	2.41134044025326054831452611938298e-04	5.87131004150030243547698933330860e-02
2.51184039355394543578686901547350e-02	1.91381636332797508927289342876749e-04	5.36335140786077343114648710169796e-02
2.18009821304279321573067413878488e-02	1.51719917548120648983497476217668e-04	4.89622716469192675487277740356318e-02
1.89209824334402171893513193711893e-02	1.20113325461419011031859833032903e-04	4.46622539794134789456201354015201e-02
1.64222421538569430209896850756499e-02	9.49341649634071003535822084029377e-05	4.06990670453338116647661231415090e-02
1.42558059635392248831204574397431e-02	7.48819325256628817068685700628891e-05	3.70408910956991304973763201689898e-02
1.23790385315576119294171628129655e-02	5.89182396774536101871153289967076e-05	3.36583252157361369607763045672960e-02
1.07548450987420774388541309831950e-02	4.62144498698887571973013571713547e-05	3.05242293065002926510855292808284e-02
9.35098829606503876552363464184085e-03	3.61096322958839967104085782975501e-05	2.76135651487939728354551816047327e-02
8.13949050028226276651809982976275e-03	2.80768592632584686012700993880479e-05	2.49032378577268898658577607740016e-02
7.09611208890976087908975081522736e-03	2.16962334786867384962819958829789e-05	2.23719388316110609295024691433827e-02
6.19989700845396986309243091503458e-03	1.66333330504902071345225745081692e-05	1.99999911973894286647863346299098e-02
5.43277805177665121915799706742594e-03	1.26220114873268040134881436853340e-05	1.77691986440071733115364593053163e-02
4.77923513841700067219330398818976e-03	9.45069473700358935761464237165881e-06	1.56626983558744407480681226194726e-02
4.22600071082645429924437630330216e-03	6.95148470731416618509821671289958e-06	1.36648185380168961282007929480069e-02
3.76180710774473988730185411038936e-03	4.99151529406480537139867876973695e-06	1.17609408088032491475972427683937e-02
3.37717145894745875538975671891201e-03	3.46611822416411484306626698608308e-06	9.93736754495723368816829853521333e-03
3.06421426769264506875785870438332e-03	2.29344660027044515708949196260304e-06	8.18119410120563707305340311939431e-03
2.81650841345573351187754946039709e-03	1.41027776398139586260740261260301e-06	6.48018568967978986903158249799115e-03
2.62895582556887224088811167376105e-03	7.68777241423888652844946144589953e-07	4.82265857196809386551611877066107e-03
2.49768955868859790820328431154175e-03	3.34054901349961258604195111368728e-07	3.19736506943472854265368639286262e-03
2.41999945424714525719174562656004e-03	8.23854476135967314404468045638854e-08	1.58380113869402064770965372202540e-03


==> anc/HL0.1390481600.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 3.383319e-31	y0 = -2.90760460452001188977199859313280e-01
# Amplitude at highest Fourier mode = 3.00000e-36	Pade error = 3.03570e-31	H/lambda = 1.39048159970967693924579978603733e-01	c = 1.0929320000000000e+00

9.95005581513594273884884946136819e-01	9.87270684413936059512808816200116e-03	7.44192435482822087735191406252757e-01
9.73467328144140351048291339988294e-01	2.03681569431983207789117742639964e-02	6.92477040205058070080435182666436e-01
9.36178629107585693111241077903118e-01	2.77076067696171436152825171729740e-02	6.33592348805231100738214215173294e-01
8.86005392021125153059293331098261e-01	3.19605811760013397654785029820458e-02	5.82722132765572882164396541445075e-01
8.26484559227940424554916090280177e-01	3.35070105565832303847100948541721e-02	5.37176482899841408996854598305144e-01
7.61253055970588333537741680158816e-01	3.29307992264114965211136155901939e-02	4.95675683347020627079327610472819e-01
6.93612197993480708432158299939642e-01	3.08784607901965221866570104624273e-02	4.57518427586054829278347466708434e-01
6.26270686175707974134012907205289e-01	2.79449144904126377916616822831194e-02	4.22265140770624087310060866488976e-01
5.61255004409308370458439908608951e-01	2.46096267146326805032531168065798e-02	3.89608332234231646114444737911052e-01
4.99940601942101652227395769108328e-01	2.12183840365024864680216497420798e-02	3.59314461145480724429483503423236e-01
4.43150189095952532977560074145844e-01	1.79946435053650160867671216518833e-02	3.31195522362896150361113278667273e-01
3.91275826663841689687207103989803e-01	1.50644543969084470784179553410660e-02	3.05093709893400291450630154314948e-01
3.44397222984838896571662287425749e-01	1.24838314340578887551802531757508e-02	2.80872225115298277611574801316141e-01
3.02382512781108957646876909291544e-01	1.02627207432063849106708561440138e-02	2.58409283586117036245907327722566e-01
2.64967253590676258958786824613435e-01	8.38348757874631193673108842816363e-03	2.37594022477685220635860165619523e-01
2.31812660128071886543059231243066e-01	6.81397447070724502892879568963785e-03	2.18323678829790587256131210108169e-01
2.02546406642420564898706848706122e-01	5.51607994840282946494621718356111e-03	2.00501677222267634473238245145043e-01
1.76789879023972315686375420664824e-01	4.45100865327939890413825445104163e-03	1.84036380311620917348454682505268e-01
1.54175441665357913866914806406934e-01	3.58222062556308029810635213825606e-03	1.68840315731438916243058323855907e-01
1.34356641321893643310526100699061e-01	2.87688010426744579392281418046217e-03	1.54829734042249232895347140215817e-01
1.17013586133365385231225026557247e-01	2.30637799302315496366311854122990e-03	1.41924385869765635141801975118688e-01
1.01855137385289523357200409028098e-01	1.84631682979496803876154537371993e-03	1.30047434657859259070443986865026e-01
8.86190724752924211713758449430542e-02	1.47620969848206878670176187252903e-03	1.19125444894064179593372592690487e-01
7.70710167501920953816793667030793e-02	1.17904885740965038946296633771937e-03	1.09088404360753800154810005646708e-01
6.70026804431832594340165121278131e-02	9.40836196459351796511370199096853e-04	9.98697532934439208095060143070307e-02
5.82297526950997673202568545218409e-02	7.50126784599336411711938570901888e-04	9.14064038664127835020500956345346e-02
5.05896775709639323122919335746520e-02	5.97611423055550487603142220632355e-04	8.36387408525530961449888720657146e-02
4.39394509291016190966183718234638e-02	4.75748945463628903271823984475707e-04	7.65105993079927428488132328842698e-02
3.81535197113579522720261949770307e-02	3.78450319015444998233994629547535e-04	6.99692183464308859802006269626528e-02
3.31218277525308702966441822121557e-02	3.00811941648501040399439532374828e-04	6.39651720279895318047613377016582e-02
2.87480281880373118355792666976110e-02	2.38893303913631872251843781400822e-04	5.84522795053087462598954756492401e-02
2.49478675259862363320699800648304e-02	1.89533377333539221695012339244017e-04	5.33874971372829027721347783024579e-02
2.16477373897567722538904279574356e-02	1.50200074424123111824766661843949e-04	4.87307954923733285842994347403493e-02
1.87833847628172930273793611547999e-02	1.18867516890539152019990108515093e-04	4.44450241466598635622372596807503e-02
1.62987688978824217119044012126097e-02	9.39164219881593264907424150203295e-05	4.04957670213467053868123409827335e-02
1.41450519741753213996694094738256e-02	7.40535439017423293621747816831684e-05	3.68511907588306734826374725572432e-02
1.22797104969542599461112054625486e-02	5.82467175599537491044522697699664e-05	3.34818883582947614934181775018772e-02
1.06657549323450161778862196436556e-02	4.56726118637727434726679034702173e-05	3.03607200321164553424763747721358e-02
9.27104589246142036474909744760527e-03	3.56747932690231999682645373218456e-05	2.74626530202539490804345010203839e-02
8.06769616193323367848120724074079e-03	2.77301258757337811741762942439811e-05	2.47646018782327425818683676921251e-02
7.03154888684974242549512692858220e-03	2.14218939800336521124860437406778e-05	2.22452705094095494265445383419157e-02
6.14172327066428879824735885093859e-03	1.64183339682037725746150392567461e-05	1.98849969730134163071071052286321e-02
5.38022009957503136209881884460704e-03	1.24555119100485420269926919756987e-05	1.76656018983703612319254325702486e-02
4.73158032940423993121218259184921e-03	9.32368850155998536295759407979957e-06	1.55702411520685705801847999970365e-02
4.18259080013141998353524397011248e-03	6.85648097713534108933145980019125e-06	1.35832632058748787521645531888812e-02
3.72203190599301518245791479902405e-03	4.92226857273936450594696441815273e-06	1.16900714460529189767682052920831e-02
3.34046274377957649824573654840989e-03	3.41739959778697989539364926981442e-06	9.87699147529596695556510619900909e-03
3.03003989479517692352009391036566e-03	2.26084882561819393351360579354234e-06	8.13114329412488899923323894949472e-03
2.78436657283845993983904376316839e-03	1.39004765545969595990377721599500e-06	6.44031810165911831310450255535593e-03
2.59836939855009246189071780927842e-03	7.57669642837093571049688134904674e-07	4.79285932320509838012381883776652e-03
2.46820054678016872253501448617885e-03	3.29203332982731457529680329388042e-07	3.17754735856849860932136259812462e-03
2.39116346527264840934860659685894e-03	8.11852112545657587015511385728952e-08	1.57392873999844646357604711721145e-03


==> anc/HL0.1390628945.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 2.911375e-31	y0 = -2.90745952834031239359435153065316e-01
# Amplitude at highest Fourier mode = 2.00000e-36	Pade error = 3.36380e-31	H/lambda = 1.39062894548258310594248237353411e-01	c = 1.0929300000000000e+00

9.94991900588396516350624790090839e-01	9.89846703295427027868599260691682e-03	7.44117886739415647807456050113681e-01
9.73395433144800516834374431920358e-01	2.04176229222956057323084750798429e-02	6.92342333263877633492290175226032e-01
9.36010607833866413809234206469498e-01	2.77676481576569965677977829005058e-02	6.33403999397942468445962668269583e-01
8.85717906056084770379678836007953e-01	3.20193221932096486063057052804470e-02	5.82486116906155906502279869312492e-01
8.26070400629345973201597971411687e-01	3.35558126167665336988869071755738e-02	5.36898457142225564495376831394457e-01
7.60719176145868149147913755179958e-01	3.29649840289546826204571445370715e-02	4.95361259922281061903707113261135e-01
6.92975680892373918654790109887812e-01	3.08968899172160189398694115503297e-02	4.57173094674310788757943932720951e-01
6.25554223189802777900357359777466e-01	2.79489471590743468642681426216502e-02	4.21894128502893351280957810908847e-01
5.60482975870608379221017225481085e-01	2.46019786347973429013083797195114e-02	3.89216523639835278187004257801624e-01
4.99136267422010211945754236302229e-01	2.12022058227098904821372912958861e-02	3.58906357802910800175599323987780e-01
4.42334019399055249879850929606068e-01	1.79729222413048027040723601330481e-02	3.30775245562734996739559712374883e-01
3.90464760213372681790167653775543e-01	1.50397065967799417108847165851775e-02	3.04665016839915093255682656143998e-01
3.43604557429468567290404360474459e-01	1.24580032285262919733281157528642e-02	2.80438527430802952407877621638662e-01
3.01618171674640229765833673403581e-01	1.02372105308231509908662501398929e-02	2.57973663087322014592375166922843e-01
2.64238234462166766526972893148709e-01	8.35922704417333685561532831812083e-03	2.37159243899745375472380850849449e-01
2.31123537717154318865180113354231e-01	6.79152731831728201829210440360165e-03	2.17892201005376481680375816502484e-01
2.01899818612673361823673034912295e-01	5.49573630085638169106757419459955e-03	2.00075664358974722908963058280927e-01
1.76186958413876734594987198977722e-01	4.43286538823271835374360463187625e-03	1.83617714535507851848431707987595e-01
1.53616183240711532204037442435474e-01	3.56624505932485607039231938089923e-03	1.68430611533505873725085465241991e-01
1.33840201766075529765445342697799e-01	2.86295801782242505034918065349636e-03	1.54430354803106556629326985800152e-01
1.16538524234195630232466346171108e-01	2.29434844455065660040396767361004e-03	1.41536462240890869287562520049984e-01
1.01419602745510165344223292618531e-01	1.83599650289416754748569991269481e-03	1.29671884286710606066776942105365e-01
8.82209515700289965920683328360692e-02	1.46740931088928692127640132265942e-03	1.18762992851591992098821829527669e-01
7.67080444451398893774953442733005e-02	1.17158373826512231990301290263797e-03	1.08739603654868244306807141160816e-01
6.66725239707589892305394431791741e-02	9.34532696040679677491552359646493e-04	9.95350049555747335115104304262722e-02
5.79300738918096745357137072246994e-02	7.44825780221470508272809934026175e-04	9.10859762030912374316408359310630e-02
5.03181780819745656809984761646307e-02	5.93169853815948328261273083123283e-04	8.33327875335912123457714379726139e-02
4.36939041590536875115295518329131e-02	4.72040049697446360322904256561698e-04	7.62191760390985703723429820592048e-02
3.79317925494072396547796423288602e-02	3.75363053689196053049648006965306e-04	6.96922979733951478180059810402564e-02
3.29218944935813302798567073033366e-02	2.98249919839061670663500308796161e-04	6.37026580395699587734183336928876e-02
2.85679785731113430483458324437774e-02	2.36773482208008707904306674612649e-04	5.82040180155778666223571053290605e-02
2.47859104058629163922018009682595e-02	1.87784648967077734024151940464921e-04	5.31532875057718263582222014554930e-02
2.15022011667115408202575961607463e-02	1.48761868720285671563051477145990e-04	4.85103997646533525270052206688574e-02
1.86527154851036935033947424068424e-02	1.17688466025244495546258363210582e-04	4.42381754725161973776771609099273e-02
1.61815266692580606513443248906891e-02	9.29531287988394916670943565356147e-05	4.03021771604051456923743825255622e-02
1.40399061855524400912396004134516e-02	7.32694665611144125649754406665735e-05	3.66705567544520238308605768195793e-02
1.21854342700217679943415078244978e-02	5.76111757283528165882038731113775e-05	3.33138984684851480183863292202591e-02
1.05812190683510220186677418252636e-02	4.51599119895451572596280857916152e-05	3.02050590270633941479521487121126e-02
9.19521253603459832377114154331711e-03	3.52634663396175523678322237317091e-05	2.73190069526218396395998599137501e-02
7.99961232102133748078753089249217e-03	2.74022682905589340993741396748236e-05	2.46326624017378152958544344142584e-02
6.97033989793716511667556780327416e-03	2.11626009018172522244976584196373e-05	2.21247387866471805173464219754972e-02
6.08658626400055149736130293680255e-03	1.62152141602605469550306720419811e-05	1.97755871814981955977600218182942e-02
5.33041750155630734256342245507493e-03	1.22982733935908452804067376437339e-05	1.75670443106349031913457985178735e-02
4.68643343508719805564253839002063e-03	9.20378517368009098932220120123020e-06	1.54822847493374961489896924150818e-02
4.14147345063721660622916821999066e-03	6.76681140439578852961202926479736e-06	1.35056778056970865417204978625577e-02
3.68436430508894632000306899984649e-03	4.85691926454363887858979424464858e-06	1.16226493698596418380052653320587e-02
3.30570544112661182930398296860071e-03	3.37142599120991772293791245934974e-06	9.81954882086344992820179539033125e-03
2.99768795107017534379232630650232e-03	2.23008794381963612198873127578341e-06	8.08352089466186923973240413818472e-03
2.75394390728995811816143694689765e-03	1.37095698310648709667565238360805e-06	6.40238225178120757991330432002566e-03
2.56942330544547120177461147717326e-03	7.47187246912180777890224399611097e-07	4.76450234110075406096120927171568e-03
2.44029635570136707558493842747650e-03	3.24624675230209119029639749138375e-07	3.15868803642297814617996300435549e-03
2.36387931282135198308874896427451e-03	8.00524639497079675479901095308646e-08	1.56453342421183715138941793082090e-03


==> anc/HL0.1390769485.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 3.695803e-31	y0 = -2.90732132243743284276193487373183e-01
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 3.71500e-31	H/lambda = 1.39076948484320480194932740772304e-01	c = 1.0929280000000000e+00

9.94978884529084995579834674240208e-01	9.92297281824682636738482256683283e-03	7.44046872448668988548865545964658e-01
9.73327022300113486924819546678204e-01	2.04646866367348271045892821210040e-02	6.92214190394089409134620267571983e-01
9.35850692935428326795226565414257e-01	2.78247942538840796954970279343012e-02	6.33224900087757628993533576162500e-01
8.85444204520749833231785138145754e-01	3.20752661285947456662658801722619e-02	5.82261683759664966673169208032279e-01
8.25675948406526194484111752685985e-01	3.36023364791121845591857156503900e-02	5.36633995156303314845457699264220e-01
7.60210481788275676195109200303053e-01	3.29976214078085693824041146845967e-02	4.95062027898842307678375621946100e-01
6.92368930100726806640737442202078e-01	3.09145319433322852345589094880013e-02	4.56844245425997601890319886822627e-01
6.24870999008952768528733727158891e-01	2.79528617615537568758536782730337e-02	4.21540597151971623680195072622065e-01
5.59746535245237542651383877903529e-01	2.45947339519909853160877046746079e-02	3.88842951261637985728904461598023e-01
4.98368852719860841832821496678764e-01	2.11867966811913254785232269323028e-02	3.58517056781691758010769895771658e-01
4.41555245428349461771564302569385e-01	1.79521985320300662792648881702890e-02	3.30374190854409245625950103887791e-01
3.89690880717251714032546343340397e-01	1.50160761994073657519100383240519e-02	3.04255848853772720315434769496811e-01
3.42848342958092026102232228899520e-01	1.24333322489025909199222869439877e-02	2.80024558807051093559468573074628e-01
3.00889153455396163694727832644025e-01	1.02128416807744918982685883475000e-02	2.57557886486880981100667964357164e-01
2.63543128739425922858340945532390e-01	8.33605535438951028425278021074480e-03	2.36744340394575888328558491261675e-01
2.30466727808421754884790612474469e-01	6.77009404076832418605313357444849e-03	2.17480549636567335377979844890766e-01
2.01283822773151173981040715955811e-01	5.47631943097770149066995483470977e-03	1.99669353547813746607311174599502e-01
1.75612847293740600082618024401207e-01	4.41555706332035995811110533405534e-03	1.83218555662431476983688192338590e-01
1.53083933331213396648669055161910e-01	3.55101303494810963607110951579693e-03	1.68040154486504582345479870696142e-01
1.33348984280768972785074111257081e-01	2.84969199611416902882436022946360e-03	1.54049904954444087781452850748960e-01
1.16086935547191588644000689108625e-01	2.28289354892508585925854772349247e-03	1.41167098295572452567717175319995e-01
1.01005845171325561486783808242494e-01	1.82617658243005255876793320876780e-03	1.29314476688554825666078251033879e-01
8.78429735532336284333680971307272e-02	1.45904258038598105404234681181524e-03	1.18418222700529179263275659314296e-01
7.63636482676312623450884233705155e-02	1.16449284577668943194264295847878e-03	1.08407982157076228605969719188549e-01
6.63594476613963683353359526060997e-02	9.28550844876459815850666849127842e-04	9.92168932553267313174254951320008e-02
5.76460526161143667708814433891759e-02	7.39800114172871155907574952594980e-04	9.07816051923261236339098482184676e-02
5.00609891222339140058488498160611e-02	5.88962979258308485056524467558894e-04	8.30422770758398641701245942877376e-02
4.34613987266159520557688068842165e-02	4.68530316223386194327315020102171e-04	7.59425530063488053383367882998458e-02
3.77219170822350213926789598576114e-02	3.72444032269626729999769708992900e-04	6.94295125335181371852659037681680e-02
3.27327037184283662809697915614180e-02	2.95829389176924396697725752186382e-04	6.34535977683942752468341335675660e-02
2.83976423498013428391257733943444e-02	2.34772145492238149035917945548551e-04	5.79685196863642080052884299660725e-02
2.46327161126567798068739380047382e-02	1.86134740519892356844692244012846e-04	5.29311467721813002431301448670633e-02
2.13645530679451614653150509550445e-02	1.47405761829897141791490397272989e-04	4.83013792465114275155237982119745e-02
1.85291321517269875453875181012984e-02	1.16577353687382100153087895198975e-04	4.40420118508245766018466700305788e-02
1.60706371550098862092137425574721e-02	9.20458169295528636463086947023021e-05	4.01185877755804183786467954630360e-02
1.39404453592382564501065074097318e-02	7.25312951797030624595024326275425e-05	3.64992459618416726741768764039593e-02
1.20962375054647266278353827397839e-02	5.70130678999675056908968450905053e-05	3.31545637549552514297661412886091e-02
1.05012163999100623892273459888813e-02	4.46775418980493369058576532194493e-05	3.00573967217192216026446115988922e-02
9.12342237368947733683495739976893e-03	3.48765347087323959302756739574694e-05	2.71827173031590114061749568001879e-02
7.93513484744663332037762379164054e-03	2.70938733326324548498396725001439e-05	2.45074538256253011961660185661465e-02
6.91235030350136493755018823394175e-03	2.09186942963222227288123664646166e-05	2.20103312227679793288274266896352e-02
6.03432798683170017720663055237936e-03	1.60241330176104551927566101262115e-05	1.96717146201048448121516832265241e-02
5.28319561850674793203982032416463e-03	1.21503400944746248276160026222234e-05	1.74734566995082688848322049604539e-02
4.64360830229251510590953208844395e-03	9.09096733145841440762912362256658e-06	1.53987495178737880674632758741515e-02
4.10245463419418964936319128994781e-03	6.68243426427353813199696744008105e-06	1.34319812280045230632813198140431e-02
3.64860478779366534619091904471224e-03	4.79542290943886364229724746021440e-06	1.15585979294062877044096542345087e-02
3.27269605296717008846731565282842e-03	3.32815992634157282341037008187665e-06	9.76497063880067414411837538457855e-03
2.96695195964950724881963370210707e-03	2.20113609876164878468694147479972e-06	8.03826713843507276372926976271993e-03
2.72503172162468718638430125561001e-03	1.35298698945947247813313711997852e-06	6.36632831348870594862390081119065e-03
2.54190727994210946088806299158925e-03	7.37318929943451374595667851582192e-07	4.73754857366433806665633869010781e-03
2.41376570778700343978167117905513e-03	3.20313719647176419351016773857743e-07	3.14075998720375677098248521856807e-03
2.33793517067415216366364826843416e-03	7.89858518759495501773074865355806e-08	1.55559994681318445351699282423526e-03


==> anc/HL0.1391033424.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 3.553234e-31	y0 = -2.90706225592774941409336347786108e-01
# Amplitude at highest Fourier mode = 6.00000e-37	Pade error = 4.46360e-31	H/lambda = 1.39103342378829778577105063075650e-01	c = 1.0929240000000000e+00

9.94953545967899048094153481957102e-01	9.97066565351209577106476647412820e-03	7.43910348797762120968682057214075e-01
9.73193905234345114222025575240161e-01	2.05561753255277927775846225719337e-02	6.91966780282593010063460617404468e-01
9.35539782442624509219088889967348e-01	2.79356437509869128254691092471728e-02	6.32878582745501418495350344070308e-01
8.84912694548406531048287956182624e-01	3.21834170242796649273199216690286e-02	5.81827567614502987625671897626653e-01
8.24911071066049847543499090814844e-01	3.36918145100823180363528111754259e-02	5.36122647804533615878926060161645e-01
7.59225728522803723735289549371014e-01	3.30598671776622975994419086362121e-02	4.94483959133589233744753699351010e-01
6.91196451746190855588873489960367e-01	3.09475818676663929013207950934169e-02	4.56209733930352950903523097775423e-01
6.23553121973856255437729883083060e-01	2.79593719596197654432196789688864e-02	4.20859419287622831993251113942936e-01
5.58328464583418898862297403326824e-01	2.45798345881673578498359562738060e-02	3.88124200037460921663511062505945e-01
4.96893487837180600924692730984232e-01	2.11563728987146073422737588524955e-02	3.57769071736567288059702625773841e-01
4.40060148118699561614884759463287e-01	1.79117863257683921638472517035241e-02	3.29604562852567407217279464745767e-01
3.88206968629129711000980103662829e-01	1.49703068436469615635416566261119e-02	3.03471459003543761576688649060916e-01
3.41399754203552851841476217112994e-01	1.23857624049522715995074702011949e-02	2.79231624239635327973985275311311e-01
2.99493790537790989024838817076890e-01	1.01660078736970381488416914665001e-02	2.56762000591944020831226003982861e-01
2.62213520646717109747359958522456e-01	8.29163247147740244428227353235051e-03	2.35950505139850596037958340900103e-01
2.29210978754337879783029871297830e-01	6.72908274043599679680944617555988e-03	2.16693202338561545640526884894981e-01
2.00106517124544086128232551742582e-01	5.43922261491110875169620083026539e-03	1.98892391587659871383902175283839e-01
1.74515848674273206040856414283184e-01	4.38252850327959187255626428405616e-03	1.82455362023218644749784116146544e-01
1.52067057448682257540662110465417e-01	3.52197424407605344176216429721490e-03	1.67293625892448479891558257696792e-01
1.32410547587185787539543010763512e-01	2.82441978441720014060544317269809e-03	1.53322483359742891434800966611155e-01
1.15224192364241631393276126468235e-01	2.26108313069396025668758343850024e-03	1.40460805585437846620959631861258e-01
1.00215329550811715821329164982975e-01	1.80748547891653251400394695864803e-03	1.28630951714351143607022381732368e-01
8.71207622826483793155412742124879e-02	1.44312002327189593439492503670358e-03	1.17758759273395194549443901535214e-01
7.57055600495643507091144543467137e-02	1.15099855645928275526407279415173e-03	1.07773566503761512552029177459085e-01
6.57611915864496855732455731130374e-02	9.17166232689826483295237472576055e-04	9.86082397062252270117586202955781e-02
5.71033370421917740597594460863075e-02	7.30234211557841561396612476844596e-04	9.01991893594880752846921394320620e-02
4.95696001377172687319774279751181e-02	5.80954837474667214585046469517942e-04	8.24863662747729511872577096160557e-02
4.30172555789974777458198684569167e-02	4.61849114427164755158957363001536e-04	7.54132340630799986106832799059580e-02
3.73211103291288346355270888983936e-02	3.66887788696596222315064854278257e-04	6.89267173629096873274170789593603e-02
3.23715204349639670225623990748548e-02	2.91222886605912995675263904623530e-04	6.29771271746998546655117206352420e-02
2.80725815482571801146333766557561e-02	2.30964477347432991165588578813441e-04	5.75180657072129283776071879922862e-02
2.43404966337421748430297388809904e-02	1.82996735975284036665850946529753e-04	5.25063136392778081913715306393194e-02
2.11021155874401661333233851164249e-02	1.44827447023237033241852365690070e-04	4.79017028102016420816834289722237e-02
1.82936365629393021667926238474266e-02	1.14465540482790628438060101165167e-04	4.36669772144033651325325450162581e-02
1.58594563614182348103948573866967e-02	9.03218696810504871518371906788139e-05	3.97676449226787625223952878211226e-02
1.37511563704780396504357407933059e-02	7.11291005293244928752472675502035e-05	3.61718232823693432662132442307102e-02
1.19266106226747405349150512447977e-02	5.58772164908636828228514423555237e-05	3.28500795126394432296171531223603e-02
1.03492031746348280272484067541965e-02	4.37617203412511887788075100082945e-05	2.97752686229707217125979268091879e-02
8.98714291238242489141073663892169e-03	3.41421192215763177191576867214754e-05	2.69223704269366415827766936175280e-02
7.81286490425607265151659248745898e-03	2.65087118708847831817743583951401e-05	2.42683272565861279192404225882752e-02
6.80250846348849527677880963550230e-03	2.04560608216111969146266402742523e-05	2.17918837535655979765283149283766e-02
5.93546311073153011199742208213828e-03	1.56618354210492920384652731457235e-05	1.94734298098723699168503008303994e-02
5.19397462286949230183456920984862e-03	1.18699623761343847557973483232984e-05	1.72948474204457518486155382364766e-02
4.56280429651130588363949309197650e-03	8.87722706608692663159568924633526e-06	1.52393619810087870669734055573948e-02
4.02893542015881708871256673851912e-03	6.52263792728957053896205728842883e-06	1.32913984249765966453142351073629e-02
3.58132172880307686314242033817354e-03	4.67900373048072569008332597022392e-06	1.14364424619680361828320611031137e-02
3.21067331705450243156374721770452e-03	3.24628502114232963430360405404631e-06	9.66090699194381436119354543479293e-03
2.90927612814686690426000646160582e-03	2.14637135636704874168041837011607e-06	7.95200354303441499908726910338324e-03
2.67084172750568485004481564925123e-03	1.31900945241926958946705424894440e-06	6.29761838710788163708584002751147e-03
2.49038461350080035837790144224899e-03	7.18667307290346447600160324830630e-07	4.68619287125677336630623403374466e-03
2.36412481378309211197893253798098e-03	3.12168454377791596237206860446676e-07	3.10660745411652689475942399813148e-03
2.28941396691064873792490109686569e-03	7.69709972942602633225090103089990e-08	1.53858915332252647822743839740004e-03


==> anc/HL0.1391278545.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 3.188131e-31	y0 = -2.90682229590199092014120895221686e-01
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 3.83240e-32	H/lambda = 1.39127854508988302384115289455111e-01	c = 1.0929200000000000e+00

9.95272832904197928808303115602048e-01	9.36806044526665631730233842254324e-03	7.45642486691348243230894020828390e-01
9.74872514341730428746048512931225e-01	1.93947361315042916520071119351204e-02	6.95086520339548734040612463299658e-01
9.39467589775529596056221685523546e-01	2.65175719012189507147893111698126e-02	6.37233114488403576460133279223361e-01
8.91645289333160916339100643816498e-01	3.07839271530332076825461114523002e-02	5.87277693996194669442822180254976e-01
8.34631572784791733868593815578650e-01	3.25137512621365871475645422320907e-02	5.42536908508075140203030601109995e-01
7.71787079680489327733807579854525e-01	3.22161434301248979582680853418311e-02	5.01731769978490158575477834370667e-01
7.06211786126649505475674273502311e-01	3.04694863671377073931066867333648e-02	4.64162994301338367633781453078547e-01
6.40499205630983905226932952308982e-01	2.78194789051304183606191525976998e-02	4.29395600614945977385015535504789e-01
5.76636732887680175183317091931594e-01	2.47178142384847373541180555665030e-02	3.97128541913903549045952191744455e-01
5.16016517384197069211747678850972e-01	2.15003076036140974166353801275378e-02	3.67135569089507082521647593572761e-01
4.59512109648724236496524672764133e-01	1.83923571563679553347046410131514e-02	3.39236119958903274542231490839024e-01
4.07582561951644099421500055471441e-01	1.55283421296755718557286193583360e-02	3.13279649802674337049172956645867e-01
3.60378047545064333157541789798065e-01	1.29749412620157019247889457450351e-02	2.89136349355383144443627857883586e-01
3.17832924516276554246052616004821e-01	1.07526187424186987658158755085419e-02	2.66691171411880120697150095777360e-01
2.79740816957387603264989268963726e-01	8.85286859591330930344629036978798e-03	2.45839780450964183299939391325051e-01
2.45811475589876096550719087595216e-01	7.25083978555837552600524322422479e-03	2.26485754534046022153158886968527e-01
2.15711714548932086858700983435433e-01	5.91393780075305842204618726257977e-03	2.08538668202652578954874537288041e-01
1.89093574284339380110114827574993e-01	4.80731091273542051306797798938771e-03	1.91912815350590190616766522536541e-01
1.65612809960894771492737774090196e-01	3.89710398362293498101758161686123e-03	1.76526395993342525587579061066999e-01
1.44940358991030956914999707548965e-01	3.15220429899850424546474891601549e-03	1.62301031444383014656295677524612e-01
1.26768888009866442207154428719114e-01	2.54502043513604909435722642262139e-03	1.49161503174726924992987731536665e-01
1.10815998737637333935174588311564e-01	2.05167357114295158683493002591699e-03	1.37035635968653344395163027521828e-01
9.68252378543365589974543011697007e-02	1.65185491854790199830613035712043e-03	1.25854266940160189716226941927849e-01
8.45657180167888638960648405619745e-02	1.32851201847265360014223622662079e-03	1.15551258854043318277339448202016e-01
7.38309056134261970203845564656145e-02	1.06746411995776747366053034095777e-03	1.06063529402231191537493260704596e-01
6.44369494198179261255616176968842e-02	8.57005456253014792853953154818143e-04	9.73310781657138483613147819686725e-02
5.62207964395835871147637256840888e-02	6.87528713770238785539504126444259e-04	8.92970004694362589406066113584872e-02
4.90382527075905165381179822186447e-02	5.51184524051555081953431069952666e-04	8.19074826420569442682828258297663e-02
4.27620865324489494373567685236549e-02	4.41582943027695008860936412944197e-04	7.51117767261598392478895857802444e-02
3.72802312021851988488715101028583e-02	3.53537237185138524004188789099929e-04	6.88621548757780147343850440481843e-02
3.24941174913147510239620599050956e-02	2.82847288364263920419452986773851e-04	6.31138449389598753561639037298145e-02
2.83171490563321694190417034248596e-02	2.26118524130866729383358407837816e-04	5.78249493715109220911314371996257e-02
2.46733229523308451652033991660016e-02	1.80611817768156390249887444092564e-04	5.29563498699744298107930986424315e-02
2.14959909435989891024481106462169e-02	1.44119866642976221762764199733585e-04	4.84716000934752631655970185272946e-02
1.87267535646874559417595788560682e-02	1.14865896062357570286598759185848e-04	4.43368087061859038647593893998615e-02
1.63144770090459414560544451710164e-02	9.14209952476041683726742067637393e-05	4.05205148381309336757271984194241e-02
1.42144221882077837657807282972744e-02	7.26368833232775191638635052669277e-05	3.69935579654024209946514386840669e-02
1.23874752650552771512155971829827e-02	5.75913766585498358090507726146485e-05	3.37289440774500184455978289583906e-02
1.07994693497017365179047935529531e-02	4.55442605193808016920245483786517e-05	3.07017097579881895051967383009110e-02
9.42058769570544498952401232294476e-03	3.59016493188966185261724497749437e-05	2.78887855002771157163126527472844e-02
8.22483953525249251382028850818129e-03	2.81872501408950448059055788103647e-05	2.52688593171131930028669005591422e-02
7.18960055163555909529101160597257e-03	2.20192261682148893442937833336371e-05	2.28222415480039052641615080196044e-02
6.29521083319007391747968399553576e-03	1.70915940336482777491880743185121e-05	2.05307316876525107694621547149714e-02
5.52462394060445608437493733477370e-03	1.31592866394053017232349443859177e-05	1.83774880021551318368867257197525e-02
4.86310143522859959144456789514006e-03	1.00261759087784707125009338531966e-05	1.63469005979631599044653587646590e-02
4.29794786844093632620026110552246e-03	7.53548365319802735626719478034587e-06	1.44244684240050518924684620257186e-02
3.81828183679437888672501918097565e-03	5.56211840746647617545171079906747e-06	1.25966804498832208063018684406956e-02
3.41483927017240748843355348249540e-03	4.00656611841723759828581150992815e-06	1.08509010723676587241181346278544e-02
3.07980563252409006277784554590469e-03	2.79003638310223225909145129271785e-06	9.17525973302586268807246060763314e-03
2.80667416873998837264567352276328e-03	1.85062614524474174164664425250933e-06	7.55854472484978583564667741219778e-03
2.59012773483022677224903757233826e-03	1.14031171397242601561067573946800e-06	5.99010107671382401613027963238407e-03
2.42594212453281373659018421244277e-03	6.22620002887636916684666808571797e-07	4.45973217680496038053095442044672e-03
2.31090917272648443456857878602515e-03	2.70863115738207466824344597538008e-07	2.95760455057806594552831753374953e-03
2.24277827615067145511206682066381e-03	6.68484058423504832075393904608962e-08	1.46575811667803691046032149903150e-03


==> anc/HL0.1391395196.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 3.287135e-31	y0 = -2.90670833781437198569092758327232e-01
# Amplitude at highest Fourier mode = 7.00000e-37	Pade error = 4.17670e-32	H/lambda = 1.39139519567432059799681001148080e-01	c = 1.0929180000000000e+00

9.95262798811990461206640814636499e-01	9.38702661860691951215229362267717e-03	7.45583913020106728231314424433740e-01
9.74819664280085473280308011676142e-01	1.94314677253720407677192688215476e-02	6.94982545889971693524719676775514e-01
9.39343501729532814719631864062589e-01	2.65628019048631801658265787155993e-02	6.37088723466286583849658632733799e-01
8.91431586838250706150849274183667e-01	3.08291268460187274144406202759663e-02	5.87097094262696662580278957236656e-01
8.34321258740116038456613341180438e-01	3.25524813000914039166560628257442e-02	5.42323945245754063727043619676490e-01
7.71383480589354582119464297805170e-01	3.22446375374318186365222860640073e-02	5.01490234015595242079385419324414e-01
7.05725982699589668379928713922729e-01	3.04864824389234266741085770708446e-02	4.63896633675259825700425292396986e-01
6.39946948285199998066155569931474e-01	2.78255897878975396208804470427277e-02	4.29108051556563606556180436760389e-01
5.76035618293879316670555984796804e-01	2.47147687877763187275272114365503e-02	3.96823259352438103700287017230679e-01
5.15383842644127046967046363238673e-01	2.14902902180865156661040042378805e-02	3.66815779064416639111088408223058e-01
4.58863503872309688599483828842138e-01	1.83775439504057611123385126312991e-02	3.38904795730935389043013915137518e-01
4.06931296785223756960204644566487e-01	1.55106368665224113686683107007960e-02	3.12939508019762865361059279688149e-01
3.59734845016343965029215436271334e-01	1.29558670637683731477729446447767e-02	2.88789861572158087988391642940671e-01
3.17206075870353288385971861428497e-01	1.07333102735821545053805576609431e-02	2.66340585195117746670985319905427e-01
2.79136461816734584823308277808787e-01	8.83411716022999142539259035647218e-03	2.45487143031921215433444017964886e-01
2.45233938746404011920416914164849e-01	7.23315817417110620450261426003450e-03	2.26132932462263676043360039417591e-01
2.15163840974539014952203289353709e-01	5.89762573889733605008653854718648e-03	2.08187359942352222264500581527001e-01
1.88577033730360690329138535825328e-01	4.79251238616121404762363750195774e-03	1.91564558514806795749089763609123e-01
1.65128360264355544599235741190303e-01	3.88385391746494810191975451173737e-03	1.76182573485422815289395595662914e-01
1.44488065785000366521182902718558e-01	3.14046490500435549095182974142687e-03	1.61962879618781525179124625275518e-01
1.26348302606746681286834040225188e-01	2.53470850053717163119515544345773e-03	1.48830122064265480161179605583215e-01
1.10426298376885580290144296042060e-01	2.04268019572410168411717335543730e-03	1.36711999590985864306493393491270e-01
9.64653340036192312941580855705377e-02	1.64405924393102403296897032735670e-03	1.25539231902843837284249025920379e-01
8.42343387956229009640554581302925e-02	1.32179042027233423998897737697910e-03	1.15245570945593323292543071715109e-01
7.35266577590225029520793158931355e-02	1.06169612458934910837883485029275e-03	1.05767828908730392326773891667439e-01
6.41583641718928011023748420334177e-02	8.52077345469733849656994017974242e-04	9.70459044932866538352076846604200e-02
5.59663629703088170799833786511794e-02	6.83335496448090523178149701342911e-04	8.90227958462504766688736882085207e-02
4.88064424544876131927060302526839e-02	5.47630762228054900513938826846123e-04	8.16445943648906811691133680806898e-02
4.25513716536626165780970620609449e-02	4.38582816078423841490039147643040e-04	7.48604581283679477767359266660629e-02
3.70890998935762644398185569384847e-02	3.51014161704450724519283503556280e-04	6.86225663802172303177929803810146e-02
3.23210879373822998515373655687257e-02	2.80733335672898698586943256766205e-04	6.28860572069112897912244692426972e-02
2.81607826117592830900758701322162e-02	2.24353784866723414152982566705297e-04	5.76089500753490372589896382095347e-02
2.45322362199570673131046072251880e-02	1.79143776607652000472917280038742e-04	5.27520542668969670063878124363965e-02
2.13688660088045989093063284487039e-02	1.42902794826972883006931346707579e-04	4.82788642306340029674308273746754e-02
1.86123457211123197826648348534652e-02	1.13860250910048399538030374359121e-04	4.41554435140567760491516035066728e-02
1.62116196152177574252860003207334e-02	9.05928205001732069058116665097981e-05	4.03502996496530384000937793734366e-02
1.41220286088847682972827904918261e-02	7.19572134409170389849547207104317e-05	3.68342525788646607604275483744338e-02
1.23045381134632852591764482704260e-02	5.70356526078657610717338786966406e-05	3.35802987993560052437696698487114e-02
1.07250574890828458161258905984335e-02	4.50917654262619183778747137667256e-05	3.05634729120040741707612261127673e-02
9.35384166897960036416682914057716e-03	3.55349737553126660840052612611685e-05	2.77607081089142756159899674669772e-02
8.16496618190887741674771571857926e-03	2.78917987883553770980731115117990e-05	2.51506972795089945185164499426016e-02
7.13586747300534896225266916279935e-03	2.17827768663375343337868106842867e-05	2.27137562930900514256066348260053e-02
6.24694112385502644789129718129316e-03	1.69039152469656886206338941807788e-05	2.04316904456133656318620752013638e-02
5.48119134212309803107074352190651e-03	1.30118124755843158503275095523382e-05	1.82876644207529879421006706781729e-02
4.82392589608013279677984022756661e-03	9.91173258096430814730870690708593e-06	1.62660758396548468051753861954817e-02
4.26249143211768307647722970533741e-03	7.44805934126069285958471412188422e-06	1.43524325501707844239832304309596e-02
3.78604478216790390489301825013764e-03	5.49666900898485031366098725707877e-06	1.25332339209434177197391008199062e-02
3.38535644147496506882143355813981e-03	3.95885070378563764126355922526284e-06	1.07958563555275602173420495122970e-02
3.05264289659007735327504691716448e-03	2.75647724906836771465176385421107e-06	9.12844310750483840016023319302956e-03
2.78142492399589714475675075584723e-03	1.82818902833346180817948251603553e-06	7.51979840270454863125778973434148e-03
2.56640937530952262299025825061194e-03	1.12640209133822030351951923295047e-06	5.95928577918724990418669563018045e-03
2.40339234322181541859329696822643e-03	6.14991559538353178131618115131104e-07	4.43673025235823479558289160980036e-03
2.28918199182752276639596059268740e-03	2.67534599613489221776721005514171e-07	2.94232348240122004425870593093461e-03
2.22153973509515549205830478022178e-03	6.60255436315802895668318806666088e-08	1.45816008701015455174541735001914e-03


==> anc/HL0.1391618391.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 3.056267e-31	y0 = -2.90649075575293889612022410284033e-01
# Amplitude at highest Fourier mode = 7.00000e-39	Pade error = 4.92630e-32	H/lambda = 1.39161839061427812920310049003003e-01	c = 1.0929140000000000e+00

9.95241833220158039682294263488458e-01	9.42664060654457348621121483702023e-03	7.45464745017084178992818305614146e-01
9.74709359041979809339672379938815e-01	1.95079993861325523409502325389570e-02	6.94768728019081548297892447027415e-01
9.39085018443092331410410032258113e-01	2.66566107836533237616771016010892e-02	6.36790704518423145371504088808187e-01
8.90987625685923526236404694902244e-01	3.09222164031719462617344238437113e-02	5.86724185993067795879133893348933e-01
8.33678706102877008164405327244814e-01	3.26314165326437824870494799441838e-02	5.41884851497149818136759055534330e-01
7.70550907654452902032213371267568e-01	3.23017404384032001409969989958184e-02	5.00993566212029277326726896475162e-01
7.04727986505282270999747634776068e-01	3.05193847382797599049556645745704e-02	4.63350842730970289549902270839195e-01
6.38817534479172607890455096810950e-01	2.78358228096522736010912479905846e-02	4.28521246932118331311002193479778e-01
5.74812268164895188741355420539961e-01	2.47061242211258306475256680984153e-02	3.96203077737376940938706393952147e-01
5.14103085705999393569780179767103e-01	2.14674334218555602881601544789736e-02	3.66169327304387897795554318196456e-01
4.57558135603375688070349917289512e-01	1.83450658552175369842465099306422e-02	3.38238644475476324458877597972445e-01
4.05628988172489269947519483422245e-01	1.54725281545068430119758801405856e-02	3.12259706089796987740631846934976e-01
3.58457753115617981052568204233409e-01	1.29153086811834353261976008421254e-02	2.88101950188359251937793940664137e-01
3.15971082887644878291606255095862e-01	1.06926622295055763939433324079266e-02	2.65649603645559457331402573844508e-01
2.77955752865904356626074696756954e-01	8.79501130213777882758878779682369e-03	2.44797627694606794371928471207517e-01
2.44115719051277568561230958787510e-01	7.19663205000233917744575303418264e-03	2.25448916275491653409859099594155e-01
2.14113068067115829465674524257538e-01	5.86426081833947820946622502295614e-03	2.07512378491280261074920457796428e-01
1.87596094911497431129212867169572e-01	4.76255792067884219500642532098394e-03	1.90901664402804731399168640938478e-01
1.64217663167661526011120053064592e-01	3.85732897509674054952201332122848e-03	1.75534357047990209966694556346009e-01
1.43646533811704685519184504146703e-01	3.11723768387537392862499231413579e-03	1.61331493744552970230460396398387e-01
1.25573780172180104465446320019137e-01	2.51455539232684169637829652147894e-03	1.48217310611974210237024047516153e-01
1.09715876428373439406504380705292e-01	2.02532828797847777385360790121308e-03	1.36119129943849789934203483313798e-01
9.58156074772188363784144601060286e-02	1.62921592085680260372028721739389e-03	1.24967331504022228668705626237009e-01
8.36416072373990883667281209014976e-02	1.30916318734947218967426305499611e-03	1.14695366236904596477722702515835e-01
7.29870795200321338618472346824038e-02	1.05100519338352297695806801822159e-03	1.05239784510627495207488743139304e-01
6.36680734968888413145570032708024e-02	8.43063019019243050640499402730329e-04	9.65402612259603333508150432508665e-02
5.55215577094792188368657772267722e-02	6.75761967011162590008954364936949e-04	8.85396074329856731044303342906941e-02
4.84034481703616848485856419002063e-02	5.41287527999633405283014081966196e-04	8.11837631210312708240255340954050e-02
4.21866861245622896182935277949040e-02	4.33284552775506296778449665688542e-04	7.44217692233767987304162282151241e-02
3.67594209644240367934221790675978e-02	3.46599593588182885555260279441222e-04	6.82057190979961012603258193571026e-02
3.20233274452058525895555730613645e-02	2.77063464838750120787664051780012e-04	6.24906910954182203752959579984669e-02
2.78920693643050153466928082034578e-02	2.21309741731797440591063227130705e-04	5.72346645025611464290522359718288e-02
2.42899112137926594569799823625840e-02	1.76624506037253616465458040830609e-04	5.23984213651498997852885278779698e-02
2.11504729025945763900591041375121e-02	1.40822751989397596153563332848416e-04	4.79454366433520212315612579027395e-02
1.84156190246558782392389290697631e-02	1.12147232187925736865970113846418e-04	4.38417590114599081471604047808450e-02
1.60344723261299647159509531173794e-02	8.91860028129400830322721460338015e-05	4.00558844683654070110973100103840e-02
1.39625403323915369527075635638678e-02	7.08054321571070263861859021926385e-05	3.65586247571014835462820391653501e-02
1.21609441161634162362181360211142e-02	5.60959194211113936536733851695509e-05	3.33229723220263668913404724568600e-02
1.05957386630199131468866823415907e-02	4.43280102526304581714440342187535e-05	3.03239631963246863676579347811629e-02
9.23731504000076708281129205884503e-03	3.49169838576682793368483138526947e-05	2.75385389507691012078861579684818e-02
8.05987545545543837224636965217951e-03	2.73943223122939043958850394313386e-05	2.49454087031017874436953771580851e-02
7.04097320905793617707877980027380e-03	2.13847579802896421279014654827675e-05	2.25249121204165955301655718988251e-02
6.16111040225849532367093795604229e-03	1.65878340604611494963299458844628e-05	2.02588843064605354584641868344923e-02
5.40338707059804992959918127022953e-03	1.27631116850761587536945601763848e-05	1.81305234571725407177611676363278e-02
4.75319609518127771511042631857879e-03	9.71832020246301784966770216575702e-06	1.61242621320862427572030483914261e-02
4.19795886273926217176447546379734e-03	7.29988077856993406873072719133892e-06	1.42256428413237068981732082090296e-02
3.72689719818314745642065631221544e-03	5.38534254179595686102573863035241e-06	1.24211983954188155639874420093450e-02
3.33083761238033093544096888856197e-03	3.87735981541092090785179074783281e-06	1.06983371919898376987284459915905e-02
3.00204440174782567952984566735190e-03	2.69891222241173714229151892182128e-06	9.04523337761408566793687336527951e-03
2.73407861020992036493459341705543e-03	1.78952950741453081055534715745876e-06	7.45072160788318706651734961959240e-03
2.52168032385203344713412008827416e-03	1.10233224692440996881957679829322e-06	5.90419588920172734653588071833381e-03
2.36067221665157586863681890756471e-03	6.01740357011795835095159291873891e-07	4.39551176705939180665655042728930e-03
2.24788269167580946430407094311147e-03	2.61735167946679228789920946915274e-07	2.91489106725735931226597773720828e-03
2.18108734578849581833827195733805e-03	6.45890352142067203692065004486370e-08	1.44448019915462251201567877118700e-03


==> anc/HL0.1391829877.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 2.968256e-31	y0 = -2.90628518971597233264848799537754e-01
# Amplitude at highest Fourier mode = 4.00000e-38	Pade error = 5.76650e-32	H/lambda = 1.39182987657858279155360630411087e-01	c = 1.0929100000000000e+00

9.95221597726046937970218024612127e-01	9.46486502279423562591062697573805e-03	7.45350654378381261492138037198553e-01
9.74602920203543965549104184051224e-01	1.95817913464961547706179387088153e-02	6.94563510694456870615572414793727e-01
9.38835706313705480751782016752335e-01	2.67469497337142869878544376441174e-02	6.36504388700501717643325772187831e-01
8.90559667058592935311528134537421e-01	3.10117105374136924788838235700252e-02	5.86365799713493500483796993848089e-01
8.33059719540375773151054739362511e-01	3.27071382715323124009549533404030e-02	5.41462855360558900428185114956729e-01
7.69749391902219734362957995221909e-01	3.23563638239777567525691356681565e-02	5.00516311672072989647792669287418e-01
7.03767774125510184059812645146610e-01	3.05507194457208952428392160925636e-02	4.62826480750518584080577137607703e-01
6.37731364773867424676191076165621e-01	2.78454226820788053605572771880980e-02	4.27957543935318498315143118524577e-01
5.73636067947257313037783137224734e-01	2.46976899518742688161689020867330e-02	3.95607292570475812541339713185650e-01
5.12871735461172300880122181669960e-01	2.14454736383856712366651658770793e-02	3.65548166315642166700121636251063e-01
4.56302837393623438820899709710734e-01	1.83139898073852289584505144414736e-02	3.37598265888682504563478714848740e-01
4.04375977882701995834111321222684e-01	1.54361483519190840409774831628099e-02	3.11605742541969825451581907117241e-01
3.57227972944743735282071802882810e-01	1.28766481837896426282338612238936e-02	2.87439531223815237165283888364410e-01
3.14780450580208446106215818944498e-01	1.06539516477594209601550929333182e-02	2.64983372784601310534672733881371e-01
2.76815745295880912583898992353236e-01	8.75778405024810146815075659605827e-03	2.44131755909965491676739236368022e-01
2.43034077253192961964216435444634e-01	7.16185683232353546329839725165681e-03	2.24787115611605648138305061068341e-01
2.13094505643533397696995763944209e-01	5.83247601145940189295558645591742e-03	2.06857918602968558820918136450016e-01
1.86642946076301175352019231090135e-01	4.73399047152285087230672290993019e-03	1.90257393164647875206271241682949e-01
1.63330442415503386413871702044373e-01	3.83199149723094497502063762482463e-03	1.74902725132348263061741557674588e-01
1.42824400718230958995993080911782e-01	3.09500348645183881209837089714153e-03	1.60714582326581223042157924371792e-01
1.24814914556772873522526068228755e-01	2.49521401382025212981222690079285e-03	1.47616861004197576074087361051799e-01
1.09017774607284199501388147996778e-01	2.00862508368651035545523288136381e-03	1.35536573919113798498641622600487e-01
9.51753121143320931727889954885067e-02	1.61487926064089600592018301087467e-03	1.24403821274497631752767224876052e-01
8.30558830175128993527692465355564e-02	1.29692238851752565953412916733080e-03	1.14151803376026118643159206028270e-01
7.24525455848301665484240705411486e-02	1.04060173611363051170465416505338e-03	1.04716847374368412680592877708016e-01
6.31813019504679217986998786051719e-02	8.34257021320831805071211352552423e-04	9.60384305986505849145514953611370e-02
5.50791458713918303559409009594022e-02	6.68335403416236666411146903231201e-04	8.80591902620142797084643190803062e-02
4.80020707668140861489627666873565e-02	5.35045280829933634035579357986268e-04	8.07249143836219041087112286270758e-02
4.18231322871027210981072089647217e-02	4.28054079038643692402089614550265e-04	7.39845121465983396624604200384148e-02
3.64306197531082462197974764994384e-02	3.42229757546594734821667872087443e-04	6.77899640266478658103572069159689e-02
3.17263646472182662183651611388131e-02	2.73422911350167491419786084615509e-04	6.20962532310151219927307075511030e-02
2.76241975577799985545748154288954e-02	2.18285057680035549530293739453780e-04	5.68612805768993911694972846338773e-02
2.40485545287906276526368316716822e-02	1.74118327259173311120874632768294e-04	5.20457651525588102030358019213623e-02
2.09332275336564181584123595042109e-02	1.38751912062016721046744644183513e-04	4.76131331150670537759007387289113e-02
1.82202503200886367903999630424365e-02	1.10441009064117793428622264386917e-04	4.35293968965588028514915397143323e-02
1.58589091677684378278472384298883e-02	8.77844932733945841921135423961352e-05	3.97630269829610564114431972593054e-02
1.38048674916630587447533655329356e-02	6.96580682415183003751003420845376e-05	3.62848183145540926015717462282438e-02
1.20193932778085883956531992872825e-02	5.51601323378620133682591221531361e-05	3.30677532043608310283750276629810e-02
1.04686787886103375358708794895181e-02	4.35680426134691934977358029772997e-05	3.00868624439749946765477592384114e-02
9.12324266093402260390975493774322e-03	3.43028476766470673150239163076571e-05	2.73190859895238556470381472464539e-02
7.95740533752919236822747461349687e-03	2.69008967300636382765740869479452e-05	2.47431343587423552894914664391064e-02
6.94882964275802157507655429898051e-03	2.09910171955519647192089908711355e-05	2.23393516663871327402403225762391e-02
6.07811917837569617929608103977559e-03	1.62761929568912494665394536986087e-05	2.00895810759107195270935071542556e-02
5.32846803388326787517024516244286e-03	1.25188745339211022053924025675894e-05	1.79770333310504543723256457523391e-02
4.68535605629835783241408480153118e-03	9.52921691585855651409353930196812e-06	1.59861589332837046391862547941034e-02
4.13628460124912636287356025450379e-03	7.15567556262931188442979778058844e-06	1.41025244164426976920776788719863e-02
3.67054830254808269313707613614447e-03	5.27750113492302853095836254327865e-06	1.23126929887125987587625351516576e-02
3.27903897029559471380320562620652e-03	3.79876336146835734119332982407424e-06	1.06041095544606324830828087241422e-02
2.95407826949935724123771308153189e-03	2.64360803427201738303624085903002e-06	8.96498988776036135905351244611529e-03
2.68927633422586346787084545645604e-03	1.75251149163156793634692073117084e-06	7.38421364584037772523847684023325e-03
2.47941391776604027752838363797636e-03	1.07934628227529184113314711377998e-06	5.85122099155219781904736186250764e-03
2.32034606007159145235712480468701e-03	5.89111779862314815859680709733270e-07	4.35591267645967239951327908040191e-03
2.20892558449618075784574949127180e-03	2.56216155807559974686509026385149e-07	2.88855338341373211469127243602693e-03
2.14294504177726434664071956591813e-03	6.32231443335558803178821428875823e-08	1.43135243057665633734903320807416e-03


==> anc/HL0.1391931770.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 3.259646e-31	y0 = -2.90618637234713205090291060872691e-01
# Amplitude at highest Fourier mode = 8.00000e-37	Pade error = 6.21920e-32	H/lambda = 1.39193176976118059183756665166211e-01	c = 1.0929080000000000e+00

9.95212012089331606572349835616105e-01	9.48296968996503857787196595699940e-03	7.45296561615749703432782809889456e-01
9.74552493119231255461533147312866e-01	1.96167442884517929005666990704692e-02	6.94466377364447133919859106412785e-01
9.38717572825334885635404836973793e-01	2.67897433207415162194883881324569e-02	6.36368945173657151969454994149781e-01
8.90356859363310217434355026938265e-01	3.10540981748073178369482198131040e-02	5.86196261113664783719907410322402e-01
8.32766374447473318849649102191473e-01	3.27429794680289785086849273821237e-02	5.41263170053518995792919549072928e-01
7.69369578943726451434541343964480e-01	3.23821749374365192087799582216786e-02	5.00290402826428126301865194246016e-01
7.03312862029521685416559755027191e-01	3.05654636645320031805698421015088e-02	4.62578210631633066375016353776606e-01
6.37216948482399630282876132338183e-01	2.78498523806890359295946028240548e-02	4.27690616826415463833988473460542e-01
5.73079224512090206622006200962405e-01	2.46935828546172490573502198493987e-02	3.95325177395338665933659243046892e-01
5.12288994147111626832575827421963e-01	2.14349885619739444073293547438073e-02	3.65254057051069535243754145399794e-01
4.55708927601318747894569867023676e-01	1.82992295936454780710716456216674e-02	3.37295072856664028513939310680535e-01
4.03783231292865205413034903920690e-01	1.54189219833192054679061350553496e-02	3.11296101736097464482720215947229e-01
3.56646190244005746591105028485450e-01	1.28583813584949646701291504937609e-02	2.87125821029861995950417028623749e-01
3.14217052170593563873646152768773e-01	1.06356891831211491950033890972781e-02	2.64667731758791567285189624527214e-01
2.76276066448074892474296615044797e-01	8.74023884967889582132773108617184e-03	2.43816099015067098224149892297946e-01
2.42521713880903550670576047058104e-01	7.14547548040740272533376798537827e-03	2.24473148668266952768450813595278e-01
2.12611654710640787353195657152342e-01	5.81750404275808637992252566853810e-03	2.06547151674690396217949386039771e-01
1.86190711535050876731890374151185e-01	4.72052928497246869236332242702358e-03	1.89951153501531396352650407856238e-01
1.62909094889813886894812066290499e-01	3.82004422722496208543165072994004e-03	1.74602169728640824269799585400717e-01
1.42433589465354831442065044446215e-01	3.08450997467657166672304008302202e-03	1.60420709711110303785799689972654e-01
1.24453835837148732632566917382232e-01	2.48607632174443652026437118980926e-03	1.47330521897853340592517025846114e-01
1.08685303099165565150304545599445e-01	2.00072540913949485801463751138369e-03	1.35258480752998662089960094570534e-01
9.48701025584479950703719918106887e-02	1.60809208247882613337756244697601e-03	1.24134556962671239713160526248565e-01
8.27764486781939924822505252792662e-02	1.29112240756730263370236115768023e-03	1.13891829966702533601544461232628e-01
7.21973189541319390580233461694735e-02	1.03566885426287313765269388513566e-03	1.04466515208540056465748876483890e-01
6.29486818153780686032539822500225e-02	8.30079283969394414695355894966869e-04	9.57979884066013721151764995836825e-02
5.48675336887830012281550862623152e-02	6.64810562278222528906784036859392e-04	8.78287962839869000030728182904750e-02
4.78098984002299332931932892210471e-02	5.32081428468759293310585105469350e-04	8.05046482221007702281169916907248e-02
4.16488825867789778643198806834464e-02	4.25569662307742135049790235086899e-04	7.37743867915763032176681742458929e-02
3.62728411418608411328165359831827e-02	3.40153182711398423988900938192461e-04	6.75899374410890478783484194329306e-02
3.15836807064584423697557319151905e-02	2.71691892755445770823093043768701e-04	6.19062390123243517869665275201286e-02
2.74953125085559784202042346495493e-02	2.16845820028268823863376359069689e-04	5.66811573929143772485317691578991e-02
2.39322554356196228239331332385961e-02	1.72924740637756055405330786206981e-04	5.18753847872687287633879633783216e-02
2.08283840087718074533121909909384e-02	1.37764615824632758884401323565728e-04	4.74523270636986627910609495548775e-02
1.81258124496011950240300054767473e-02	1.09626564087299853213335554557307e-04	4.33779815918589785332229829677165e-02
1.57739042905234984006770715675688e-02	8.71145897312664112035362000410568e-05	3.96208079145067973854862863889074e-02
1.37283963282923612958925697791977e-02	6.91088055597706902896625646785979e-05	3.61515934217789342497509651840699e-02
1.19506257559658916325972228883697e-02	5.47113786684581680221695489633691e-05	3.29433158960448234712328369745149e-02
1.04068497759596120899350395921946e-02	4.32028738430945273810455433230286e-05	2.99710044588458977780368065221918e-02
9.06764771614625770219280900009515e-03	3.40070614409428263212487487486216e-05	2.72116001860089602859233118570978e-02
7.90739651275697241160240693447045e-03	2.66625947473036233189643901569860e-05	2.46438174787890052182691830009372e-02
6.90381130806928791461145959451429e-03	2.08002482386640747402259890666446e-05	2.22480071076307926839362612340741e-02
6.03754379848578310276975079656672e-03	1.61246481053742372261288289254882e-05	2.00060216184252624625448330160610e-02
5.29183183379703532669281174921653e-03	1.23996261227422069896217406020479e-05	1.79010835763817253725203902049772e-02
4.65219457425200697470549012223391e-03	9.43649341257245247868907540511795e-06	1.59176570619885908953728180521040e-02
4.10616821812499966554269493744549e-03	7.08466650400032018484317403843211e-06	1.40413229324540368212807733174158e-02
3.64307790653042563577894267473238e-03	5.22418845225817831991360411782978e-06	1.22586584143053282092088790616516e-02
3.25384192340391099791956110292590e-03	3.75977693013323578404745102122246e-06	1.05571214125409820978164996073950e-02
2.93080478145924221092779166553731e-03	2.61610362765023000647214937530471e-06	8.92493957207269217229098908760439e-03
2.66759624487038640801486522178214e-03	1.73406870782075084808353902782388e-06	7.35100381823024850058049953854446e-03
2.45901378510026405447432382734175e-03	1.06788305001831907799493338746533e-06	5.82476593976336701853202698521191e-03
2.30092638686688964644307363131575e-03	5.82811375253400394637320360872661e-07	4.33613970612165418578194421301393e-03
2.19019801127701671254819855927320e-03	2.53462638723319497270242611967578e-07	2.87540495414381834814513607876844e-03
2.12462938330358415917532321916244e-03	6.25417474830027407394009213069502e-08	1.42480748603059839331353626353205e-03


==> anc/HL0.1392128727.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 3.076249e-31	y0 = -2.90599579934259692178980287963765e-01
# Amplitude at highest Fourier mode = 4.00000e-37	Pade error = 7.24310e-32	H/lambda = 1.39212872673742522522389097391549e-01	c = 1.0929040000000000e+00

9.95192717046395191091915613505791e-01	9.51940731205770436778872828536242e-03	7.45188147095034416296141225249471e-01
9.74450996438504309576514667340505e-01	1.96870684139975712047441438958543e-02	6.94271503894955257706052454242939e-01
9.38479836556412510879095062466760e-01	2.68758044980363630796026740237725e-02	6.36097093786997184189641660675540e-01
8.89948788330520193509480948464962e-01	3.11393046813838164538713235953678e-02	5.85855922884079605248214074635054e-01
8.32176209794085843601246154837885e-01	3.28150022780521414618689114686769e-02	5.40862297336732112980478404000498e-01
7.68605509497305268479774170594289e-01	3.24340351337489309235010394111822e-02	4.99836868015261441316620828864815e-01
7.02397727216211545719362516760193e-01	3.05950894876512400599265084142725e-02	4.62079733456586816163696235255219e-01
6.36182088721913476859016347616283e-01	2.78587498902486847674114294536024e-02	4.27154590156894576609010173437749e-01
5.71959003006242875766687117889765e-01	2.46853069132251158019362795130403e-02	3.94758540438886362570469442527813e-01
5.11116741759284735776351683453852e-01	2.14138596527644970490772795308132e-02	3.64663238682978598879213662232805e-01
4.54514427402170434534973805914733e-01	1.82694645031752806460156130762675e-02	3.36685983971689272009312712635905e-01
4.02591496439233070090114452437077e-01	1.53841588882960122869744816853987e-02	3.10674150388885752500851183533346e-01
3.55477163638584556116632311923025e-01	1.28214982241732495043891628146477e-02	2.86495932863316599079215594816780e-01
3.13085875217795236559500313485827e-01	1.05988042479821467152550236667606e-02	2.64034368149054024577328833868161e-01
2.75193643562903682420693465260526e-01	8.70480450656832400607236420465581e-03	2.43183271876347074757330726877084e-01
2.41495387604037735899113914875303e-01	7.11240658213751418002745182466502e-03	2.23844433659519424144325847149632e-01
2.11645879914191257784265887951043e-01	5.78730684145627425371113447546677e-03	2.05925701979612292283307265734426e-01
1.85287670103778856008346408056838e-01	4.69341474950678550386979461427351e-03	1.89339715835108637065832734275540e-01
1.62069226344116540947655344821119e-01	3.79602015055022345961613454848324e-03	1.74003103563955251438824211825698e-01
1.41656032819160110193810405099827e-01	3.06345198486995386975671287398980e-03	1.59836010118301433371312192529773e-01
1.23736788208272650929217426824593e-01	2.46778046638294722145400765066917e-03	1.46761845801111178681033902723560e-01
1.08026304971130238888700992520292e-01	1.98494576091344465479621994047934e-03	1.34707175858726793691288270694558e-01
9.42662607733401183673722238811994e-02	1.59456671181928084984592693833905e-03	1.23601692204790273425906140833800e-01
8.22246078685159389550474860648607e-02	1.27959060947220911195163821178181e-03	1.13378226149624653925592052168119e-01
7.16941911100956069198570611127291e-02	1.02588197244754994001420863001444e-03	1.03972774618201717616799611298995e-01
6.24909424697672815839669522865699e-02	8.21806966529936108362015777664606e-04	9.53245224543020675795399763866085e-02
5.44518919540960619095135404774848e-02	6.57843850048694805653568615428581e-04	8.73758506650312246900023823486810e-02
4.74331468651066647292187322782541e-02	5.26233723702184423366795235091271e-04	8.00723255029354625546174105436910e-02
4.13079319055548809219361209663361e-02	4.20676341608030916087953129056914e-04	7.33626666556686897182637665328842e-02
3.59647430901322307865042014998333e-02	3.36070394217783904699441408859976e-04	6.71986949360845089586385775143109e-02
3.13056425891497179556808673801898e-02	2.68294906583220919265877208683485e-04	6.15352610791298206679279604316225e-02
2.72447051191154702064576529231195e-02	2.14027176771272770278648309074303e-04	5.63301578543306832412344497898024e-02
2.37066162443365094388843006789262e-02	1.70592356749585102947395978661449e-04	5.15440179450539822594790694730267e-02
2.06254168466553423067854099158142e-02	1.35839946195765662974628352466352e-04	4.71402000970458004999379104628207e-02
1.79433846112031349804546823545893e-02	1.08042881456418565811948183390164e-04	4.30846659722672981745568383919591e-02
1.56100417001489951273806721538563e-02	8.58154116365920124946395087299457e-05	3.93458499772662752286418649131149e-02
1.35812772130315114419514389548789e-02	6.80464796263676778847799448782245e-05	3.58945240917003069693352729866267e-02
1.18185731489834600791070283492532e-02	5.38458246612861585919295826921617e-05	3.27036594536316372068286522599993e-02
1.02883231179321172189077719195411e-02	4.25004742546930842488055966203684e-05	2.97482862120780824050278318431138e-02
8.96123380837717706967972831971833e-03	3.34396893147902966755370597777818e-05	2.70053529505772260056177546146814e-02
7.81180008370341331847584207083198e-03	2.62067664462498013280228107979407e-05	2.44535868151289322649003926445949e-02
6.81784546666885861486052386051008e-03	2.04363892122519769368028968235640e-05	2.20733553356413915545385760046924e-02
5.96012063565377667659309113503485e-03	1.58364607791766385239318762203637e-05	1.98465307871416470457452963512503e-02
5.22195337358456899898237500372524e-03	1.21735499360354833741146248006118e-05	1.77563577741396333966617535842587e-02
4.58894417132672347914085278791001e-03	9.26124706192748716191990279782821e-06	1.57873245530531253311369070671016e-02
4.04870238595773313883437297231268e-03	6.95086177252260613902579528508674e-06	1.39250384635890126784038970621906e-02
3.59061848760274410982354969226616e-03	5.12400452615417929284519580724173e-06	1.21561057194967752837851255414379e-02
3.20566849921948962888044943724480e-03	3.68668457786562666556329014934697e-06	1.04680156834792444825759573346769e-02
2.88624725061959759707704168484338e-03	2.56462999653045502353827076249830e-06	8.84902960232327553402100777272108e-03
2.62602754155852255610375651121633e-03	1.69959518191074897888207055129077e-06	7.28807361783624175080427429857064e-03
2.41984274621083387884766301199629e-03	1.04647009214523065880995082848832e-06	5.77463572921404333697545237935850e-03
2.26359079534053715025463911643077e-03	5.71045367599071092838928451730233e-07	4.29866629113910569333709903972709e-03
2.15415784353477641721905941351549e-03	2.48320452126888898799694405333651e-07	2.85048158499956812246197565790196e-03
2.08936026992079371983014269681501e-03	6.12691373873494642761989230703029e-08	1.41238964159308161043226128837637e-03


==> anc/HL0.1392317529.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 2.945973e-31	y0 = -2.90581369105457229417740229148027e-01
# Amplitude at highest Fourier mode = 6.00000e-37	Pade error = 6.56440e-33	H/lambda = 1.39231752899560040287356545144030e-01	c = 1.0929000000000000e+00

9.95493617234104201808275743448769e-01	8.94980275071179327791133197557101e-03	7.46901036434180615964838081353548e-01
9.76034836439805959675279492349133e-01	1.85830598305704419710215115843865e-02	6.97328632306381562657229977803728e-01
9.42195763196165595932097639788189e-01	2.55155099965319720539766781556591e-02	6.40347456653588286095378930481939e-01
8.96342132950752468971264482201636e-01	2.97790919832578953102263524530258e-02	5.91166780194855409331534817597100e-01
8.41448924974158729748166195667537e-01	3.16484838433238341833798731551625e-02	5.47110166028657242984728256334509e-01
7.80648856501321225846001377465160e-01	3.15743994284969820744957658590753e-02	5.06899482260073185651507572822031e-01
7.16870382152537882927987659434963e-01	3.00802397413525252326130528256886e-02	4.69836632003518360187171982516613e-01
6.52603328790628501106770364242744e-01	2.76703004087555058564131698586980e-02	4.35489663921446660212478639695554e-01
5.89793655878057777308416815058734e-01	2.47713920087171981192021477721447e-02	4.03562160170478237781971515354582e-01
5.29839628654555641908048120862439e-01	2.17088986181940208450102791387419e-02	3.73833465305499494263881014545710e-01
4.73651573197186244931665977495003e-01	1.87080060949326494758348803525991e-02	3.46129034885172195003247311521232e-01
4.21741178600291899789586525285926e-01	1.59087853837089772276143545080783e-02	3.20304421121355825636146982273520e-01
3.74316163913643999204374376936864e-01	1.33861355145808233379854790147863e-02	2.96235805960906652090942585251728e-01
3.31366313406937445118401614131319e-01	1.11690679805585398007384920847860e-02	2.73813942716318869708980236454845e-01
2.92734723101989660105590733661259e-01	9.25675095850644093743762270804781e-03	2.52940072869645725749834562249899e-01
2.58173079503846364883221611887307e-01	7.63063641572049028721697912285357e-03	2.33523117771996781639966141982691e-01
2.27382423179626019500367831741774e-01	6.26298712627000861243181088209439e-03	2.15477759064732972425057503133363e-01
2.00041909461480118641191599221224e-01	5.12250540318521113492573289599725e-03	1.98723160526486592270900622866319e-01
1.75828237048387795952009766171728e-01	4.17781436074204653255748180776821e-03	1.83182152295965673972308668545096e-01
1.54428138595943051315561380833635e-01	3.39944179586264101039614493375995e-03	1.68780739810165633050492640052210e-01
1.35545894410405197731875971697460e-01	2.76081191616567929121822608575274e-03	1.55447831749707145998241755371638e-01
1.18907386905935892520216320005267e-01	2.23861156731783893983316561526987e-03	1.43115108796373372274987870378405e-01
1.04261824040127607888598638998768e-01	1.81278401672951041090752367487825e-03	1.31716977710459141038662917828380e-01
9.13819448825942930147686759068768e-02	1.46631778615931904129630576526781e-03	1.21190572352313835559194334060950e-01
8.00632785972266888084351614289786e-02	1.18493709400011619260428921911077e-03	1.11475775599737228980668810722816e-01
7.01228491261363432441051179125731e-02	9.56758873635045858751716678481767e-04	1.02515245070112230216082311404842e-01
6.13975889628567120433545699447024e-02	7.71953909867928806609528488664828e-04	9.42544320304657704325721115176273e-02
5.37426345677713662332879076084561e-02	6.22432114938509572432540941473008e-04	8.66415873510868700013682407698312e-02
4.70296131681311203383059016641892e-02	5.01561133744485691591501669452721e-04	7.96277513445735225675969761695822e-02
4.11449880117590542276871890382810e-02	4.03921029227195233827547017982540e-04	7.31667263303687513124914683160961e-02
3.59885006437474010247789553165735e-02	3.25094171832071384585934567816184e-04	6.72150321119676177648332910509949e-02
3.14717300628369869049143928201870e-02	2.61487581700421843586693132421435e-04	6.17318454812709085094253224039089e-02
2.75167765388927780892615753769935e-02	2.10184154858996992873511499638569e-04	5.66789255136800492296132606075750e-02
2.40550702389570561846848653227132e-02	1.68819000725957730476041476748856e-04	5.20205267946809714837121250083897e-02
2.10263001393643040714731134271742e-02	1.35477251273503986366044950029907e-04	4.77233027919434340925896516651072e-02
1.83774560191644133776849376008336e-02	1.08610005882324982117992515831425e-04	4.37562014352423386182910546281309e-02
1.60619749776811526661812244196806e-02	8.69654523840478843190776149780158e-05	4.00903547404604488889629250180636e-02
1.40389834390612690032919405880071e-02	6.95325969528629163856338691757811e-05	3.66989640943246722404679213775817e-02
1.22726256775674845519151246686188e-02	5.54954113907706852162101533941726e-05	3.35571826191910335121764400850306e-02
1.07314702893111235684484023995536e-02	4.41955496290029898207654739856533e-05	3.06419959009899068298267392868301e-02
9.38798658474812758235284308181823e-03	3.51020887577500527797527882884804e-05	2.79321023024389193807835753470137e-02
8.21808347884644337299968913529675e-03	2.77870118228226535547811530633880e-05	2.54077940086901431007525474238347e-02
7.20070406716169292258025957886854e-03	2.19053720106524415158096469331949e-05	2.30508397725435774266397209303962e-02
6.31746968543970864344107777249379e-03	1.71792649735443073463037523108657e-05	2.08443700739437732515758902407410e-02
5.55236785814197125142920038893993e-03	1.33848926776684039887227838518611e-05	1.87727651596702081583824633722246e-02
4.89147915460162469114921263167857e-03	1.03421326389029840810697285823348e-05	1.68215461661028989384788143205530e-02
4.32273860328269825057347497611631e-03	7.90613490755596522614276665435250e-06	1.49772692003369514237558108014160e-02
3.83572796233780442243691998469688e-03	5.96055967884566791104866716640473e-06	1.32274219639019161415415723735314e-02
3.42149576169009800732559320424982e-03	4.41214408524789120976391212965296e-06	1.15603225295895689888659930938161e-02
3.07240253193486264155977306731366e-03	3.18634922088948759155949675776339e-06	9.96502041978140640367323197225450e-03
2.78198894952856635267547161096919e-03	2.22388842003293573775662660492794e-06	8.43120093308855850245737942154220e-03
2.54486477362923295391204971874054e-03	1.47797643877081983956518515877037e-06	6.94909405653274418132946075245916e-03
2.35661654076647878949279373918524e-03	9.12169171751573297167045784447199e-07	5.50938878728697754804653094284139e-03
2.21373215367094592460709851201205e-03	4.98688392528749584795823584441816e-07	4.10315249951257312153471207264585e-03
2.11354081175665504703779607845003e-03	2.17148347395376726440055709147043e-07	2.72175390366686780571338714340853e-03
2.05416714149050975556279015226629e-03	5.36216189824891027100760605230368e-08	1.34942016133204708012949108558910e-03


==> anc/HL0.1392759691.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 3.050420e-31	y0 = -2.90538961799905570700851468109460e-01
# Amplitude at highest Fourier mode = 8.00000e-36	Pade error = 8.97990e-33	H/lambda = 1.39275969074226375581555289737871e-01	c = 1.0928900000000000e+00

9.95447774933664203920357078488443e-01	9.03669609682757963002915154166755e-03	7.46629702392675017200297828516520e-01
9.75793365659393739597035988671158e-01	1.87518932835701531878278653107929e-02	6.96846022957022699578684455934076e-01
9.41628444218400416126192172118134e-01	2.57243420066732332900316719961048e-02	6.39677434078812331674284498224231e-01
8.95364259875106121255436096654508e-01	2.99889454263901421923247282573846e-02	5.90329838275948230811105925618733e-01
8.40027801723443610573540335939508e-01	3.18294630346820866939397600914074e-02	5.46125208926529180680183905650289e-01
7.78799550850791006617188528506573e-01	3.17085380232408612188375015795480e-02	5.05785316372365728175291451969385e-01
7.14644414753401075278801244782724e-01	3.01610190268713503148582396377350e-02	4.68612046731553497002383839419096e-01
6.50074652559180399720385550140424e-01	2.77000141043305174175010875704300e-02	4.34173083408662238473581930652122e-01
5.87045467868625715830278746195443e-01	2.47577795043590380654816401939428e-02	4.02171232629904308469016969519610e-01
5.26954063637584220737580714639905e-01	2.16620932663069415078947595394625e-02	3.72384715700018392349029074274903e-01
4.70702920212844624374902178907373e-01	1.86383046285875313046928645764772e-02	3.44637624082708972422350201945775e-01
4.18792311546845818831235842171699e-01	1.58253147932235054744670389324420e-02	3.18784021338620261027877529803560e-01
3.71417424492132416934290553303207e-01	1.32962563636024968347104821625350e-02	2.94698580944312194220148787263535e-01
3.28556000798440634563760687082457e-01	1.10782770098019733822400952972211e-02	2.72270607392310270655162069792702e-01
2.90040465620920402467297378516061e-01	9.16886502143961031386103569909722e-03	2.51400002758006598360767001087186e-01
2.55613559105109349213844744912109e-01	7.54809694738237815707017305547721e-03	2.31994480795463992487742775157910e-01
2.24969116324149026674364226304428e-01	6.18718440121727757545501774664242e-03	2.13967647590642232362323713793177e-01
1.97780662675323382087505355978001e-01	5.05406957482690280963300635852092e-03	1.97237708046744735628237021592342e-01
1.73720603807170237556010430820357e-01	4.11685252684322969508380577978925e-03	1.81726627285660452385701780519793e-01
1.52472469942820287989895697492476e-01	3.34571920486704314998763480017295e-03	1.67359617956478673245741092203201e-01
1.33738208463305547376366469606808e-01	2.71388449572001170212455843153599e-03	1.54064853971011482178419870996927e-01
1.17242053325794181800787370029114e-01	2.19791977099466940378988944752761e-03	1.41773333962146938203667400525816e-01
1.02732098787116264889601800796844e-01	1.77771750547935899317656740311971e-03	1.30418836381343977201738315523906e-01
8.99803853826556223693602737054870e-02	1.43625875072030076217840324650298e-03	1.19937924006271149204307753305729e-01
7.87820635898219772197055656791939e-02	1.15928819965960437587720168470236e-03	1.10269969006029624679458940995092e-01
6.89540223554525615402934152073716e-02	9.34960278839024737330194192618803e-04	1.01357180194753335327955691925601e-01
6.03332417689595588673375961927137e-02	7.53492627496508626178603876974381e-04	9.31446214947306514899043212297179e-02
5.27750392772050434832745833487972e-02	6.06846093922614783721575305086150e-04	8.55802154379747498271347041843566e-02
4.61513168738900085108930522941324e-02	4.88439777190807322639392082960456e-04	7.86147286569381791143076017175929e-02
4.03488747267356615613696987758089e-02	3.92903383734764672029640111632623e-04	7.22017384970377880819729572242699e-02
3.52678286944223002305140983807231e-02	3.15865678747897775934997306329120e-04	6.62975815175025715289432426983278e-02
3.08201507064029081241336667207743e-02	2.53776035086979330435235257742427e-04	6.08612858289363894351375536071302e-02
2.69283389307564143320158579606527e-02	2.03755328778673048793659036188294e-04	5.58544898826831233779294511848363e-02
2.35242169611788042675130912621944e-02	1.63472266740784872401563290596364e-04	5.12413504387751407763265889570842e-02
2.05478565531068658457040228307624e-02	1.31041394369091188870381515746635e-04	4.69884421215252607921966577543493e-02
1.79466158127865476443303418675433e-02	1.04939359428302096813064165017881e-04	4.30646504886128650906264104006301e-02
1.56742835303303260215350461205749e-02	8.39364085134893562445169641874747e-05	3.94410601269524820549295604176569e-02
1.36903200518046825202056114794704e-02	6.70405054546320358003080425558605e-05	3.60908390234484227614670921030359e-02
1.19591853354074848394361199008283e-02	5.34518541951916632138225045599985e-05	3.29891203077725708479436171928472e-02
1.04497453595114863890028326257462e-02	4.25259648424617360405656848970886e-05	3.01128824366763961286584850932596e-02
9.13474865573137008872672620270948e-03	3.37437132713814128917784535554053e-05	2.74408290050056776858454556687803e-02
7.99036534112895275255455797942072e-03	2.66871100064248274108425304251394e-05	2.49532694319885207119099405968704e-02
6.99578164949100687441889674406204e-03	2.10197163273182679784452463396438e-05	2.26320014340866495993790466009817e-02
6.13284369077593331795665992111220e-03	1.64708322705092198307926334330334e-05	2.04601954726847231529706634824672e-02
5.38574500125873380342536729177908e-03	1.28227404843585922047492089497352e-05	1.84222808624023816500706259069527e-02
4.74075325635765945093815922243272e-03	9.90042574624689304922628314186685e-06	1.65038335071664477289436638320253e-02
4.18597214340145618207678607436984e-03	7.56330243694529941259489038948639e-06	1.46914660676639019223947783526672e-02
3.71113478232500706752328319869113e-03	5.69857174596144183233193497641562e-06	1.29727219374289247716917558735102e-02
3.30742533210815148583126682491989e-03	4.21590040342037470577004007287522e-06	1.13359741751074276269559017499146e-02
2.96732567720583068544856537632426e-03	3.04316893039397010044338763972407e-06	9.77032967290324142237249935706833e-03
2.68448444223545669827464772626453e-03	2.12308462650993711891826049619114e-06	8.26553792053316838504444756471078e-03
2.45360602654987251142440144209183e-03	1.41049528302589797345423045455608e-06	6.81190325708240658658639058819937e-03
2.27035780837306548660254847655226e-03	8.70274471916216303695276170504975e-07	5.40019961256690278421631472889081e-03
2.13129406241766349308528933608102e-03	4.75678123201682981044521336563407e-07	4.02158720369287916825715354825371e-03
2.03379542685122016359830798983733e-03	2.07095255864736192055875970308636e-07	2.66753114786069836962023204955235e-03
1.97602295637579248647380274743660e-03	5.11341171350219177421389493205578e-08	1.32240983816256427376686395292637e-03


==> anc/HL0.1393167329.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 2.883425e-31	y0 = -2.90500199218479582992227360164079e-01
# Amplitude at highest Fourier mode = 6.00000e-35	Pade error = 1.26140e-32	H/lambda = 1.39316732944310196064064414754933e-01	c = 1.0928800000000000e+00

9.95408509296785546555009155582082e-01	9.11108451270065427163245512694894e-03	7.46399074665048100346793982232669e-01
9.75586559999985749381670590296511e-01	1.88963089834239158809011645717756e-02	6.96435072418807749355593135296074e-01
9.41142692620452383350034861013116e-01	2.59027733357365101496523118605174e-02	6.39106262150036187054501220165918e-01
8.94527196730421692897314714387716e-01	3.01680596405204481132439622915077e-02	5.89615778774305214097464403837160e-01
8.38811443266054549908288167954761e-01	3.19838664333165182607199021537921e-02	5.45284237631746467539022443945253e-01
7.77216391737314309411947066339384e-01	3.18231318186686210924057776243458e-02	5.04833209618580131266704520867506e-01
7.12737598628487398854231510005403e-01	3.02304539658361865464648452177445e-02	4.67564359552775098880032561787209e-01
6.47906048259673758133602172096459e-01	2.77263320856128733606283285457184e-02	4.33044835041094154474340385550096e-01
5.84684658876963704005835177491411e-01	2.47475087671593800250012808488714e-02	4.00976630733108963085954602799957e-01
5.24469883304557543125135306487524e-01	2.16236875574861536609955500994653e-02	3.71136998275967984587163269108846e-01
4.68157944170889951924689746831736e-01	1.85803185506033614479299560203045e-02	3.43349000947821116399800906914120e-01
4.16239956907148163077431450626597e-01	1.57553380018687872434049698730913e-02	3.17465674961773515182005063316997e-01
3.68900989832340378195457691463673e-01	1.32204455067063238245271055958041e-02	2.93360694288745549951157404574021e-01
3.26108962782257920682455928980807e-01	1.10012803540198845556506537715746e-02	2.70922400101637641854865353325997e-01
2.87687473711910990126849220995211e-01	9.09396367617947400784233847005929e-03	2.50049767729591909762894872685523e-01
2.53371733239906642254675782750180e-01	7.47743872071793851650978065340380e-03	2.30649619902538113374651451695062e-01
2.22849398332662074890666641711189e-01	6.12203521686501317782790955194880e-03	2.12634708973902835461775323894218e-01
1.95789081316260581735673073723347e-01	4.99504352211953908738048670227929e-03	1.95922428393541813926862277185255e-01
1.71859385978525792847647738556260e-01	4.06410455601287993524234943486963e-03	1.80433981119251430287175885631077e-01
1.50740975290967547851772021480702e-01	3.29909732026507359693092500656831e-03	1.66093873212379878845306100372946e-01
1.32133690425064836553538702729686e-01	2.67304463303441482520100046048642e-03	1.52829630741975698175091347905647e-01
1.15760263500236970300723636854942e-01	2.16240915348929080384277932790914e-03	1.40571662588334431967365060269613e-01
1.01367757751679185864262405355201e-01	1.74703289610508406542781269115515e-03	1.29253212140475397956618444826988e-01
8.87275442792033286730680239047599e-02	1.40988561123889754272925837999182e-03	1.18810357478352397636537138730893e-01
7.76343789257500926618986398433841e-02	1.13672586988843757586494760040552e-03	1.09182032565265349703091782806692e-01
6.79049630690771835371457350535636e-02	9.15737233000192505960456547434696e-04	1.00310051536586613332290839520139e-01
5.93762438939643529711537445513981e-02	7.37174863291824018104126982737517e-04	9.21391248685870340099606778336903e-02
5.19036202227409288845342716637471e-02	5.93040874512431502316131065211855e-04	8.46168608005830299454748766205225e-02
4.53591586723782240728360694194490e-02	4.76796306745313215095476625852520e-04	7.76937486665593955503322164837750e-02
3.96298835340507150743616915540754e-02	3.83111532378419401027108428249666e-04	7.13231232868531488329123518799478e-02
3.46161761802181367148939941100366e-02	3.07653539808627790360737026772175e-04	6.54611114032663080134749576509995e-02
3.02303016078178883742561172170333e-02	2.46906855672036418205046964101765e-04	6.00665622646157803752073643925665e-02
2.63950679175438411903146121838249e-02	1.98024176320403747159591767523045e-04	5.51009649179831264377726011296037e-02
2.30426170866789408640879090819819e-02	1.58702664238607282641018066658021e-04	5.05283547087907933983966270110441e-02
2.01133409484685310593128828862808e-02	1.27082066113809555144541296833758e-04	4.63152111657967299381973190147869e-02
1.75549138930612789275834603779417e-02	1.01661168423147688244499695159303e-04	4.24303490419844408318407218055068e-02
1.53214327639492429703924724585850e-02	8.12295284829431280573569272627383e-05	3.88448039629433210407260566855443e-02
1.33726542240237698183971680699851e-02	6.48118472987198267026311845471445e-05	3.55317140062960796685424909011493e-02
1.16733201349195585129222958635145e-02	5.16227527838449164952620448697479e-05	3.24661985568271661902989738012073e-02
1.01925620001998378700107850030256e-02	4.10301218192043320296523515982996e-05	2.96252357759409587832484059439009e-02
8.90337615003317119310290559097389e-03	3.25253826067796398432969238307312e-05	2.69875398762531625526395322017058e-02
7.78216203370275616030951784193298e-03	2.56995069181006221054435633439618e-05	2.45334391788496904053124674792265e-02
6.80831669010582434123431918978071e-03	2.02236293780157575931296405806954e-05	2.22447557895398445194556068815115e-02
5.96387914767300541421486057616039e-03	1.58334220062888072121885822859524e-05	2.01046876600019789085895234710586e-02
5.23321915324737321867994183314556e-03	1.23165111170562489586391275725547e-05	1.80976936606292596132998043460347e-02
4.60276525680742183152451317390931e-03	9.50235524075739778259039647042426e-06	1.62093820139612565230014764762261e-02
4.06076788612652291950206600939591e-03	7.25411191367875740148441582574065e-06	1.44264021914124510145131059108870e-02
3.59709359766057165988516387063556e-03	5.46211166353872033735452138374852e-06	1.27363404157775116159019051886164e-02
3.20304714606647068226666752623628e-03	4.03863146713194252466877805820737e-06	1.11276191649335633866096243239791e-02
2.87121838441480007526339433651022e-03	2.91371932354058471538733264940487e-06	9.58940107813395912895827143976759e-03
2.59535135781030206982391880581270e-03	2.03186936286923933528923488079762e-06	8.11149715068409442822331866691539e-03
2.37023334426154580259359589661518e-03	1.34938650389853904333893432149079e-06	6.68427843482743505357973231185753e-03
2.19160201760694905526068290333418e-03	8.32313289549841731481925866074075e-07	5.29859025101503320647703786287872e-03
2.05606929302531433165135361033073e-03	4.54819755870308400817106821356003e-07	3.94566826753825485974034573659592e-03
1.96106071254479015790358153228082e-03	1.97980129349031797641795000884948e-07	2.61705633085406925729540126209301e-03
1.90476943217407960278425337504316e-03	4.88784416232266166398970802431013e-08	1.29727012828250749636292775528741e-03


==> anc/HL0.1393547664.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 2.978022e-31	y0 = -2.90464358041517107181228517265883e-01
# Amplitude at highest Fourier mode = 6.00000e-34	Pade error = 1.71040e-32	H/lambda = 1.39354766429450716126020444612221e-01	c = 1.0928700000000000e+00

9.95371106670305764934394045471323e-01	9.18190910743293747050608790464392e-03	7.46182125460451545351342167317207e-01
9.75389629973333933681987579600035e-01	1.90336463042363947582697247293748e-02	6.96047176303565794729198992817070e-01
9.40680427784668607897294619430420e-01	2.60721424943235023440461835455389e-02	6.38566366627371482794397721865331e-01
8.93731265684512502705384324953146e-01	3.03376488123952411188584092806618e-02	5.88940457450374805098284785666923e-01
8.37655925295122636684385067026980e-01	3.21295894468484986145258863053245e-02	5.44488823202719594626734445051370e-01
7.75713822248814009153601330918453e-01	3.19308207157947822646090868541109e-02	5.03932793175085096959521815174151e-01
7.10929420696717503354899355686502e-01	3.02952447167484864771677628519485e-02	4.66573718748187057750230518349669e-01
6.45851193903478374237004570616900e-01	2.77503409928809637623674872600353e-02	4.31978137551245678400959383408417e-01
5.82449117734214297418324136995706e-01	2.47370344911881331416673174776698e-02	3.99847210316283134731955072183825e-01
5.22118758848493786858925669164637e-01	2.15867813161819354959132914535611e-02	3.69957254226889856050849256150318e-01
4.65750331214715209242292191665693e-01	1.85250752253291884407381402511921e-02	3.42130384528228300631160369378584e-01
4.13826271170886000511564468617685e-01	1.56889110123950765145325916334234e-02	3.16218715229869090155601106706468e-01
3.66522105579870506629960288853652e-01	1.31486225160417344771848410041878e-02	2.92095032283953517047871893417814e-01
3.23796513299073916533017683110231e-01	1.09284231571247080376096287341978e-02	2.69646819049630224866520795091534e-01
2.85464793680980561043019625693226e-01	9.02314718837968306285225216067308e-03	2.48772218445896257283432315602241e-01
2.51255075635751677818766623774618e-01	7.41067408328167342775976477203593e-03	2.29377244636480600252342310752213e-01
2.20849194212723058915659232632227e-01	6.06050751617250241828967365926956e-03	2.11373866693699403954652060065854e-01
1.93911113385633527435529000520809e-01	4.93932800207664232859032055679229e-03	1.94678723035247965092865711349880e-01
1.70105816353373304265274628672682e-01	4.01434664523500329933326859366604e-03	1.79212293266043005931224790088590e-01
1.49111210744181884190785044686053e-01	3.25515405372141343100883784970821e-03	1.64898395383209197123767446125711e-01
1.30625091921134590538104822892925e-01	2.63459112158000721757895912088197e-03	1.51663906592314934214162558700986e-01
1.14368717546218771845713256941573e-01	2.12901606157489030154261728813788e-03	1.39438630352399077865886007279523e-01
1.00088130159615681197844172651366e-01	1.71822113346908938730827422105238e-03	1.28155252265032033450298260789472e-01
8.75540360860205645892661737988370e-02	1.38516373083097950841838114201625e-03	1.17749343636703180848524395054717e-01
7.65608018866924575956613058591861e-02	1.11561464426772562677184027152148e-03	1.08159384398948215790533443136334e-01
6.69249496601445256636772273843128e-02	8.97784893823103809805582451080460e-04	9.93267869625522644401523982561525e-02
5.84834046149658969423594765519109e-02	7.21965666566878433049125804753198e-04	9.11959098987183332003491135074161e-02
5.10916591678693905388789529489407e-02	5.80199012297522043840056777808423e-04	8.37140555120264738643293321867878e-02
4.46219566478638880571012501962980e-02	4.65986687796630890373877292086861e-04	7.68314488824587668171772952568211e-02
3.89615563369433588545194781131454e-02	3.74038559760226233012976346404450e-04	7.05011982672805344091712556404258e-02
3.40111140252409252626296595555430e-02	3.00058697249755114574683283803959e-04	6.46792381970832089790101345813962e-02
2.96831942036278605203212007779466e-02	2.40565664175226999513808807433899e-04	5.93242573521348967258626382321790e-02
2.59009184690695074827382853780001e-02	1.92742891263684257867016575680622e-04	5.43976135005681370542248265747609e-02
2.25967476167138510878077275613768e-02	1.54314944711754532531208669397428e-04	4.98632376289540643837909857775486e-02
1.97113907909811299609828562980635e-02	1.23445755041200015406429566288090e-04	4.56875291621175571447916810095079e-02
1.71928329246688822754283239328971e-02	9.86552643257277976609275588072419e-05	4.18392440312110273766462001401506e-02
1.49954707685192784419945039568922e-02	7.87513956791230263244365438693847e-05	3.82893773160886888957282740733561e-02
1.30793476084147193455309649360442e-02	6.27746897715783968019668442506058e-05	3.50110421572576546424805982503055e-02
1.14094769846372728282188545125359e-02	4.99533606850113842077753161857928e-05	3.19793465083796326742662348947881e-02
9.95524620303284432187181642383249e-03	3.96668862545936052294858607262924e-05	2.91712690648928487459160050868707e-02
8.68989106834732558795156312070835e-03	3.14165641713847268543832690649325e-05	2.65655354172718636325510397271391e-02
7.59003400776431488692424084342218e-03	2.48017367513973753951186797584376e-05	2.41424952279782758835767988866034e-02
6.63527852584135320436181297066159e-03	1.95006180326268376172574707930833e-05	2.18840010787314512189013634816939e-02
5.80785368685590183048048353743822e-03	1.52548507192659079513307072020249e-05	1.97732895719928174409056966400127e-02
5.09230302207154989753355531421710e-03	1.18570816410190076694575867970613e-05	1.77948652355460277446752090178150e-02
4.47521289592324959489416381005294e-03	9.14097726560481957270969761989243e-06	1.59343877093364906560066458798752e-02
3.94497594150242137191707727406319e-03	6.97320986101811403133974700276223e-06	1.41785625724520327945538643423230e-02
3.49158570164523739688509560915531e-03	5.24703428056959095172246105038511e-06	1.25150360218212761446008642637498e-02
3.10645909322154753302379821517990e-03	3.87714855632689277832970364427606e-06	1.09322934825958793428477694139253e-02
2.78228374913192787765615174558868e-03	2.79559138901528916972831686552732e-06	9.41956214188716338975749802277676e-03
2.51288768365808643289651392278628e-03	1.94847851255675356812240933197107e-06	7.96671734916488984400680420869392e-03
2.29312907546674441635585209260877e-03	1.29341971567766747484153173330964e-06	6.56419277191957495137568563371604e-03
2.11880427976699955995252119177706e-03	7.97490744854704069418453344700505e-07	5.20289407940019021888322851146068e-03
1.98657248112352769213804629375756e-03	4.35660956035513342431156172015080e-07	3.87411575253173582491736540558242e-03
1.89389568959345671994101761217162e-03	1.89599740189838869310148179078755e-07	2.56946046132910791348127615671073e-03
1.83899306276441864952906191626744e-03	4.68033991311086728713410137398435e-08	1.27355755929407450281438837189747e-03


==> anc/HL0.1393905748.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 2.978543e-31	y0 = -2.90430931749449715313882630231811e-01
# Amplitude at highest Fourier mode = 4.00000e-33	Pade error = 2.30830e-32	H/lambda = 1.39390574799448905707263072171345e-01	c = 1.0928600000000000e+00

9.95335853886442232284606571028499e-01	9.24863618894628285949993028037588e-03	7.45978927338715474797207885561265e-01
9.75204028290877194727397178510425e-01	1.91629638348395560849907795821966e-02	6.95683701527598624925055791543741e-01
9.40244829638609288544112078657886e-01	2.62314840218664333532531333484010e-02	6.38060281032040666985132504569659e-01
8.92981439605563933355804890571003e-01	3.04970087098828024883070041119203e-02	5.88307200938860084530107500653395e-01
8.36567673686026587575755622101062e-01	3.22663038562883603234354436090491e-02	5.43742676915049034236768831294451e-01
7.74299183361294747669317332781136e-01	3.20316217027906975907731470054301e-02	5.03087820667765986197192171208495e-01
7.09227593537498998538248661223586e-01	3.03556524151377219340143112690185e-02	4.65643700742930746941525072994146e-01
6.43917724891200446942138949812984e-01	2.77724430138068181261865041183346e-02	4.30976290342373660676970939218311e-01
5.80346058120578515098166000729135e-01	2.47268272702870798275860837330664e-02	3.98785968188405771590890876178607e-01
5.19907206754790335590639105796980e-01	2.15518719398749217125371658318146e-02	3.68848168888702664613977671577043e-01
4.63485659952908352817149968667331e-01	1.84730753072269030554536621106622e-02	3.40984113166041177515876126456977e-01
4.11555676029770925775268997625319e-01	1.56265209140925887502106383273132e-02	3.15045054552502016817245261683218e-01
3.64283843017302775680985697175348e-01	1.30812464941289137159140521779511e-02	2.90902965840096978883196197958984e-01
3.21620212798231444984652054039886e-01	1.08601250409422904530986474722102e-02	2.68444559128405889445479376677423e-01
2.83372349961132958977946909926181e-01	8.95678836120342783742532886500402e-03	2.47567235635279054658182429868152e-01
2.49261781859504597421213838361601e-01	7.34812545985001307530779499630149e-03	2.28176286354006595210810186249920e-01
2.18964908002421408573562474413110e-01	6.00287180664258558622738989992118e-03	2.10182970387289820313218086902590e-01
1.92141342505340906239341906235354e-01	4.88714037917567595948582774793209e-03	1.93503230478620784030936192640652e-01
1.68452672448652377766834382244176e-01	3.96774154015590169052471061446310e-03	1.78056870607547145435754533201489e-01
1.47574215984273941045013393339568e-01	3.21399647577011194761295820382771e-03	1.63767061006171137294612327032753e-01
1.29201843179035078846902492098310e-01	2.59857593945898398766769237432684e-03	1.50560066646555979769085842841194e-01
1.13055422291664670410372085676648e-01	2.09774054051302319801306364911221e-03	1.38365120476896958650606607946115e-01
9.88800318253813055499096531799163e-02	1.69123623500427972049392390348220e-03	1.27114383470898993031861130354562e-01
8.64457469925437980089614532192589e-02	1.36200914200183135740160563615018e-03	1.16742950302391096732879107836952e-01
7.55465604941546342316982711993670e-02	1.09584169267341152577252335584546e-03	1.07188872591896506676019522611129e-01
6.59988168928935604981747422427926e-02	8.80970669140631905994502636360938e-04	9.83931816853811368850570616582378e-02
5.76394117659511842560020788666966e-02	7.07720917993582346230408844752504e-04	9.02999003023613779182383875431656e-02
5.03239176820674071098995119583488e-02	5.68171760797890290254273500547862e-04	8.28560375607064807029873347796739e-02
4.39247380372779900491094263120038e-02	4.55862981378734299706438301778770e-04	7.60115652742520164720424868067961e-02
3.83293487047291050940833293358141e-02	3.65541397225260726367248511242414e-04	6.97193755114863049206274877442085e-02
3.34386602563593246786565829839964e-02	2.92945838618155315139793518229283e-04	6.39352206738857227532407967757018e-02
2.91655158273113924704145362767847e-02	2.34626821678678099198556954406670e-04	5.86176381112739825202464839546744e-02
2.54333284402501350551748776584738e-02	1.87796637450896496775745168397538e-04	5.37278616478461259838999690516078e-02
2.21748546808920281897941654598734e-02	1.50205565258350465689975446389687e-04	4.92297223927921678225809067263828e-02
1.93310975944250774021069807461487e-02	1.20040196510124155529233573226153e-04	4.50895409792099658875575360571220e-02
1.68503295735961839124770794547953e-02	9.58402701893130312845031873670923e-05	4.12760131039832418389715825912662e-02
1.46872251376608751564115152455482e-02	7.64308817707160609072825694435535e-05	3.77600900577871458256160414963684e-02
1.28020933721597968142042024121061e-02	6.08673803419040712205599307181753e-05	3.45148558275477807106172279224857e-02
1.11602000997452762120356697613069e-02	4.83906863543101094455630725653235e-05	3.15154022317098021167034309348612e-02
9.73117039941595351621893251837086e-03	3.83911331162501791121594355770313e-05	2.87387033594272115086062481931217e-02
8.48846278187796451812282103096460e-03	3.03792567805068676552746508448173e-05	2.61634903576179603716050688611089e-02
7.40890709545571468330849304069982e-03	2.39622346492296651105686549756420e-05	2.37701273962225379699127174242717e-02
6.47229902727918553763774330268873e-03	1.88249043500795876620305633526865e-05	2.15404894721541787349461975371579e-02
5.66104483128433475584168107300783e-03	1.47144915484518464394885393421562e-05	1.94578426169070952015639960401431e-02
4.95985061887585187871257689221336e-03	1.14283359132831697807072543265168e-05	1.75067270657658791495581282660979e-02
4.35545117344624629752475879680431e-03	8.80403831430815887350561316752125e-06	1.56728439413251144353263558688359e-02
3.83637381437654143540225679529696e-03	6.71156104809496429233913240107691e-06	1.39429458395328916971741635113425e-02
3.39273337688628906106104638000630e-03	5.04690188308203724796337158133656e-06	1.23047313574670510972070497067980e-02
3.01605490834543078392204778874804e-03	3.72703608919798088428333662688852e-06	1.07467432940563858205770563373019e-02
2.69912118438900246160219616381716e-03	2.68588128865107068923607616921391e-06	9.25827024578697058694352406634868e-03
2.43584257551289189767450578133389e-03	1.87108956532827938192367404811116e-06	7.82925158562358679452335089659081e-03
2.22114712904913941710499520057899e-03	1.24151109208350092113572061306846e-06	6.45018604788819781176569453330038e-03
2.05088899964201486364473851914274e-03	7.65205307546972534593490821234916e-07	5.11204407102990019534365921144836e-03
1.92177361156191238992364147053998e-03	4.17901463541500728810910444235849e-07	3.80618370232021981983335602390111e-03
1.83129819886865688583237022368923e-03	1.81831929892690455757296256297008e-07	2.52426951789572188396219149806298e-03
1.77770664200608703463638157273777e-03	4.48800378584461444967478910667949e-08	1.25103868904737223734095251378200e-03


==> anc/HL0.1394245282.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 65536	Residual = 3.130219e-31	y0 = -2.90399549274751956322439375589098e-01
# Amplitude at highest Fourier mode = 3.00000e-32	Pade error = 3.02250e-33	H/lambda = 1.39424528188490218182344140970028e-01	c = 1.0928500000000000e+00

9.95591110080980487164350104955779e-01	8.76461151454460045586798495269830e-03	7.47485443618953779544505305461121e-01
9.76549077739599319601924883064121e-01	1.82210998591410431394032755643629e-02	6.98346512350185794934722898697345e-01
9.43407560691378683649802774229815e-01	2.50631303960589511214373514450833e-02	6.41748415267598373609178488750369e-01
8.98440180857920089474133593326791e-01	2.93169935928097368933003583782151e-02	5.92910175135116282766797517457185e-01
8.44515705492136110495839508222044e-01	3.12395862939291991472771678746578e-02	5.49159577780886761780165140553191e-01
7.84667836505241922973080979230403e-01	3.12580030897813025545174939020678e-02	5.09219282147066202365725713298854e-01
7.21747365071147237744203339163331e-01	2.98726945646759758657275755762407e-02	4.72391488449431033443797004072699e-01
6.58193523165136881997158185071854e-01	2.75699230345492247439394562050737e-02	4.38244836943930822567619591159087e-01
5.95927637328061337733475336939631e-01	2.47648772555625266737645956658241e-02	4.06483828835060991746894332360888e-01
5.36344261281651844861857622549500e-01	2.17772167882042646926228158281573e-02	3.76888947998984077600402317706590e-01
4.80364594666152524029414353467588e-01	1.88308280137647722919216887806125e-02	3.49286969439529244179412095464372e-01
4.28519866664349159534373623627117e-01	1.60672802456625797059569406565114e-02	3.23534977312411660694199398052161e-01
3.81041298130287088387438189759836e-01	1.35644091559197265761478874918130e-02	2.99510944748786940641795160913457e-01
3.37942815015723793257381360116366e-01	1.13546400106623878925314801539481e-02	2.77107691615916483726324601940935e-01
2.99090198581593065623828388666713e-01	9.44044130719831113856131947568545e-03	2.56228773820728911350762488737882e-01
2.64255218057520035845787652345413e-01	7.80614418632988044623963567289461e-03	2.36785611384558787952655712164055e-01
2.33155920390575137651810714317702e-01	6.42635161092018740719217052956299e-03	2.18695483760588827901127745280873e-01
2.05485356875061708703720540955004e-01	5.27156345828932606490800691876439e-03	2.01880161733485910409234870951175e-01
1.80931240035418372576303515332185e-01	4.31171478737236723392844950480460e-03	1.86265013647820111151432421975359e-01
1.59188795830863402142115889099073e-01	3.51824251196273176228381905947667e-03	1.71778460535487416640629579553107e-01
1.39968682785862580982822503204572e-01	2.86516430244421402791836643437760e-03	1.58351676539948515633608756744496e-01
1.23001439118900855471573248538443e-01	2.32952430286522220506341806404132e-03	1.45918448781983705054892577948941e-01
1.08039556314051506124530687445486e-01	1.89145325344562392295821410496387e-03	1.34415130777907071816756799008974e-01
9.48579817194380620382693532245924e-02	1.53400946833976158866680301965668e-03	1.23780644694674789113913677777506e-01
8.32536219359644165126471533979959e-02	1.24290863058549713832992042474270e-03	1.13956505237071152133502499389507e-01
7.30442444869774275301917494893336e-02	1.00620965991896372894599064179545e-03	1.04886849045750482204852385976036e-01
6.40670476595255043961654742556349e-02	8.13996475344598453104955951868259e-04	9.65184592184850662430355233460696e-02
5.61770776893395492555741375900662e-02	6.58077618561019121863534817004080e-04	8.88007777541244866396110038648986e-02
4.92456094873704477924388749668887e-02	5.31714512909039043880912078221819e-04	8.16859014932953428700518071272893e-02
4.31585640122227856203165511655826e-02	4.29382386926207472012028820551087e-04	7.51285599896414003451738118944850e-02
3.78150060794145387674267521503402e-02	3.46563995015759337672284016608314e-04	6.90860760911254074223198211003873e-02
3.31257465582791849263041138019819e-02	2.79574146069151449282275904443576e-04	6.35183113223831485053479718703655e-02
2.90120596455841223525070081402266e-02	2.25412017908908523086026523051100e-04	5.83875985462284156244008387115322e-02
2.54045172725623413123192162189932e-02	1.81637859101739036619842786482005e-04	5.36586642233986282483631195269004e-02
2.22419373650323359216943305790591e-02	1.46270686760332482465580955233539e-04	4.92985421266260722219043305848309e-02
1.94704396933662663286514131302568e-02	1.17703808288412378973715651116727e-04	4.52764797934436911763425719712620e-02
1.70426016911729647189200297131546e-02	9.46353207187866256305000015622659e-05	4.15638386284851620596808548098168e-02
1.49167062634645484316508405922430e-02	7.60111060348722230953556030446890e-05	3.81339886372694294673013014626243e-02
1.30560737274768507638139906949517e-02	6.09782006832167754491557950997803e-05	3.49621992241561323490300358446753e-02
1.14284702808101374689485058220172e-02	4.88467461189587809136632951073641e-05	3.20255279782817389495210684756759e-02
1.00055856198594257246407631477396e-02	3.90590135264722371482151333881930e-05	2.93027095629425729988047041727877e-02
8.76257254581924826450759549837080e-03	3.11642396641664691400869350754840e-05	2.67740465640602822931010628933534e-02
7.67764168433200395043212529006654e-03	2.47982177233453553218274632515878e-05	2.44213034932608055584030574000227e-02
6.73170488716306217351987681422318e-03	1.96667642049559160460729049737849e-05	2.22276043141750972270340219204195e-02
5.90806148783607025433956075855330e-03	1.55323356446741570075477708985307e-05	2.01773332142815457149538199049873e-02
5.19212227932067918609680498237423e-03	1.22032003799843873214962531090936e-05	1.82560381233124611698142637406790e-02
4.57116677962429955970700345769890e-03	9.52468137989783140286519730031660e-06	1.64503366009701886633012544841904e-02
4.03413000099415595707621395172459e-03	7.37207756295704907470965941918648e-06	1.47478238411539851156338359846143e-02
3.57141554278281040188914587565143e-03	5.64494566968861175732385071048856e-06	1.31369824520513858230487887150682e-02
3.17473238966414558331619381402444e-03	4.26248616655094298662014691974934e-06	1.16070935831439071865559446711208e-02
2.83695327003245968440261951578575e-03	3.15982746250146399936255193186531e-06	1.01481493060816720857388865042267e-02
2.55199274183341947586425554097100e-03	2.28504386800079866611781989407535e-06	8.75076695020675816581716768691551e-03
2.31470330474300378278998287758142e-03	1.59677467423228842677378123615546e-06	7.40610675071159173841044017008732e-03
2.12078786510682692091537812675187e-03	1.06233603841948143659428525931005e-06	6.10579404307411608387849576437773e-03
1.96672692986855041810078013582552e-03	6.56236738188480675475190196920243e-07	4.84184634734914725109105032510838e-03
1.84971906568168101081230822098154e-03	3.59025761953872736403423339931332e-07	3.60660462700166542471630849977516e-03
1.76763343386072923765683373957955e-03	1.56415273253636744900087117058362e-07	2.39266733668429015600323118934948e-03
1.71897354092319631761613445186765e-03	3.86366912532293085214317428404212e-08	1.18646129512409181369298973368897e-03


==> anc/HL0.1394569075.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 131072	Residual = 4.092384e-30	y0 = -2.90369929163429872034873793062129e-01
# Amplitude at highest Fourier mode = 2.00000e-36	Pade error = 6.18200e-32	H/lambda = 1.39456907484486496504980370408746e-01	c = 1.0928400000000000e+00

9.95259347519665217707488170459458e-01	9.39351240359678290415707079734236e-03	7.45503918564042377958584046435467e-01
9.74799562632238974779196462201217e-01	1.94460032839902598265227286377644e-02	6.94869023153376374708907233723938e-01
9.39289077911897708104277745839403e-01	2.65852553338727261654419803898558e-02	6.36943161104558997897187173101251e-01
8.91321924571820088911823956469948e-01	3.08577866608548640966501571933278e-02	5.86912953332335583905754392870902e-01
8.34136221817471568622225048765941e-01	3.25832534803416651582071302001175e-02	5.42092832774358992657146811854608e-01
7.71109106728112733293286744433121e-01	3.22719839623285156581039478748193e-02	5.01204963751111436135301132983292e-01
7.05358630626837828120006033069535e-01	3.05051535759824588453339882829187e-02	4.63553258497725946792242139476850e-01
6.39494656751672289497281829870732e-01	2.78320565896427155666564521185497e-02	4.28706664221830329473787577863185e-01
5.75516671486024130487388554006479e-01	2.47078142266022720776951751888353e-02	3.96367818826230429882741315652444e-01
5.14823515185387376666375191070282e-01	2.14708205969955451078336420352302e-02	3.66313387393884595164411720310542e-01
4.58290158145911413104877288029607e-01	1.83479624918300440241574183703363e-02	3.38364765737519811398001512248190e-01
4.06372728639467075511487576332752e-01	1.54741124275605017085549134710630e-02	3.12372399329948720070583144125681e-01
3.59215384185388068154823587234927e-01	1.29157013223967452189940010155333e-02	2.88206548464774005027970818649703e-01
3.16744638013515427130637719972342e-01	1.06924843808340766868923831363212e-02	2.65751385324788836314418174631108e-01
2.78745554327182621828668044171183e-01	8.79502460733425423656658735198646e-03	2.44901050964400053828282418277258e-01
2.44919510496094200765504147613583e-01	7.19749629000362032507019816571232e-03	2.25557022606501324151502147898285e-01
2.14925805273657352541504177548735e-01	5.86640567023662270229978865688562e-03	2.07626420333178691715211138769975e-01
1.88410269901156569257152957508554e-01	4.76614562629862932834206493394664e-03	1.91020985393418928489306056524601e-01
1.65024003997923456241583965240062e-01	3.86227862599335996776505502991859e-03	1.75656517275495176205540454562528e-01
1.44434917481572145458086285518320e-01	3.12328482196741779847351582093524e-03	1.61452610452141023396916104480719e-01
1.26334201297046780362836123120604e-01	2.52132690596106430824621266856319e-03	1.48332576744986000822913340815703e-01
1.10439325127024967482344025583450e-01	2.03241759611378106173147365890987e-03	1.36223457633861611812217291646367e-01
9.64947355924473860284947541692532e-02	1.63624661791620025958649713155392e-03	1.25056035802016106181171302884111e-01
8.42711100956986456935790128801239e-02	1.31583286109480333828887380761501e-03	1.14764779283839902716257727397074e-01
7.35637829202787993498387024126037e-02	1.05710628245669518049860072735393e-03	1.05287701574101938444319893970493e-01
6.41907727599519968810154225848147e-02	8.48483090321114788997240505670031e-04	9.65661682162207760122707627135636e-02
5.59906906873700446143319348633154e-02	6.80469547961151138848493722963372e-04	8.85446971259710037527462701563803e-02
4.88206925620817862301046401416946e-02	5.45310706966049220180250822831668e-04	8.11707884861108883766982450308015e-02
4.25545588686097232830113678139943e-02	4.36688527204597739293839360117778e-04	7.43948003250626250683784216483726e-02
3.70809331892084338026451030347104e-02	3.49467299407547620489027292783932e-04	6.81698701031591703013816151990716e-02
3.23017213942618767360043436536324e-02	2.79481254303851321527795782602618e-04	6.24518711125843513943764277991211e-02
2.81306407696260040591567186860809e-02	2.23358335977077861621227171644406e-04	5.71993845886146953355573848190505e-02
2.44919053417466393889648636671223e-02	1.78374398689075356786849024747705e-04	5.23736673768860211207565824391043e-02
2.13190345704467188713630607795281e-02	1.42332869182877698251777371012932e-04	4.79386023328480226202576709844403e-02
1.85537735541475773023668647335768e-02	1.13465708336685352141501199698456e-04	4.38606279813856330211930423574856e-02
1.61451137417326392346560967902166e-02	9.03521052302280550149997900236095e-05	4.01086459728906052045300351571872e-02
1.40484055449010445200948226333518e-02	7.18518222004552267874626253397764e-05	3.66539001050147541305154572097311e-02
1.22245583850258686935871132092579e-02	5.70506140000419690956756355332183e-05	3.34698206112043189178689344539041e-02
1.06393275780508863380434411108170e-02	4.52156516281979608608565194032023e-05	3.05318376762789249337513484606711e-02
9.26268939386931481221587112158536e-03	3.57592858086842457292024989129630e-05	2.78171786971541778331943795731823e-02
8.06830582217867194404360482058249e-03	2.82097694375356782103051153389598e-05	2.53046642994489571548664991062342e-02
7.03307914465134881075114856253130e-03	2.21878019127775459175056429057139e-05	2.29745158150402157739665364322809e-02
6.13679160952637738268280825794023e-03	1.73879831663711565541844948569245e-05	2.08081956245896266064532538904265e-02
5.36181619806281418112876577321019e-03	1.35643876058465701608477379389851e-05	1.87883152345972294109269732960452e-02
4.69287421337062208023469493698544e-03	1.05194388465536918445941840483999e-05	1.68986372839200915340150934704320e-02
4.11681180276006746761681743572939e-03	8.09519219602877750529955766833268e-06	1.51241521436790648961552162833566e-02
3.62237556734740632722036342170209e-03	6.16619945801626746806807933959455e-06	1.34511555363350848261293921090208e-02
3.19998358805988769614541067152862e-03	4.63340515517398290105890204091064e-06	1.18672440285201792768858070498949e-02
2.84150257880201801496136443635776e-03	3.41886667949644060908106604564387e-06	1.03611958136307783727954308445060e-02
2.54004688944085085300306329722180e-03	2.46130783378496645856242265556925e-06	8.92276820005926825088186412819861e-03
2.28981104572630333653532243609617e-03	1.71254405720228184202154945174015e-06	7.54246951837524272770039948670438e-03
2.08593990152923416607814684154250e-03	1.13474205064727170316363539398201e-06	6.21134955789907941901286171746337e-03
1.92443407247120748112548959160163e-03	6.98401328054685574263323638128116e-07	4.92082839627591519561693562269001e-03
1.80208471625870696569091995468767e-03	3.80913643042034420929056060323481e-07	3.66256833214523382614140411270138e-03
1.71643050311859077542576841211876e-03	1.65560903901199299267606987801599e-07	2.42838686729953461255854321435899e-03
1.66573008007562647738108351222840e-03	4.08355798316249538914251056317580e-08	8.24973991067853016544257947507055e-05
7.26445842419965632627106884197284e-04	-3.77369329014132145130369279945373e-33	-8.03525309774174573817533899290823e-30
7.26445842419965632627106884197289e-04	-3.77047554924632555470404041959947e-33	6.00945297422972920547765003238847e-21


==> anc/HL0.1394879320.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 131072	Residual = 3.847547e-30	y0 = -2.90341851956424144251424945675603e-01
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 7.86990e-32	H/lambda = 1.39487931953977667327569149872017e-01	c = 1.0928300000000000e+00

9.95196428017382814015103869471700e-01	9.51210489362815915298826489228032e-03	7.45236404635849526720773005926943e-01
9.74472248445039046211825784416435e-01	1.96697085808236355949255547397449e-02	6.94314230704630394199189046560030e-01
9.38537043228850759081958927165660e-01	2.68473034045412737408282388670938e-02	6.36133606227430243201969697445270e-01
8.90064497803602768712058838580353e-01	3.11000562663300881143140901561419e-02	5.85892813906055812170400581342396e-01
8.32374088066486250496354917769696e-01	3.27679040096004537857830254544455e-02	5.40908006405744580453737407977250e-01
7.68905618210237406686503729072207e-01	3.23839408162833895530008546761844e-02	4.99899519437758973046784416615886e-01
7.02812287916304592637697390617734e-01	3.05473603757846846192297613293490e-02	4.62165482004474339291859863491547e-01
6.36713312357811378880510082196717e-01	2.78178232179345234524376654137268e-02	4.27266721199188603154738142867909e-01
5.72599370140449735688985886201205e-01	2.46538644656370531859414119752779e-02	3.94897309300818530264332246985018e-01
5.11851157640739714803265974821878e-01	2.13926991143135989093450546252168e-02	3.64826255973183401910028338925972e-01
4.55323276306424413529609917375313e-01	1.82578691196161049142798405606356e-02	3.36868914231042301013774208498819e-01
4.03453687002686692231195453453136e-01	1.53804813441965789408900321644861e-02	3.10871530830967206399795320751010e-01
3.56372553459052857356359437112598e-01	1.28237324528697555972161801216369e-02	2.86701968037278750281512512765923e-01
3.13996802275600792605528166931859e-01	1.06050168219149803998363638559295e-02	2.64243587590158042360571260401230e-01
2.76105577683933064155759894776994e-01	8.71338406178430988696311101238172e-03	2.43390966262127445025096311546220e-01
2.42396905240801556465702299915839e-01	7.12215020480580999784174085768667e-03	2.24046834452901322485676036465978e-01
2.12528243755539497213409821847727e-01	5.79739487120216689471552700955760e-03	2.06119939465956736393810048240123e-01
1.86144270136960197756134369619091e-01	4.70333209998004469348674763034905e-03	1.89523650542503493167776903773084e-01
1.62895049307068775899195913712380e-01	3.80546922006650891620135093561533e-03	1.74175140954300103595857605932777e-01
1.42447228191519957679183401843222e-01	3.07228046104847471357664609439638e-03	1.59994969933870274811889569162502e-01
1.24490336179920825234373117513791e-01	2.47592850056178986041146249485676e-03	1.46906895170690705141045265191597e-01
1.08739776983256171928507770319192e-01	1.99240782382455833429592422561859e-03	1.34837794844341114385611775075382e-01
9.49376751307746941036936786451390e-02	1.60136329473520747093264988007488e-03	1.23717646037785815749938437985044e-01
8.28523899205227045938196131278394e-02	1.28574847360638267211618799527008e-03	1.13479554288361165464497966055966e-01
7.22772323458270756734757850103852e-02	1.03142380382260562996454680972009e-03	1.04059835241654001612881862335690e-01
6.30287220965756206528566977190377e-02	8.26750339234695996466313809347826e-04	9.53981242792633487317659781570120e-02
5.49445993306430155050225669216597e-02	6.62206759904805282702943814038564e-04	8.74374624293495790592195880555804e-02
4.78817418090386727605036217498786e-02	5.30042088049412791508404983992235e-04	8.01243040989107031267723296118266e-02
4.17141046883408738822795977727237e-02	4.23969188248401383026523496140189e-04	7.34084223788889024692749909242812e-02
3.63307732822902163164162382964004e-02	3.38900583935295049195325656239649e-04	6.72427320296315552297832123904696e-02
3.16341875372663685124360873408261e-02	2.70725673142579624073827067482391e-04	6.15830786590200475217696322803568e-02
2.75385635052648337418229558987092e-02	2.16126283824016697022407624502568e-04	5.63880414066690572221162293664147e-02
2.39685095519176780910977753833001e-02	1.72425942261021759361101082646455e-04	5.16187758414905820950549271650060e-02
2.08578183907157297878530627500080e-02	1.37467549543827225735952346296785e-04	4.72389011478525186156609499888968e-02
1.81484101760423142642531206812938e-02	1.09514312273963129484893202654754e-04	4.32144205550562500941919184797989e-02
1.57894032243275023676121547126168e-02	8.71694511629388045713864500977166e-05	3.95136579837020742697091943787940e-02
1.37362926647305047462518190765313e-02	6.93110795846743643166413770233740e-05	3.61071966696452366377725262661057e-02
1.19502195724466505957475638167776e-02	5.50394290938303367051002258298901e-05	3.29678150807337214559829493313651e-02
1.03973131807066944391453129254011e-02	4.36341347699652255080666289189631e-05	3.00704231477578502645674274904902e-02
9.04808982484988422094853322848075e-03	3.45195933966226955135725805855497e-05	2.73919952907570278074230238354490e-02
7.87689850990899925470245813970274e-03	2.72366617231809586339699355203016e-05	2.49114769942122223740795709503509e-02
6.86141404247785102370796920581727e-03	2.14193561909493048898848964049364e-05	2.26096330572243435885573097582034e-02
5.98218786717211639778487125116967e-03	1.67757132819400319790640372428766e-05	2.04688311682369804036772786709972e-02
5.22226687827903113916898254058448e-03	1.30723365813968723404417361509419e-05	1.84727993778733187258937273266203e-02
4.56688136012967102443337446212624e-03	1.01222323557376847845459423974515e-05	1.66064167224171717220031730864737e-02
4.00319204414294929134381010190345e-03	7.77541299857953110326569952980077e-06	1.48555726302159369356824220680810e-02
3.52008051412734366483324240794335e-03	5.91164729487810973418887076157670e-06	1.32070883927071816264949818970448e-02
3.10796864302715747636461750441699e-03	4.43477823829720714872472457230403e-06	1.16486686522906977304950714403932e-02
2.75865817983764559840710381487109e-03	3.26817605288730105253286259400495e-06	1.01688524384575010718801461710431e-02
2.46518695794194326262343142939348e-03	2.35105177154728318060239156844217e-06	8.75694874537184546177287661538233e-03
2.22170133792627942695052465738552e-03	1.63546703025875265255383159315243e-06	7.40295620166916482507754848646187e-03
2.02334535150639541521219199210401e-03	1.08393225236533749303986208809633e-06	6.09747426694955430132711899167646e-03
1.86616650336678653500428219600254e-03	6.67506798191431093245404016318047e-07	4.83161486493207626727602363708712e-03
1.74703740194849329674396244314595e-03	3.64321891697293559463314747484564e-07	3.59691950640800660418877313002461e-03
1.66359211100229545456296487592001e-03	1.58455240968048546820699924602685e-07	2.38528024999618187308285255781534e-03
1.61417650145824508652975465196744e-03	3.91013322587674168199343905138030e-08	8.48598973301844470060610144994928e-05
7.42041803048784094303201644608287e-04	8.82404050260835404854007071739121e-33	2.02354992152038658026459255246577e-29
7.42041803048784094303201644608283e-04	8.81791175395355533063782729326750e-33	-nan


==> anc/HL0.1395177768.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 131072	Residual = 2.440180e-30	y0 = -2.90315142649586505851724748640239e-01
# Amplitude at highest Fourier mode = 6.00000e-37	Pade error = 5.35400e-32	H/lambda = 1.39517776771941787611468415320837e-01	c = 1.0928200000000000e+00

9.95245994509698502293058269675797e-01	9.41850503667647109143413458910821e-03	7.45493232310399859674376609601087e-01
9.74732151471081624057965154215573e-01	1.94900338489422830858220105139630e-02	6.94789437645625523769320698257641e-01
9.39142568657438801818473184085481e-01	2.66297239784302593723387932265687e-02	6.36802417715622043420227220631674e-01
8.91096401236470105209409742471799e-01	3.08880655192492934127989260535874e-02	5.86729849299901974143533582055638e-01
8.33853684663874938220733237759844e-01	3.25927088683641212088164827016713e-02	5.41888358225298277852340700751077e-01
7.70803324724893860122382089994117e-01	3.22618138936955137927050208988649e-02	5.00998578611904560237649216894097e-01
7.05063643051054604408670656328003e-01	3.04814608947737957349943506914068e-02	4.63360012371988232453870456163713e-01
6.39236249099459467741196941676440e-01	2.78023697683843956408262043571789e-02	4.28535879219992888859131517042399e-01
5.75308487804827065466313584876040e-01	2.46785516099735750432412163585339e-02	3.96223150674329733439229388871889e-01
5.14667295629813383461436357784969e-01	2.14461131066687971147435743437421e-02	3.66193727419318701575773000486562e-01
4.58178610907119185470296750043488e-01	1.83295584775944502409669612282553e-02	3.38265515522896660060325506543552e-01
4.06293502639059933205060597826812e-01	1.54618881232137414109423612858475e-02	3.12286850515749518571629932468187e-01
3.59154985047253182603247985468874e-01	1.29083797122664897169292150107344e-02	2.88127246440206773741627874372028e-01
3.16691565496712764262121938867371e-01	1.06883174710970331924706037120547e-02	2.65671406525958629274224379672805e-01
2.78692299123597467886200796320886e-01	8.79231893221784080069309575129164e-03	2.44815108992755955048615419275705e-01
2.44863327702140989753103337827358e-01	7.19494047202491064913971084286379e-03	2.25462283172995116859483229860857e-01
2.14868404760704853893892819188995e-01	5.86320670862896507586348513041540e-03	2.07522899626052477692179083630134e-01
1.88356728004524808104280947645960e-01	4.76201182948219451594428828842805e-03	1.90911466901579172793534762772888e-01
1.64981282664082334851660037508715e-01	3.85730485919848046123116359959526e-03	1.75546032851474893068526684863184e-01
1.44410364802320750230076242896235e-01	3.11779796140793860020504244319334e-03	1.61347632120471805415591682347587e-01
1.26334319948447265424496271643340e-01	2.51573810896025645660116211963983e-03	1.48240109313464961532658316464578e-01
1.10468969040927491968963830276008e-01	2.02711018436963118488483013857618e-03	1.36150210015935315720595886065983e-01
9.65567649357539494960450437665143e-02	1.63151070109057753997718208781294e-03	1.25007805008051279853518061856065e-01
8.43664276678428576577572126420095e-02	1.31184371385466074698578787354275e-03	1.14746115953245621498884010216980e-01
7.36916125433333861419659865391440e-02	1.05393436707820418726478376960408e-03	1.05301844639671299555744454282034e-01
6.43490315683799213974575256984009e-02	8.46120326039527302830211456293825e-04	9.66151635174118159156237712862062e-02
5.61763427816247910635437322843926e-02	6.78858520222491265119068172470869e-04	8.86295857668495172621072864438788e-02
4.90300268737555341205739691104557e-02	5.44368643219171416438213434437672e-04	8.12917742184697662821403198911313e-02
4.27833851680735538471277601121191e-02	4.36323096367306415485465257432511e-04	7.45513535881428171943863797151103e-02
3.73247237406222847463384177849026e-02	3.49584900730755647450290990070480e-04	6.83607681210476307715519717084458e-02
3.25557382197028324498430978822263e-02	2.79990276760009249261901105900609e-04	6.26752013743786935351857328746119e-02
2.83900806722246501001584613753589e-02	2.24170294235516779423432255310717e-04	5.74525589693694223101062857578468e-02
2.47520720904001435916068148186468e-02	1.79405184409737655923285290684565e-04	5.26535002042099808647628988877613e-02
2.15755219548008433910194333781373e-02	1.43504980361653608919510625460957e-04	4.82414828022061393802919785153900e-02
1.88026289130403067800683792522491e-02	1.14710967247236542234642172661368e-04	4.41827693840697635305427891304394e-02
1.63829562172354683117492266495769e-02	9.16137791890812678088464039596329e-05	4.04463542077128384447128348659827e-02
1.42724911053853880439078569516184e-02	7.30853713574751313061422489981142e-05	3.70038032899097668041002691558262e-02
1.24328016461022831076524459271588e-02	5.82230285833251329277513721340488e-05	3.38290364224091039669739876775180e-02
1.08302985548014223973095609696202e-02	4.63039178520353183230658107467158e-05	3.08980939454584647835841837026971e-02
9.43559942814208637293711737275877e-03	3.67486783074520169892277249115927e-05	2.81889216655952743058091422927792e-02
8.22298503331230703025941714258680e-03	2.90924826849055151558480445401587e-05	2.56811863624826373756803018278076e-02
7.16993441763412922901964568427088e-03	2.29620811333099952359722491840637e-05	2.33561173611679580532287990066286e-02
6.25672661987524237238420096322646e-03	1.80575568597818303225955415197900e-05	2.11963648338655359331214551703334e-02
5.46609916085168479154204625282149e-03	1.41377897943745088064875433145884e-05	1.91858696212770663998338033961591e-02
4.78295555049449912415494470883071e-03	1.10088573558159329982461354880647e-05	1.73097440340623422871006327249403e-02
4.19411531936303441034376239223803e-03	8.51477715192932682922436043552274e-06	1.55541647390911992552587477249151e-02
3.68810059752749983962192139760588e-03	6.53012642902861361993623615722595e-06	1.39062798586989123428627335127593e-02
3.25495308541104492186838320701684e-03	4.95416736765179499252965650016319e-06	1.23541340957079865048553276775819e-02
2.88607476078788603700013884930832e-03	3.70617072187506444397124542420301e-06	1.08866147935990518861416613662145e-02
2.57408565469159611906939745477409e-03	2.72167460369756692444418281178605e-06	9.49341553980659871772789213465894e-03
2.31269322233412668816450612551300e-03	1.94945773282463184985594992950848e-06	8.16500506496558767909706872178601e-03
2.09657027844538479941048326268871e-03	1.34905615947914157284285332857362e-06	6.89258366093258383497355733581124e-03
1.92124170695372116541659106983195e-03	8.88704950320607422967277749077871e-07	5.66800870554182996551065137526455e-03
1.78298397451057029038990434791388e-03	5.43635067471465687372977046877045e-07	4.48366880540922314478156097164961e-03
1.67874606730450837158872780743967e-03	2.94704821007909157440407345930395e-07	3.33227379812269094582014595632935e-03
1.60610485901055493153664394466051e-03	1.27403222638574673611448973356146e-07	2.20651674235302095820978171288299e-03
1.56326702271524106556760508438960e-03	3.13051679383539897971100047744167e-08	1.09161696521302294243350620051100e-03


==> anc/HL0.1395465846.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 131072	Residual = 5.625775e-30	y0 = -2.90289659070477987202224725617424e-01
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 1.13960e-31	H/lambda = 1.39546584629907085170518561545783e-01	c = 1.0928100000000000e+00

9.95215039926842756700896048250914e-01	9.47720324779970023253629236014885e-03	7.45272234042269762955938192941500e-01
9.74567137175105923264312273451325e-01	1.96066325625950488446963098236067e-02	6.94434573685909739782932360425540e-01
9.38747135517857906129324171961998e-01	2.67798723338398982036829903309744e-02	6.36327616551355001183805399469811e-01
8.90397059883863225818957534610632e-01	3.10477681175835441000267561121423e-02	5.86138887711843907653209160112734e-01
8.32807165423782974172756860600444e-01	3.27409051791295731123790242675324e-02	5.41182027381623533528600334434455e-01
7.69399304886202234735225922393163e-01	3.23826777261889695046318307139110e-02	5.00178204669234728000996915058903e-01
7.03322604025896924380349260986502e-01	3.05656659850463299901136469415430e-02	4.62429490483467330753628697255299e-01
6.37203298298948879549770950671252e-01	2.78470467003019725911258011770452e-02	4.27502538276388657509732020732955e-01
5.73044796494853361650821755460153e-01	2.46861578602493027257925010488782e-02	3.95097694855612512175224511373854e-01
5.12241000711913861102019712222193e-01	2.14227086770202325763948980722161e-02	3.64989502237559526289339338777810e-01
4.55656715217507997968199543513608e-01	1.82829892307317620775506999492452e-02	3.36997336915870233375910797927617e-01
4.03735756142007823363041030026377e-01	1.54002358702271700461603935931519e-02	3.10969635889706085823970028358685e-01
3.56610158301003865261490642246848e-01	1.28388606464995119746945722762715e-02	2.86774694016871625201333363335046e-01
3.14196051876859715077066064298212e-01	1.06166639634859363418850077122049e-02	2.64294954615156101804328106319549e-01
2.76270645358390019213059022046960e-01	8.72258299270986991540177470421913e-03	2.43423349281022365944303475504714e-01
2.42530100204820215964444383314215e-01	7.12960712204349708072197438889671e-03	2.24060905067995963870523577187504e-01
2.12630742450027948540518745116064e-01	5.80349204195881231736865603706264e-03	2.06115127743754803329403978767838e-01
1.86216989124746613319499795298301e-01	4.70823268983769539298181216697253e-03	1.89498851917221493827638555879120e-01
1.62939331212408569306441638702195e-01	3.80923421149294304784710594688704e-03	1.74129394463886736015825567768268e-01
1.42465223683640085203463809962222e-01	3.07495252148429051173500179425740e-03	1.59927942005354190456776733263433e-01
1.24485106354299097856405926826987e-01	2.47757533551930807236102115806461e-03	1.46819135755887732650467403808580e-01
1.08715190722831671142871306084032e-01	1.99313620084813064588208035806173e-03	1.34730814444439911049149401240471e-01
9.48981672555221490992557394882472e-02	1.60131726482477736299264539912367e-03	1.23593872883698103777881922192723e-01
8.28026235791251589213365683371933e-02	1.28510024831578845244510574449154e-03	1.13342199696324323649659715978824e-01
7.22217016185584414561147434000242e-02	1.03036069042039011508364150879634e-03	1.03912663238249019136878467323515e-01
6.29713410710828366453704084659807e-02	8.25459141088353431113393071331675e-04	9.52451164193249129090197186465787e-02
5.48883375129554258828598043436254e-02	6.60857558977769713669849962903663e-04	8.72823958221114610039837771909075e-02
4.78283662992937912856762797260948e-02	5.28774260135026973530593408831209e-04	7.99703009909878068778618092200824e-02
4.16640716646971632963004902923242e-02	4.22882308393091433952724991241140e-04	7.32575515518138295837753723153894e-02
3.62832818831433575459309564475183e-02	3.38051537600631862209415211834593e-04	6.70957313971300509882692051467680e-02
3.15873788390462110952589473630469e-02	2.70131703877026722671182883532493e-04	6.14392399848246024558109542493314e-02
2.74898233721413061853484596551342e-02	2.15772531745295964102920912282606e-04	5.62452706714068454113684878898470e-02
2.39148215139736420002758402076394e-02	1.72275353460691843810296001179149e-04	5.14738155214198619992124634041672e-02
2.07961150579013140233803950257081e-02	1.37470889437583870954475438429616e-04	4.70876697482202510294845649077307e-02
1.80758878749702046292457057711024e-02	1.09618516119133206306364290639745e-04	4.30524065454560142930131442419104e-02
1.57037857358043153767946931263406e-02	8.73235440170307876596430877148240e-05	3.93363196452439526345305581185966e-02
1.36360447577410695573762804448434e-02	6.94698714048327016458244476476516e-05	3.59103552375040669090802391702063e-02
1.18347139349060754285937428091779e-02	5.51656909666129504955847667499454e-05	3.27480485700398145964882207504492e-02
1.02669468495938128392509432484201e-02	4.37000033513652215969789081438836e-05	2.98254569398990827894314632423114e-02
8.90433111197567947086643409821364e-03	3.45077707439299182202021384750153e-05	2.71210768476016688141088404897112e-02
7.72222704087563809181247413093551e-03	2.71415560325130589838963285605261e-05	2.46157393433531781462739083785112e-02
6.69911146336561974010152515285085e-03	2.12475227492730895421747195670829e-05	2.22924172545766771476630540856742e-02
5.81597142878754734934705456274904e-03	1.65443536916914844881384802645883e-05	2.01357744091155456552678427604322e-02
5.05583186005403423048637108752072e-03	1.28052511428071518392243612867419e-05	1.81314003354458085830524587082037e-02
4.40347698203776730647130188068317e-03	9.84434659850300916743013579598010e-06	1.62650586845154006631156506939890e-02
3.84534171803259946091431769925519e-03	7.50804084030300415853541051719448e-06	1.45224037480121500538979969096989e-02
3.36948275207694324582857065705481e-03	5.66995965006937690238242616046484e-06	1.28892183077956421874534694079846e-02
2.96554287924032321708631071715500e-03	4.22749332634445942870716872006674e-06	1.13518396155387558144891433139758e-02
2.62467072697438042670184024889435e-03	3.09861349625951375315455898185733e-06	9.89746991002887676953389648384601e-03
2.33940033484728383149253197159970e-03	2.21864923959113135717892178581558e-06	8.51428994633133254332058258860369e-03
2.10351176866403751613794245419939e-03	1.53719485346823321061682438868955e-06	7.19142753748176267942081867388103e-03
1.91189276546516475124079730878841e-03	1.01537063270220107738597713745983e-06	5.91884974223332825346907784039731e-03
1.76041448560340126169838344570538e-03	6.23552476081109881748193268664490e-07	4.68722259652052683867118951135949e-03
1.64582796344616418120263387051211e-03	3.39588309438928677138507767765052e-07	3.48776285809408096202111881343883e-03
1.56568317888577669847316434735756e-03	1.47463574378462904671721840265946e-07	2.31209798183909965871159632960394e-03
1.51826972366848248706333216774824e-03	3.63538580616395918880898980392244e-08	-5.74858347362197515700056747996252e-05
2.83047678337820087534837946873935e-03	3.48176642373859745721427046095374e-26	-5.30673325977810392059487448383476e-23
2.83047678337820087534837946873934e-03	3.48176642402234458859063710045938e-26	5.05767255581673284987902739351992e-21


==> anc/HL0.1395744737.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 131072	Residual = 3.333733e-30	y0 = -2.90265283900858345370143900395927e-01
# Amplitude at highest Fourier mode = 9.00000e-37	Pade error = 6.76780e-32	H/lambda = 1.39574473698421636153149154951139e-01	c = 1.0928000000000000e+00

9.95226173340121784543484156717217e-01	9.45597333004860999716278359766225e-03	7.45384798438604134788441653644486e-01
9.74627941568283862078334303938808e-01	1.95622611521696034189357579297023e-02	6.94591361189262651485070950083236e-01
9.38898777852001778086131023605024e-01	2.67177759094502239929414147469040e-02	6.36524588909231072544711946299006e-01
8.90679021526609868838309897654506e-01	3.09743714977016917583527579280697e-02	5.86381481834227345175874210441193e-01
8.33252974028823458673406861095066e-01	3.26638888571140464263759646744565e-02	5.41478449628874453338030354217280e-01
7.70031971290347843406201218821399e-01	3.23099662146276742526343018644700e-02	5.00536667413855522997583726781739e-01
7.04151678087549162071622248128486e-01	3.05039320589789895034662157852196e-02	4.62856357055170512936163334214736e-01
6.38224633683259299989265270477984e-01	2.78005745485324611552367768700460e-02	4.28001427189256646498000005535089e-01
5.74242884413179427624307562736585e-01	2.46564904871178491570387583040870e-02	3.95669415243224511939853557264505e-01
5.13592860100451045749546880281036e-01	2.14090344239537512570811910463359e-02	3.65632578837520321263639870772669e-01
4.57136063724383582882270877953363e-01	1.82829573233208844259973313770814e-02	3.37708848665048082133681294523002e-01
4.05316411937527210656558120458214e-01	1.54108515625897450656171046458383e-02	3.11746094143529334991262878324719e-01
3.58268094873460189083071321928219e-01	1.28572054946954762935697940576599e-02	2.87612713676237207291173073001774e-01
3.15910033962395655080231493707740e-01	1.06403228032593030919880794779132e-02	2.65191535265398312113442024603764e-01
2.78021771832940183436163563344664e-01	8.74977898271964641617376865539174e-03	2.44375692493845179012766697099926e-01
2.44300792524112938420792312848056e-01	7.15912401683214466729675829054911e-03	2.25065836916382055979750304542375e-01
2.14403729086701893741284983924004e-01	5.83449220090811232897898056991897e-03	2.07168328749447697214243384016710e-01
1.87974690594078742877933640585015e-01	4.74006712338246186746341005604138e-03	1.90594159547017139946718794520229e-01
1.64663830081946210540590876250387e-01	3.84130478613466155992185237846875e-03	1.75258406802611364818261843900702e-01
1.44138793004743521332932207963461e-01	3.10664707368459500435137603376018e-03	1.61080046886214629434931399595533e-01
1.26091118765576900941772290021561e-01	2.50826774591767240347888483570800e-03	1.47981976835220930642780586594032e-01
1.10239154689860786254791682004124e-01	2.02222852733488048540781568063517e-03	1.35891116238290847403887684582360e-01
9.63286356347618324664365182938998e-02	1.62829678681731879470739151053504e-03	1.24738477110050914105500420867700e-01
8.41317847019981185282970815463776e-02	1.30958764226378455483993810778476e-03	1.14459117248671238744203101161502e-01
7.34455718169865364727496204844572e-02	1.05213450364459617747175608260073e-03	1.04991946742348270110656002815310e-01
6.40895902996684006740097343409649e-02	8.44453192249847910670123982271496e-04	9.62794254284885456253636577634387e-02
5.59038553289282495064565550580459e-02	6.77137525432829902930875485057944e-04	8.82672335928360925193566979406003e-02
4.87466935559828151928467912691324e-02	5.42504254006399533953523194251554e-04	8.09039939767752902971498169219285e-02
4.24927929736597679786474444159899e-02	4.34291345690533209828183608426301e-04	7.41410808929496634570638150874627e-02
3.70314247614100750569653442561111e-02	3.47405587723929962496000319493608e-04	6.79325033764077884850048674534440e-02
3.22648293198256858552888525549330e-02	2.77712423174345271167646948009387e-04	6.22348208726903017745887225256556e-02
2.81067610673522616025154894754314e-02	2.21861109772210532417637391843296e-04	5.70070533474874250037165691141977e-02
2.44811921470761135082791361701794e-02	1.77139747440864843410109393490173e-04	5.22105761048590018655797075634410e-02
2.13211723741687267305265281974841e-02	1.41355980582928047405545980104058e-04	4.78090202309594722201855561929328e-02
1.85678318690342392772923689840049e-02	1.12739678957138299936358626751703e-04	4.37682078045555464643713979294133e-02
1.61695024926615399464606617803617e-02	8.98639203420064171694660796553775e-05	4.00561311762282507246718506486028e-02
1.40809322257987415944436136550082e-02	7.15807170697152374438570267119450e-05	3.66429562411212362078949675971491e-02
1.22625733355982591685685410810526e-02	5.69684425727298167580044226382534e-05	3.35010155148596932555247115106637e-02
1.06799342741121174325199920390946e-02	4.52886778897521060086332140366266e-05	3.06047678181111149187895685405843e-02
9.30299016483808561482854787453761e-03	3.59508664570223005683852012852253e-05	2.79307262289064578723702458688811e-02
8.10564629016306228846154258985856e-03	2.84835192512676693319106912848998e-05	2.54573712432774847848257832162381e-02
7.06524778530710415664446446228920e-03	2.25108123665492399518592964969229e-05	2.31650559912844581924737226841400e-02
6.16213168134721212473255296377106e-03	1.77335043493470314707288048252621e-05	2.10358868473875366065733231729214e-02
5.37922385125562684754264603143552e-03	1.39133290339200615611068671417881e-05	1.90535581909635422892296815068443e-02
4.70168750661887371148608531714214e-03	1.08603167043932923556106083194120e-05	1.72031473496629195192282654496635e-02
4.11662736426964626521186956110974e-03	8.42268022183233145779961121315349e-06	1.54709075908704360365754102778782e-02
3.61284638047800608567791776557448e-03	6.47891134646056256411388197483762e-06	1.38440992107665700421114855361982e-02
3.18064572359750970353505195455064e-03	4.93166913860090148272306828131536e-06	1.23108714971375883252112699524169e-02
2.81165709997133062280073420453765e-03	3.70303229152159336575774259224644e-06	1.08601802930549472566858881039345e-02
2.49869898024746211434236997048032e-03	2.73075970169760156734079390869045e-06	9.48171800499661652878008566865035e-03
2.23565184432914365270990913427453e-03	1.96530892238769696105905612950774e-06	8.16584154735373351773503802039760e-03
2.01735020290691096712183236597155e-03	1.36744909099371371291978355861696e-06	6.90349450479183450132928815257281e-03
1.83949042490756122541027911122428e-03	9.06358410914154332080772371106247e-07	5.68612526114604238836036401846634e-03
1.69855370466322747079424124375541e-03	5.58125308454232149132364151964393e-07	4.50560457115957304670337029045312e-03
1.59174329146988731077902279163561e-03	3.04588325723538547860467915766606e-07	3.35414693327159769436266846881647e-03
1.51693475249261014171170745747951e-03	1.32459395808492045520090838538482e-07	2.22423940068059401861023304946706e-03
1.47263795076963638069701051017846e-03	3.26835750814409748006326620002039e-08	1.10225860822073660958653983920176e-03


==> anc/HL0.1396535499.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 131072	Residual = 6.162879e-31	y0 = -2.90197900425695139370548874442320e-01
# Amplitude at highest Fourier mode = 6.00000e-37	Pade error = 2.10890e-32	H/lambda = 1.39653549859890741778231614282862e-01	c = 1.0927700000000000e+00

9.95347523042428668091584692442913e-01	9.22656423604780196608413255206998e-03	7.46046067701297989637729196700693e-01
9.75265430285085465216259304697330e-01	1.91197885305192628179403960604582e-02	6.95789482351405257033908764609645e-01
9.40388978783023200010371354121637e-01	2.61774908124203159467780269910255e-02	6.38197725114264866901869041515216e-01
8.93229754561755620494821477625003e-01	3.04417581311707113148744114204511e-02	5.88470713330514433546228647115930e-01
8.36928407367727957485611451114848e-01	3.22171142296437896811868424339881e-02	5.43927024854997960036371874128532e-01
7.74768590628110864032834789895057e-01	3.19928841464609312589629156443969e-02	5.03287760017463863887345675157769e-01
7.09792853165691364137704071603739e-01	3.03289842624173784885133757087941e-02	4.65853982163492309592062092931642e-01
6.44560476396414264187822357023382e-01	2.77573649468664735454620413298201e-02	4.31191766102430985208686705629923e-01
5.81045659323067650440048785349694e-01	2.47215958511004739062434729765890e-02	3.99001696960225721685639752198863e-01
5.20643229730845152913309353681829e-01	2.15542092225151100849414883098097e-02	3.69059490315754985447424602962731e-01
4.64239508617803044579967891691247e-01	1.84806834394669266957377969060667e-02	3.41186694682497773633262739324999e-01
4.12311435276405951182234226365856e-01	1.56373776487883028490206258761295e-02	3.15234921738103434531949466248292e-01
3.65028561032625244617087829031027e-01	1.30937304244378680629191883247217e-02	2.91076526600564225886334503741346e-01
3.22343820385865430115753422320337e-01	1.08730310263050831243975828987446e-02	2.68598628210573374173296373772565e-01
2.84067380413482628338464778570512e-01	8.96928408466532408372098757863887e-03	2.47699062260090458682236653948104e-01
2.49923004555344905335001097871707e-01	7.35968416101987077751003168036052e-03	2.28283584654838825329125726182540e-01
2.19588945206259147981411613676244e-01	6.01320174454649256036833836973595e-03	2.10263950097397155770280441278516e-01
1.92726307339668183326897257697528e-01	4.89612119131874450597580663229510e-03	1.93556624348663757005515360272391e-01
1.68997846009373970365754727653806e-01	3.97537133500049268488524222940554e-03	1.78081955450993713360671079207345e-01
1.48079770020007256899619319568423e-01	3.22035014555793674608253582632014e-03	1.63763670534930170915966705085507e-01
1.29668608516849054685164077121653e-01	2.60377365761630200523800174402730e-03	1.50528595652120363430176380604319e-01
1.13484699942641196725260898096157e-01	2.10192486500097529561812837088057e-03	1.38306520985278968611785406796697e-01
9.92734420412972707532057099252010e-02	1.69455616044121903299129892206527e-03	1.27030154064949001045638985811337e-01
8.68051107865922683583067224078311e-02	1.36460955858341142190652693580094e-03	1.16635119816452370861172119706912e-01
7.58738080248726278991145432613662e-02	1.09785690040429248413153686262659e-03	1.07059978987283390910517017119707e-01
6.62959175140119294265091353091520e-02	8.82520818862308046460096577191716e-04	9.82462464517370244835340125073233e-02
5.79083212864893560301360231085393e-02	7.08910484929142312109060041236657e-04	9.01383985326098210296683159028424e-02
5.05665392142038580311267292687268e-02	5.69089378830077630164876186754012e-04	8.26838640171265452562308250805293e-02
4.41428935190545753007375499996313e-02	4.56582154309134882399883109019828e-04	7.58329971386332806781967749059060e-02
3.85247586823216982839905173376200e-02	3.66121744712997357009944966806892e-04	6.95390328269197867180059992971806e-02
3.36129298474498368202227763092674e-02	2.93434632286186696430400161848782e-04	6.37580255663945093048644467550651e-02
2.93201250795882469245809284705092e-02	2.35060634205595572948433926367244e-04	5.84487737530416993945257383239456e-02
2.55696256303664829999935007944165e-02	1.88202978575282059244799899586370e-04	5.35727317729024191218809108072789e-02
2.22940514653815187825938679143270e-02	1.50604421725547585116453710859849e-04	4.90939121793990609286367757503598e-02
1.94342652551244920896801058677769e-02	1.20445429183817767998141633464650e-04	4.49787802965972827171182708552600e-02
1.69383958255628614944802278675688e-02	9.62608486043650089062249868248337e-05	4.11961433406436134894340796537021e-02
1.47609710679283218320232480921123e-02	7.68719532727723214344825573597438e-05	3.77170358176036527251773128811656e-02
1.28621500863951024932765281889887e-02	6.13311794998664384820866934555735e-05	3.45146026237598512632564213895692e-02
1.12070446230301234899441616485892e-02	4.88772939200820466479208121329504e-05	3.15639810010243436350761491292946e-02
9.76512034743436523408556474804886e-03	3.88990951666159538018720098672433e-05	2.88421822766914870331864835583021e-02
8.50966931394667334574760984467539e-03	3.09060751228127785461375009118906e-05	2.63279741077765669569981853536010e-02
7.41734569555304443348599241023121e-03	2.45047396688159027512751072794324e-05	2.40017637645951707656911220853449e-02
6.46775773535154792191235398715085e-03	1.93795216438530761982137336747419e-05	2.18454828983107640831135885131111e-02
5.64310964555923744572141061167759e-03	1.52774140762318296132842821797838e-05	1.98424742987053131991979373640295e-02
4.92788787373568540766152185641995e-03	1.19956136977479032963753965837695e-05	1.79773813101597563279207355571148e-02
4.30858672580910793636599860170941e-03	9.37159742094657437737308132403021e-06	1.62360406853197278935495266587770e-02
3.77346881276102705424120874657259e-03	7.27516226149859418493963171955956e-06	1.46053795611172968186783848504991e-02
3.31235622990790431121772762378309e-03	5.60204687758550844956650896391973e-06	1.30733168936800158732108053954090e-02
2.91644883487099598219251995364572e-03	4.26882491436744159067779864669585e-06	1.16286692232067615127327967596549e-02
2.57816647312157173667653405193805e-03	3.20882009105023343291779864465615e-06	1.02610603084813451225791759466648e-02
2.29101247750002085335874914522003e-03	2.36884254644434101330959480448114e-06	8.96083412865914698915237262714996e-03
2.04945619628068072096621636509377e-03	1.70658659256698338438057272712306e-06	7.71897092946469830878111012144010e-03
1.84883265633949908742806192790898e-03	1.18856278180568669366939515172456e-06	6.52700621426250448055414664383635e-03
1.68525774363986795067371825377133e-03	7.88463321054682126202297154551429e-07	5.37695272537263646719844398781892e-03
1.55555750168392616998965087621619e-03	4.85880709908066937573185136415309e-07	4.26122547802310324898708994155643e-03
1.45721033689551513773216958414274e-03	2.65316298978894360839037617698558e-07	3.17256978601904408142287393458322e-03
1.38830110269273831241317757999550e-03	1.15429327016487094138321337592200e-07	2.10399199851939283809409870205617e-03
1.34748622473376143592289387775957e-03	2.84887132837789977424192490911590e-08	1.04266635938712362805658083337817e-03


==> anc/HL0.1397031517.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 131072	Residual = 5.992651e-31	y0 = -2.90157071440432139996314332197828e-01
# Amplitude at highest Fourier mode = 6.00000e-37	Pade error = 3.43640e-32	H/lambda = 1.39703151721948563494452828323357e-01	c = 1.0927500000000000e+00

9.95286702658220068001711465941563e-01	9.34168270574425788353671501406170e-03	7.45702443652829653039446364425075e-01
9.74945280694042124714395991479279e-01	1.93427724625222920297145759261952e-02	6.95172872011551387265591539970932e-01
9.39637889992236515246715554298207e-01	2.64519768974086186416963097357666e-02	6.37338022680313743017280340757362e-01
8.91937595741666933713719939768580e-01	3.07158394029452310985412985642561e-02	5.87394268620709683861301274324397e-01
8.35054508628742269140449198607389e-01	3.24516474839962499515828373680731e-02	5.42658335487776000088824110646439e-01
7.72335093165799800674851344617288e-01	3.21650496556374728113247812637587e-02	5.01851095722750784427569627743390e-01
7.06868877752259514122591238767785e-01	3.04312166200518838994116611838003e-02	4.64273279246524852653961998267725e-01
6.41243264364284014927054233961580e-01	2.77934810198296841682896898745151e-02	4.29490124892286204488500736965668e-01
5.77443405970806384931259679414848e-01	2.47021626256901134431075245405598e-02	3.97200962850315176328620811280457e-01
5.16862082362975014621033551871114e-01	2.14925410207671430972909183326321e-02	3.67180019679556609683249661844670e-01
4.60375265718926672208952516039714e-01	1.83900465037086243440527492854126e-02	3.39247269531436376604855834919103e-01
4.08445312912722981587690164090183e-01	1.55294002226755354933634903164741e-02	3.13252750748163204410794274809654e-01
3.61225935437959656505069626855245e-01	1.29777413164963894474178433860041e-02	2.89067284520407598583386358887532e-01
3.18654859191695373018319785097145e-01	1.07559946139496134934078446906444e-02	2.66576506476183188419264658306723e-01
2.80528692037700834267242782495408e-01	8.85605455174662632742712826972566e-03	2.45676819208542749054547436541840e-01
2.46559701168429326875153370763416e-01	7.25338805312592354852211477938807e-03	2.26272593050003813519262827593900e-01
2.16416746747685064039139636908527e-01	5.91563587668256259650257605807072e-03	2.08274244584703299782800911804742e-01
1.89753485032792588372223734102608e-01	4.80810935246010433587031296107890e-03	1.91596953316474557752174331194613e-01
1.66226915758898910921620311902373e-01	3.89705845102663683080947270519987e-03	1.76159841302012230227701480387154e-01
1.45508912351264841133855620672130e-01	3.15143181895218549306781369531553e-03	1.61885480335753840579945673803047e-01
1.27292827137534590897164785415337e-01	2.54366798129287650454408288308174e-03	1.48699621598896818317174721849317e-01
1.11296747532793674004498900338028e-01	2.04989653615446674253402120320807e-03	1.36531068115292846934446426557357e-01
9.72645476484523868802115838692206e-02	1.64980309265616976700931114366304e-03	1.25311631738522437304119790033828e-01
8.49655431622579947973730977912223e-02	1.32632106970474807698637053601222e-03	1.14976133686735789842093251898454e-01
7.41933062146702214519594637686323e-02	1.06525099884593618619817600698058e-03	1.05462420997589640539170299938499e-01
6.47640156651738408566802311308320e-02	8.54866531594707209442277485086088e-04	9.67113812532240763729776383791081e-02
5.65145900073942873420213970422148e-02	6.85539752729092641877385018709534e-04	8.86669452409663687302098990949375e-02
4.93007615547264684789832817575029e-02	5.49401865720364297373158773410192e-04	8.12760724472014312777893861126149e-02
4.29951900369474677916671880432627e-02	4.40045393331434506309914381704268e-04	7.44887178150699036241921825649278e-02
3.74856731429775315286487386075774e-02	3.52268346318421069818943062997379e-04	6.82577803589148345074872090309426e-02
3.26734847466167685875063142820653e-02	2.81857769702299250600618269183400e-04	6.25390353835279663011826983245236e-02
2.84718542385517298164916176999667e-02	2.25408645527148480515689354908710e-04	5.72910525694884769222860282067236e-02
2.48045895032015875606708131438319e-02	1.80173651010268960144443915347878e-04	5.24751023426607525383158213517205e-02
2.16048394842501283276906403899532e-02	1.43939323932493135209065197409779e-04	4.80550529128908096529054069490239e-02
1.88139885067398279011317349175661e-02	1.14924515436689126287577411666532e-04	4.39972602133211536787463161936076e-02
1.63806725756982562194607219691973e-02	9.16974601492208844931999635972085e-05	4.02704527262044114637877262184671e-02
1.42599070926238960538764448533861e-02	7.31082765135919847483937533503983e-05	3.68456128852613994596748085666970e-02
1.24123153798902309713007970972725e-02	5.82341784590219358076679391838664e-05	3.36958564652270962014128155235613e-02
1.08034477787543999981744468616762e-02	4.63351086777854461790222171428025e-05	3.07963111564357380698586898946276e-02
9.40318169226008452347635258713368e-03	3.68178832474848437939789720751994e-05	2.81239953580194203357308949250282e-02
8.18519366664892323072688555870195e-03	2.92072648612491429816582241670633e-05	2.56576980389777393931042441221016e-02
7.12649538806560064894582370182786e-03	2.31226603822659058709067138304703e-05	2.33778602860048536806422595000214e-02
6.20702628097862072881439506196523e-03	1.82593730925195133614417710913251e-05	2.12664589503965671961593610180896e-02
5.40929619330459217118182545290681e-03	1.43735363967033512709152641914705e-05	1.93068927153916235665909625593635e-02
4.71807240232111490792594928153850e-03	1.12700187594013761676162035689972e-05	1.74838709262389352106714996583717e-02
4.12010585245302648572456964482576e-03	8.79272377016364277803166308695111e-06	1.57833055549727076635375992905632e-02
3.60389213893599702799199529095375e-03	6.81681890667883091853697048559897e-06	1.41922066327343560413022935599703e-02
3.15946328529143753202544315944668e-03	5.24251607566628140864187644111203e-06	1.26985814163482121135805377347300e-02
2.77820682751734642130738953336754e-03	3.99009994235442942477964151682682e-06	1.12913375468864241858280776524468e-02
2.45270911630377924200430818896345e-03	2.99595919048556490555057255112173e-06	9.96019046711701374021721770546003e-03
2.17662010076216057611099290368841e-03	2.20942357847772449560661709770262e-06	8.69557522695385305657106700610600e-03
1.94453719649124542168721377539165e-03	1.59024834623633040934586206795176e-06	7.48856247055552668723593052723419e-03
1.75190618470976221721953850963214e-03	1.10661929987416182512544870407157e-06	6.33077809399274121632714886281355e-03
1.59493742109421168711755886540199e-03	7.33578143971507727197671656857820e-07	5.21432605374240956391696157096405e-03
1.47053592270054001009457193526446e-03	4.51789048307886065460992036761179e-07	4.13171402498389138453986445836201e-03
1.37624414001232582816326022958549e-03	2.46584646183969044658284201875230e-07	3.07578173633274439577158250897363e-03
1.31019642703920481946438179926904e-03	1.07243552294557262665618081821807e-07	2.03963170666574272820182173516386e-03
1.27108441735840410849635316866988e-03	2.64629987379472309495755537837429e-08	1.01062093811484322364262560185956e-03


==> anc/HL0.1397739398.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 131072	Residual = 6.197327e-31	y0 = -2.90100960024287909347931267353262e-01
# Amplitude at highest Fourier mode = 2.00000e-36	Pade error = 7.09120e-32	H/lambda = 1.39773939771413461300513960674214e-01	c = 1.0927200000000000e+00

9.95196152232259518337158426686483e-01	9.51290717896514800393587119036809e-03	7.45201597303081784699696020842474e-01
9.74468902875697560366209357230675e-01	1.96737196845654388495010386985214e-02	6.94269520731253815874424985672382e-01
9.38521563770292516497475116530769e-01	2.68579115782153755291533911611411e-02	6.36075908670464399078627315447085e-01
8.90020140669456505166920973345116e-01	3.11191029302993745562465792932134e-02	5.85812761760714373289233823638195e-01
8.32279074833151454928849542984126e-01	3.27942623467098282597456235289791e-02	5.40794330803696443142680305067871e-01
7.68738313258385306969689692993314e-01	3.24138825807576662798118627990842e-02	4.99741149769362977373975447906073e-01
7.02556387014799520041971245396825e-01	3.05760430442066450259074915660775e-02	4.61953269002816296588125988600542e-01
6.36361100687906719102597198068546e-01	2.78408883564270844243612362317460e-02	4.26994425719491133424652140881672e-01
5.72152397269430702957930048999605e-01	2.46684649747152779448833849186402e-02	3.94561844944001345783608980880796e-01
5.11318776951731069024007127567530e-01	2.13977883926427564890717545592415e-02	3.64427374416460793298037919776364e-01
4.54720009392938396525931248255474e-01	1.82539338555401438377174049678522e-02	3.36408569065047640573157070703375e-01
4.02796369771249405552988234887669e-01	1.53690067923092713079537318919015e-02	3.10353117523692093710278510578993e-01
3.55677944567306255953671302980209e-01	1.28066424004359584411500316080799e-02	2.86129587281083213947536134293814e-01
3.13279989992913636476240456965282e-01	1.05842329274433689703953194404707e-02	2.63621446151835612385938592019663e-01
2.75379220150573741918503094663256e-01	8.69055830543290496286032234602136e-03	2.42722999444550492828752675942759e-01
2.41671132774434487912564562101681e-01	7.09855898534904665685066023213008e-03	2.23336583974581243616842546696786e-01
2.11810960450166040595699350954026e-01	5.77394708372900061195488730799375e-03	2.05370650468430504178041994274947e-01
1.85441607566629105881950265597564e-01	4.68063452924302781413073150695899e-03	1.88738491497294225845915603429571e-01
1.62211808818606774208266933619472e-01	3.78390429671384801590714218846884e-03	1.73357435430297875669510071713871e-01
1.41787243537515985199336139351203e-01	3.05207256598472198760718247718931e-03	1.59148367592312184581785936467379e-01
1.23856749170075948849384268496973e-01	2.45719361304445531924197677785030e-03	1.46035471490753632584542965781209e-01
1.08135232995679445901946275086170e-01	1.97519048210596797723660460569885e-03	1.33946109496041331095572725563502e-01
9.43644333493713074201967994319218e-02	1.58566509406763194590570164485944e-03	1.22810784411625781606264476399869e-01
8.23123363882781456020305300442979e-02	1.27154891903119341541232739436550e-03	1.12563141048456236019703402377760e-01
7.17717994340860824856968091981251e-02	1.01869229980627708899174833217472e-03	1.03139980555448571759399443498602e-01
6.25587491892070154628286242935019e-02	8.15449151958756772121095556755596e-04	9.44812704501885344612989781431539e-02
5.45101951378426344068819171794655e-02	6.52287509832543159386889962142082e-04	8.65301406943212257908406098278843e-02
4.74822104340735388542574339116456e-02	5.21440259406957831901079318063231e-04	7.92328613258280927588055933288805e-02
4.13479730324803916027985414668891e-02	4.16600859088903335780557275363439e-04	7.25388005584859283786321059148869e-02
3.59959201761305456805712912196173e-02	3.32663487338705369051425509512656e-04	6.64003643050671898919876944490127e-02
3.13280434486507159545093524769268e-02	2.65504277517453115342097771971981e-04	6.07729191716564361157077764643167e-02
2.72583350432682668994671000230413e-02	2.11799075300735535634408429695276e-04	5.56147014524478350992119097749325e-02
2.37113856308674156195623938394152e-02	1.68872828562973834200872075162857e-04	5.08867147817840596716421660340750e-02
2.06211280910354095684888454803815e-02	1.34575886425230424814225035424883e-04	4.65526190254063483586716982242316e-02
1.79297179506114500755015169268663e-02	1.07182895219735967645583550172107e-04	4.25786127945781618333841154870585e-02
1.55865396822094494404655664493663e-02	8.53104882562960538172953765848569e-05	3.89333116829880541580365109282993e-02
1.35473274182605866880112309434848e-02	6.78504911395128188224594600957038e-05	3.55876239774020735770203617250099e-02
1.17733887293614890844414658156365e-02	5.39158618118724450006532648759072e-05	3.25146252110789324621406438913706e-02
1.02309206344295787505044585500160e-02	4.27970344005861172000116498417772e-05	2.96894325813713856399688055723631e-02
8.89040777084771220332014924019154e-03	3.39267309812379235327150314955435e-05	2.70890800068704456903198573334266e-02
7.72609352530418326093659051756822e-03	2.68516449260651323953793576487145e-05	2.46923944585863201701311351119951e-02
6.71551582417155880171443780266819e-03	2.12096867253547265567874815068012e-05	2.24798741166186312266184163019116e-02
5.83910015378213340456410048389791e-03	1.67117233148041933273369082672717e-05	2.04335688480764262283048270109758e-02
5.07980319471795258222521143791022e-03	1.31269410526144237821365402101390e-05	1.85369634729366229695304073585787e-02
4.42280119286770530357751952341844e-03	1.02711264793996373696513569987936e-05	1.67748642717803539854720403334128e-02
3.85521784928796661793247124557391e-03	7.99729329936626463141190161833713e-06	1.51332891593173052343675821166731e-02
3.36588709902149487522833035182362e-03	6.18819356973529762414625634442867e-06	1.35993618684461460428772684947731e-02
2.94514668130273578342643498970337e-03	4.75034026480393333955625596929714e-06	1.21612103577881592548330737717131e-02
2.58465889474793447177204448894605e-03	3.60924096049286669620618860532067e-06	1.08078694973215170808044467688839e-02
2.27725538942743429041897185945392e-03	2.70560147067998283336661862960583e-06	9.52918793950959317467092831319184e-03
2.01680327308218674601152149731557e-03	1.99230634394633547007380473980386e-06	8.31573898247858495797659868215772e-03
1.79809019481414457694203681670613e-03	1.43202216506171824090861578285997e-06	7.15873520158353032350681329628116e-03
1.61672640901688333377798752248577e-03	9.95301170240685888725988811292996e-07	6.04994665749556520459995752374886e-03
1.46906211354749070650280579424262e-03	6.59088094228242081183448401750045e-07	4.98162252820155097443249846186960e-03
1.35211860684115971339613872713328e-03	4.05553599505855311751290424609427e-07	3.94641599537492352692668877704067e-03
1.26353203259244112089484309599885e-03	2.21194166533899616263869037708473e-07	2.93731212588437714870336956636594e-03
1.20150869066325156402237540116895e-03	9.61518683290577567101595427730989e-08	1.94755836286646987896590127645275e-03
1.16479109608203144408682933412998e-03	2.37187371165565577380375191632725e-08	9.64773656487400218513876270823635e-04


==> anc/HL0.1398191846.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 131072	Residual = 6.325730e-31	y0 = -2.90066549665075851470025990677873e-01
# Amplitude at highest Fourier mode = 3.00000e-37	Pade error = 1.05170e-32	H/lambda = 1.39819184639400365492240527682381e-01	c = 1.0927000000000000e+00

9.95432616282942085628113614856896e-01	9.06551829921273438404764869212225e-03	7.46543166019065648344847613488738e-01
9.75713344621304285119967754097334e-01	1.88073772959058802179108870911171e-02	6.96664887489498569446381104021926e-01
9.41440007688356126872747828794946e-01	2.57920168525048955976209154807039e-02	6.39406683623284281802036242751578e-01
8.95038501792477565266643332436521e-01	3.00554906338859905947101934099141e-02	5.89974358202567074098551933536778e-01
8.39552560493349493849288221363194e-01	3.18847411242473189777864538976327e-02	5.45689228729888920217755580970234e-01
7.78178063852516069286003644793063e-01	3.17464912434136156793953423196162e-02	5.05272821401694824094696032926463e-01
7.13891769337614754735174098839961e-01	3.01794522401984737347507480532820e-02	4.68026830153324471916352991468042e-01
6.49213439194943522648050197443352e-01	2.76996878877465296618508614839034e-02	4.33518720015244287085071642889149e-01
5.86101726560350162274226817113678e-01	2.47412946614651580381713180068662e-02	4.01451078623281956081071364098753e-01
5.25954113319861422757195622514081e-01	2.16329004618711527287190408259701e-02	3.71601947259520101429127696243582e-01
4.69671225474934024757846357155031e-01	1.85999855465837447287305252913003e-02	3.43795297174780729332334882332445e-01
4.17750274003654768815633181987231e-01	1.57811450274497186697382980321056e-02	3.17885133615948257314892125445350e-01
3.70382876580231384272575506477662e-01	1.32489932960779283936448880215138e-02	2.93746124812421933240013959177867e-01
3.27543172176943929460848840230363e-01	1.10300997260343129912858189358233e-02	2.71267611923854375045054457263676e-01
2.89060232510724886982980883004791e-01	9.12140302800185910800509335144364e-03	2.50349567621259223184949783355249e-01
2.54673838990787578382464868871650e-01	7.50250227388990935481268586566266e-03	2.30899807521592854897707096582635e-01
2.24075316720456812149586322921244e-01	6.14421842460419688256949877767832e-03	2.12832073306772703546834568600682e-01
1.96936127478218512216290797511610e-01	5.01418840929333262483231721342988e-03	1.96064745061121215551253252759625e-01
1.72927024785257449953109409951457e-01	4.08028297345259257662079077909506e-03	1.80520009165992508571954572093246e-01
1.51730247063037790278026644968587e-01	3.31252211857985968043831673384863e-03	1.66123349856115147583129001115393e-01
1.33046753631937424260653273324270e-01	2.68400519103832724925481040699224e-03	1.52803263113331976872728230289723e-01
1.16600039286681086407995902096447e-01	2.17122659866121036815589178146484e-03	1.40491116082907663570539457926929e-01
1.02137659032960646824919623967043e-01	1.75403045964116072425905885967990e-03	1.29121095183883265680262404661899e-01
8.94312725233072171609642097429897e-02	1.41537015637550809354199031172490e-03	1.18630202227177643090211680666614e-01
7.82757734455945454028057315742419e-02	1.14097736916618669900628926133423e-03	1.08958270605958637686313899476504e-01
6.84878900187800264573498700553534e-02	9.19003691899403519975638490674540e-04	1.00047983320701856780831951391886e-01
5.99045147475845089176279244890905e-02	7.39670828649877935983518141165866e-04	9.18448816698068118696190009753774e-02
5.23809319564008543041714350957305e-02	5.94948199187899182441365782672253e-04	8.42973584631008306803831828702602e-02
4.57890499208112323676760732494697e-02	4.78266257948818965840849584129974e-04	7.73566331879533358410298357066633e-02
4.00157025445474219645783821236565e-02	3.84267634803583482600974973720394e-04	7.09767090750526136510839205112538e-02
3.49610574762122889080601909230344e-02	3.08594753666482123130407660848767e-04	6.51143136652006207944682789088193e-02
3.05371490193366966812286963664811e-02	2.47710828272771973364676131869251e-04	5.97288253746868669104707752133636e-02
2.66665421657621336854209916849844e-02	1.98750397422527192326497576410875e-04	5.47821888302502091882768765077415e-02
2.32811265176297516293815537462763e-02	1.59395417848290360624652379032760e-04	5.02388215920314425083415901329865e-02
2.03210343374665499133516520080358e-02	1.27773116054138274542324817305574e-04	4.60655145137735135544710300385944e-02
1.77336744853319544708364546105940e-02	1.02372147689067274316133756145600e-04	4.22313275698957253456859288078916e-02
1.54728728620957180180433084450423e-02	8.19740255400785251661822943065045e-05	3.87074826171090203384160363870166e-02
1.34981096798932591129669457408954e-02	6.55971971659251659514956112639835e-05	3.54672542994845825294556347296304e-02
1.17738440840558888689557985717989e-02	5.24515485943753085796448516589092e-05	3.24858601219712629600350529409956e-02
1.02689171390498914258717119903479e-02	4.19014661386141185975905477115178e-05	2.97403505454414536687059017651275e-02
8.95602483376889462904335882484690e-03	3.34358994716613100407055066786810e-05	2.72094997817591304519897307289380e-02
7.81125347453252523824494919404107e-03	2.66441364861707145767569785639019e-05	2.48736978358360164292004959864312e-02
6.81367055560571834231970158319358e-03	2.11962273497259324725902260194221e-05	2.27148442797188009585239257285336e-02
5.94496488468282790596969041583830e-03	1.68271855737580054786296590834371e-05	2.07162442167793387848647033113033e-02
5.18913037373929195234227357723101e-03	1.33242522977091550864288160929670e-05	1.88625068580069651799161897410854e-02
4.53218848141773068455202049563498e-03	1.05166409012643698493090637990800e-05	1.71394470730927476554831432324598e-02
3.96194482260509398883089596881663e-03	8.26728680572127333794556189301725e-06	1.55339901808044265476887529024280e-02
3.46777596287020672903737574364700e-03	6.46621585772200446856777845646019e-06	1.40340800837617084281907998426086e-02
3.04044290454153485561538429981829e-03	5.02521754802596513587440481232619e-06	1.26285906686151895064945035279194e-02
2.67192824242508531421416153889386e-03	3.87356943200080316150193027607539e-06	1.13072402967312545593750823556760e-02
2.35529439255305412988806835597797e-03	2.95460859947237413373468308285106e-06	1.00605093029034781217335883065206e-02
2.08456064292996439693414809727700e-03	2.22298631233077823113026354104799e-06	8.87956068081898646420721523105580e-03
1.85459702874479282988900967888910e-03	1.64247414572867968993528955169312e-06	7.75616437860987384954842230797042e-03
1.66103322253172421389157677275987e-03	1.18421546414273533913775530369502e-06	6.68262559688973027129725562253639e-03
1.50018080506950557002308250769986e-03	8.25336453380466887045380431637555e-07	5.65171709640073495650837675961571e-03
1.36896748771068093063278872824569e-03	5.47847750851068251603202682841680e-07	4.65661501983674333507137029056729e-03
1.26488209623603395834740427133190e-03	3.37781960338034908585753199908950e-07	3.69083742916990635432563441664708e-03
1.18592937410078167473537945506377e-03	1.84524404870283698541861718115644e-07	2.74818475524704290557451645936828e-03
1.13059388688768086785007075227620e-03	8.03045097743860537091690409235824e-08	1.82268156071734329307992553729038e-03
1.09781249015888123014235158301396e-03	1.98234040345078490532262285657527e-08	9.03359236543505565366818489436201e-04


==> anc/HL0.1398631692.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 131072	Residual = 6.571758e-31	y0 = -2.90034277487005093211371132037162e-01
# Amplitude at highest Fourier mode = 7.00000e-39	Pade error = 1.70710e-32	H/lambda = 1.39863169160296893268177673725871e-01	c = 1.0926800000000000e+00

9.95372974410151338721762300885051e-01	9.17854354526728659279786938622398e-03	7.46204923495291648173790760013429e-01
9.75399402345741288244814151881779e-01	1.90265968089056790827076344374903e-02	6.96056837259687153555008477568275e-01
9.40703310122931143424895825412137e-01	2.60623819488958193052305209128558e-02	6.38558617821848758403504622115417e-01
8.93770617700110042617974634063285e-01	3.03261645892429485477359118219122e-02	5.88912803366357202403671534274880e-01
8.37712971261585918645289101470940e-01	3.21172215987070542365646602153838e-02	5.44438921363108353390128686021349e-01
7.75787790468378095318962375627520e-01	3.19181513809904960077861275604393e-02	5.03858238935332230047779527207204e-01
7.11018004643854233660552789472961e-01	3.02825758956386694414389213395872e-02	4.66472015796528335926392290072946e-01
6.45951166318784065103234919213616e-01	2.77377479411008616138620673096109e-02	4.31846743506333297733659082361278e-01
5.82556932014767380288046290361623e-01	2.47244571778671776365608891914312e-02	3.99683616410780282697859672122284e-01
5.22231022871841872274977696795053e-01	2.15741159492217698042039649263572e-02	3.69759073933003940439999226222538e-01
4.65864104332433074025589277368386e-01	1.85122416429285168583514316299641e-02	3.41895435518058696649950988780135e-01
4.13939190224952310740408962791164e-01	1.56758878325548379056345045946422e-02	3.15945085803928341044248077904789e-01
3.66632379979656767113324948396746e-01	1.31354535992911686973622228303699e-02	2.91781128552655520620142045639036e-01
3.23902842333311927898603987436784e-01	1.09152048397663405253857042278945e-02	2.69291394660160137225066150657729e-01
2.85566255653321788539171792423574e-01	9.01000693040001387081833680235837e-03	2.48374394242100434400815246734328e-01
2.51351024277400733310116487093728e-01	7.39774916233051194998374418014539e-03	2.28936528614667357872258000156163e-01
2.20939180130725979182428840541186e-01	6.04792881572954585081070534628384e-03	2.10890182950553792943344242560011e-01
1.93994833191468877477654572667868e-01	4.92721037970595167069280124268870e-03	1.94152453067075451621894817302279e-01
1.70183083034144793025240936585556e-01	4.00278493124538411189802353705093e-03	1.78644327059537757555679326125000e-01
1.49181935999257961004507285304527e-01	3.24422273068441792436035638923005e-03	1.64290185992350235959313828141861e-01
1.30689272602455622135929721028983e-01	2.62434582434013361380653438330836e-03	1.51017521194771113846873301863816e-01
1.14426421492362453464134752902488e-01	2.11949562965938596951624196148150e-03	1.38756792261966085836461909522713e-01
1.00139479758327586338291007326283e-01	1.70944957583016521289575763197507e-03	1.27441370605496180262942200811740e-01
8.75991899943289324285202623084450e-02	1.37715190748622550791866859035599e-03	1.17007529357320251838228746686419e-01
7.65999363622671888795931008765194e-02	1.10836170405911243571526510846749e-03	1.07394452720616703452950262531217e-01
6.69582411188319715926939423338162e-02	8.91279588431292786312490492373783e-04	9.85442472437149612276260382949680e-02
5.85110146167487040636668912105716e-02	7.16187653210623487361923870144441e-04	9.04019444041847518512215399906555e-02
5.11137223326304925523650638205340e-02	5.75120209791722205435391652367995e-04	8.29154887308513800771279437948874e-02
4.46385712748636505811097224550237e-02	4.61572694056469651777863452820155e-04	7.60357089520211372571605879306927e-02
3.89727769684536680191463464175238e-02	3.70250092339536727699612317857432e-04	6.97162718177894801586403032814202e-02
3.40169449977952855241758477585599e-02	2.96852992958014720170360121282723e-04	6.39136196766602924785001164291464e-02
2.96835833831177947368347768416341e-02	2.37897773140801606991485147975734e-04	5.85868938314253576800030614476034e-02
2.58957507311965026515751944616512e-02	1.90566820761912914156811272510765e-04	5.36978462572528742584048007720027e-02
2.25858379782479155585068222512748e-02	1.52584637100139813988433019971146e-04	4.92107424495470857790629803888545e-02
1.96944772081816457004917490455204e-02	1.22115908543396253104912754050196e-04	4.50922580049632814407000759909476e-02
1.71695685809622432190900260457111e-02	9.76820159332559393153334336492419e-05	4.13113710914013134644399545002692e-02
1.49654152887825193015416575390730e-02	7.80928811647689134408763522089059e-05	3.78392523070547209837303149852924e-02
1.30419563051663318409206310787249e-02	6.23914837238999700135481578355180e-05	3.46491527188428769465919159592305e-02
1.13640871853123135862629693470277e-02	4.98087900586889535596115643852621e-05	3.17162904319186351016240774565228e-02
9.90105997836498613965855768613946e-03	3.97272113892789972727257283998137e-05	2.90177361663886195192596124014676e-02
8.62595412341651943069663457428664e-03	3.16510308713942117926170127317343e-05	2.65322988619213455534217571603370e-02
7.51521086396207446530465460635884e-03	2.51825149393046080655377881567420e-05	2.42404127458721456656255543125083e-02
6.54822424288114024561642835888340e-03	2.00026497814641081509808391531199e-05	2.21240272092106451062627371026634e-02
5.70698222707659531272847715914929e-03	1.58556306670371383814529845088139e-05	2.01665003670501748642845864893630e-02
4.97575203615721302395371934201938e-03	1.25363875546852357366231177671328e-05	1.83524966485590424104684938020599e-02
4.34080433915751069763915284407146e-03	9.88056101318724323340028335102227e-06	1.66678883228221201417063664252870e-02
3.79017161687176414677271226440145e-03	7.75645199840018321520413993945533e-06	1.50996606151712330126801050314748e-02
3.31343661267934527037778565203714e-03	6.05856027241150621052912061068632e-06	1.36358200906640513404845883219580e-02
2.90154735633908354217957931020758e-03	4.70240123555406120470119115578112e-06	1.22653061956401790360163725645799e-02
2.54665571694833206229394689460008e-03	3.62035162158793731182195753006191e-06	1.09779060313301379346905487319844e-02
2.24197683145834225131098871310910e-03	2.75832321525611540114624100882712e-06	9.76417247411389735755091426926702e-03
1.98166708681735225077589683408973e-03	2.07310289785123861627126205602567e-06	8.61534570219083158293871200085102e-03
1.76071862789628187332401896356383e-03	1.53022894471577324456611728625877e-06	7.52327808632242120418391527919698e-03
1.57486863349478208173378743583283e-03	1.10229917521213802663078506691930e-06	6.48036227657035649090911895881941e-03
1.42052185241739156102246749889658e-03	7.67627505417161087795348393451030e-07	5.47946224156113097812483336256888e-03
1.29468511490246872268484886724708e-03	5.09182544593532934246696296810733e-07	4.51384705068683405377098867230172e-03
1.19491272615510275845107023509724e-03	3.13755737466918478868933711346059e-07	3.57712726167967812174906937199466e-03
1.11926181317761415998034966266634e-03	1.71317769517209689823232342907950e-07	2.66319376710697037566405969106955e-03
1.06625684566067495222281039938780e-03	7.45311240752275565122867079442011e-08	1.76615885728804637668388536165726e-03
1.03486269611328530093770330321043e-03	1.83943342966095914316670759677961e-08	8.75210238991788114075840991959493e-04


==> anc/HL0.1399481767.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 131072	Residual = 6.105043e-31	y0 = -2.89975490550214321914084181942604e-01
# Amplitude at highest Fourier mode = 2.00000e-34	Pade error = 4.52720e-32	H/lambda = 1.39948176705131591601433532886098e-01	c = 1.0926400000000000e+00

9.95252751549344889421245264095667e-01	9.40613254973510097216966690451360e-03	7.45532405666445274088431149563580e-01
9.74766670158819496890722000788505e-01	1.94673599880082564188800192382548e-02	6.94847251833636278591286221399397e-01
9.39219256600244258048195253725871e-01	2.66047478078928815748851113972268e-02	6.36870661808227133908302211381757e-01
8.91218315984815999635947945145988e-01	3.08674433232107583830162344067675e-02	5.86798680232898860346451982646663e-01
8.34013010018505011743453073977198e-01	3.25801005245042751703192637030381e-02	5.41947321355193695948543163592537e-01
7.70984856972473389204690034342862e-01	3.22577116730680173079944882848038e-02	5.01037410682129551889609155632761e-01
7.05249324970910422279926762643540e-01	3.04841007505946691419322940665693e-02	4.63369455602571363556388528550536e-01
6.39409068443413924163123576747095e-01	2.78089855706637347191855046126477e-02	4.28508143869848604280731030178980e-01
5.75454892970055857611788321375711e-01	2.46864131222127989816980709516340e-02	3.96152022736043049856469129665092e-01
5.14778059611426162363913753922369e-01	2.14531290162083394075193663273093e-02	3.66074437919175802307584571957683e-01
4.58248517468115484273240607934841e-01	1.83344746037396101636470640419927e-02	3.38094478775197183126554541617962e-01
4.06320360626460434571811446448357e-01	1.54642132627225805261755568222285e-02	3.12061339410807147938130059207729e-01
3.59138430381262252369684479274011e-01	1.29081756367942278112628241315038e-02	2.87845049078023358578916934305450e-01
3.16631997542644918574240774134942e-01	1.06859547053252116821727129890665e-02	2.65330502086766141069680645989973e-01
2.78590173612571700709565272088345e-01	8.78826233737029440329482216650480e-03	2.44413407658027172702206780692783e-01
2.44718902253973548621442579258125e-01	7.18960013120771288545923533309293e-03	2.24997491508155074332748349482009e-01
2.14681904386849025997410054805315e-01	5.85686733979145875375401086283719e-03	2.06992578245382301293976491986050e-01
1.88128783038700507169860466284787e-01	4.75483350610429375965595091740190e-03	1.90313313059810727130705928251121e-01
1.64713424203752552941189168752294e-01	3.84937088316914020547346507271171e-03	1.74878345910772214213956466804765e-01
1.44105369355073878309361381733426e-01	3.10917786107692375173144224604311e-03	1.60609841950858194465323672973937e-01
1.25996271838603733008675559675360e-01	2.50653763780682014869908550486504e-03	1.47433212805906413853106035521706e-01
1.10103022256979517555799436220018e-01	2.01749273044837419352596765082897e-03	1.35276989018751433113498690874665e-01
9.61686899995561586923990018243798e-02	1.62168912830740451016525673703463e-03	1.24072775398168222242026324617477e-01
8.39620880656847735989814866702363e-02	1.30205248442761560113169044546409e-03	1.13755248308068960428006751277069e-01
7.32765157255142008943507323061387e-02	1.04439603052991773077835707451179e-03	1.04262167375467830915275993556288e-01
6.39280516204447734272522261131941e-02	8.37018482279980123515736490798183e-04	9.55343842378172201811371429865281e-02
5.57536418627097984983021505558753e-02	6.70323729627664960897531915135043e-04	8.75158383670669243728517159229594e-02
4.86091392467523239297503555764343e-02	5.36477721408625520517712837476444e-04	8.01535351961322776727591433579433e-02
4.23673895883494113617526444812161e-02	4.29108173024763544799971576150968e-04	7.33975051994895351686311071434504e-02
3.69164210308272435357061268061430e-02	3.43047162073154319783583514944871e-04	6.72007446992575253927699450631821e-02
3.21577657632448507867464250992366e-02	2.74113738403641483405569015016465e-04	6.15191403806295164537414853497742e-02
2.80049266013650444340163059381874e-02	2.18932326332584008976982667387693e-04	5.63113801113022757912325668748040e-02
2.43819902130859574479673533256028e-02	1.74782276246301414801432425007865e-04	5.15388528728491874260840502109042e-02
2.12223823069662372282321456122069e-02	1.39474017006016591543666684062969e-04	4.71655405433490412153053861897602e-02
1.84677564144579778026655690132942e-02	1.11247617253409150159641412628762e-04	4.31579039920750444724753189062426e-02
1.60670060276252750707391494813007e-02	8.86900338961731157455892855246247e-05	3.94847655446043154433392925170182e-02
1.39753891597514185000677342377079e-02	7.06678246570320040963873578713169e-05	3.61171894593695600717083262167837e-02
1.21537544310950095552042500976346e-02	5.62725819154210546504399036877986e-05	3.30283617102754029525946910189245e-02
1.05678582377490608716577525214894e-02	4.47767832789513088695673122817632e-05	3.01934701189757487741038336642668e-02
9.18776323481907325822330906706734e-03	3.55981402888162392554988286296216e-05	2.75895856947631967298840437005403e-02
7.98730913616736127821820715032717e-03	2.82708586939380272563686682480392e-05	2.51955458672207787182432211280162e-02
6.94364764050538084639955951062349e-03	2.24225050245063047954204690315594e-05	2.29918401067235813265866638991145e-02
6.03683410498886799645448787436895e-03	1.77554102885133314519169286378887e-05	2.09604982509067791372252210975749e-02
5.24946937470531011584495793593644e-03	1.40317384771999319351877793088675e-05	1.90849817550333702939156001592610e-02
4.56638591097901238776864209161698e-03	1.10615106193620061539714049333078e-05	1.73500780777490932532977020575954e-02
3.97437302415366261074652603305155e-03	8.69300917339567487981932747525790e-06	1.57417984446685609050315219585345e-02
3.46193660628856553726433673652408e-03	6.80509705696786737025963530408250e-06	1.42472792277551379157851803368887e-02
3.01908928917767484969006052335353e-03	5.30107479479692230836512049885577e-06	1.28546871048041261945194489309591e-02
2.63716743819021879089841712088881e-03	4.10377189371901104412386206263085e-06	1.15531280455747130747827040908139e-02
2.30867183729270044663040701581794e-03	3.15162776413776133763200977725159e-06	1.03325600896446487740514225682474e-02
2.02712931853847036647114303538909e-03	2.39556568397847050484410531168757e-06	9.18370989565445178697965884425442e-03
1.78697293538988568757680694969799e-03	1.79650225299394628130053490202925e-06	8.09799308475006236832730771571627e-03
1.58343858326800581109548415465257e-03	1.32336611126635781662107233715421e-06	7.06743833462442616237057111431250e-03
1.41247625112934069760352349768587e-03	9.51524965161593914117990555523934e-07	6.08461500002053155968748609506312e-03
1.27067435244703089472645019171615e-03	6.61540521240498172195392825671605e-07	5.14256391113023460770356099907577e-03
1.15519582343890308841292045708834e-03	4.38187679302780784845915195587057e-07	4.23473105418830799696614201884814e-03
1.06372487976710865071556172535404e-03	2.69687862526241156014207759325709e-07	3.35490396768963283269407312414792e-03
9.94423494261348291584700419846724e-04	1.47117218561266964173962848765930e-07	2.49715070113274991668611447751631e-03
9.45896813968330788958530377617743e-04	6.39592393492695667959094341726701e-08	1.65576104284481263693853597406722e-03
9.17166888151834708486687844755358e-04	1.57786902616173997044501245103714e-08	8.20252839111820017870402841646222e-04


==> anc/HL0.1400303774.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 262144	Residual = 7.360415e-30	y0 = -2.89923581902238741157151585252177e-01
# Amplitude at highest Fourier mode = 2.00000e-36	Pade error = 8.77940e-32	H/lambda = 1.40030377355362320243278278575135e-01	c = 1.0926000000000000e+00

9.95164004171823936329022586777631e-01	9.57378570710752420145973492649940e-03	7.45092446565018083065578079284993e-01
9.74301750739135700662566488171443e-01	1.97884513345538430038756831196518e-02	6.94012199556258643693538847942733e-01
9.38137769338470020075454432370417e-01	2.69919896982808228781232890764674e-02	6.35683582645332587081134264489814e-01
8.89379029954192970066559569935179e-01	3.12424599060630585938038039391916e-02	5.85306482990298372045172482845830e-01
8.31381870287268458034691098867856e-01	3.28872268454537237011585569408276e-02	5.40196508136501229633650124317430e-01
7.67618795113343118393584479581573e-01	3.24683744104533995475276225671901e-02	4.99073568600691232192687042594438e-01
7.01267288176704529229661607703878e-01	3.05930931442098853880286906555620e-02	4.61235156262492086960782235040578e-01
6.34961547595119912908948953826104e-01	2.78267712037698804123876664335018e-02	4.26241506169989090558138578317629e-01
5.70699190978435412927001669026460e-01	2.46312816247555675223091112518401e-02	3.93786454158263348216017332581122e-01
5.09861857828461663965317571412111e-01	2.13452872169728496297309194187435e-02	3.63639259224729402483960983166906e-01
4.53301046111016451679252330771395e-01	1.81925315086141420812650755762704e-02	3.35615939564335387575197888030078e-01
4.01449059960577606588512787439581e-01	1.53036115506255525244365072264507e-02	3.09563618728629672870933513955284e-01
3.54428887854971270288693554911508e-01	1.27408610758089608420995813477992e-02	2.85350985655817323032256518125208e-01
3.12149483535237029877281519364494e-01	1.05206691792166757823754029337129e-02	2.62861929103587134627179624243362e-01
2.74381775554652190737311706393993e-01	8.63105717227029546349052215387262e-03	2.41991079558720680896178171052102e-01
2.40815803070574163495607158802672e-01	7.04436293569438054368083932822509e-03	2.22640695668968963151709055378518e-01
2.11101673823671082165706784729292e-01	5.72578805095406216222397671392919e-03	2.04718601987018401530850659703722e-01
1.84877671455967442567612513980689e-01	4.63880166474609259115718689934577e-03	1.88136955684750794973359817874543e-01
1.61788643878410999027056892757591e-01	3.74831640439252891757483159461174e-03	1.72811621563681872502539408931658e-01
1.41497297260343600356795140787399e-01	3.02236551632052935879138065729898e-03	1.58661940216816126764730713173008e-01
1.23690464665546470433363300570012e-01	2.43281786617783902326420219963249e-03	1.45610703807629006755292013518407e-01
1.08081925964674112952098240768252e-01	1.95550603860021648350237247276001e-03	1.33584196813941348726191430373600e-01
9.44129590138280551089459888623653e-02	1.57002034805745900128419711922553e-03	1.22512205793886969801993340214605e-01
8.24514944842575093993106745618235e-02	1.25933418972030476724033910732076e-03	1.12327952992381343772566931744020e-01
7.19905048308390843700575147960616e-02	1.00936587702264980638867527600459e-03	1.02967960431453000941917257305580e-01
6.28460585254750353793720711155861e-02	8.08540764873772459423306520562177e-04	9.43718919751963109335942478258391e-02
5.48553017963109521269868646792116e-02	6.47388703259966144010164396577577e-04	8.64824366714376179804747422593993e-02
4.78744937042960798392244902187646e-02	5.18191798653015618517897652773648e-04	7.92452787650544332202639310334447e-02
4.17771271282819532403748930274665e-02	4.14684219819335060681085831457071e-04	7.26091519877004879397195053034970e-02
3.64521259044468311952880195603338e-02	3.31798566301912802759887712838660e-04	6.65259219615965013677499254226967e-02
3.18021111790569110548263483172215e-02	2.65451155011473902863611265617387e-04	6.09506161996269808506952819709478e-02
2.77417576895608110623386471825116e-02	2.12359695509611469308723663504928e-04	5.58413438601851292289497781249462e-02
2.41962879366465899070671438907489e-02	1.69889095406539441959166478820061e-04	5.11590999262798079722729930093425e-02
2.11001593951674619699575298721745e-02	1.35923023947259074596994822305031e-04	4.68675006741526035652571479453357e-02
1.83959776153317375126968734269897e-02	1.08759697324329305391880693232027e-04	4.29325365436306646252566940503166e-02
1.60336198389126825069688422109814e-02	8.70299582877321324385039841295463e-05	3.93224486682845296520881141911527e-02
1.39695005654461827888791331434107e-02	6.96342922639590191683120100448031e-05	3.60078014012589504398019184324813e-02
1.21658862059714401300211629992826e-02	5.56938720588521454866007127072327e-05	3.29617020450186897901156629880184e-02
1.05901925441075919765688390871104e-02	4.45104905250982397027687525805113e-05	3.01599795676873759966016036948240e-02
9.21426016622533692554508342991221e-03	3.55319082589306794798222795914956e-05	2.75811275349620788443701304029464e-02
8.01365478553408033536052542211150e-03	2.83215623207452384416102991512217e-05	2.52059756241735485559688836251244e-02
6.96705000122115304289365722183737e-03	2.25330475059464614846212739441351e-05	2.30172223097735775528661439542942e-02
6.05572544004755094349304960423240e-03	1.78897772165742178761549331696547e-05	2.09989960873381408389994580273053e-02
5.26318024076519511793880968132495e-03	1.41695068659727682574565704486531e-05	1.91365376244690611918731707921586e-02
4.57484032446061906280203415119370e-03	1.11928214238111221206645616165309e-05	1.74160111554507432507188206886794e-02
3.97783179628994339631920621286127e-03	8.81453814736121391035611428809605e-06	1.58244105603031626306096886027148e-02
3.46079716768444075523597713001499e-03	6.91712889162621390342389856440106e-06	1.43495163342645323567888762526185e-02
3.01373952579172060887713830911822e-03	5.40552932686146943972685559590429e-06	1.29798671691378855918260108811630e-02
2.62788736107037180521873970612482e-03	4.20295022163263431581481847144297e-06	1.17047271431049135813642523849550e-02
2.29557665531275658738453946162513e-03	3.24747727589538346090436035227171e-06	1.05140500803104609708017765106808e-02
2.01014686124587576225052578538355e-03	2.48932587954081742684908856447568e-06	9.39845526438457435622987148905098e-03
1.76584579858907511256270335324066e-03	1.88863067470558660821002697338822e-06	8.34922471794641465193051058840981e-03
1.55773822726911139525971015992382e-03	1.41364352063132890270808932348202e-06	7.35831347200557117141152423374773e-03
1.38161549200877437153486619563849e-03	1.03922673946201869693619095907256e-06	6.41834457808433024058102120443058e-03
1.23390807860102772922755987432747e-03	7.45570837019949468108417748774939e-07	5.52255910747709311580940937322593e-03
1.11160630876236689878191713787874e-03	5.17115138176094664124079994320331e-07	4.66471416152043792759211480707699e-03
1.01219454149223140860427343715906e-03	3.41676022369611946449579737049702e-07	3.83895156687171339138151679193728e-03
9.33601446540029949723121304061632e-04	2.09781725444886076999953595035833e-07	3.03967238033957809426706176414217e-03
8.74165373084647801834522606143139e-04	1.14191292749371667915637955968239e-07	2.26144145026544672954315631720439e-03
8.32611617476829610846637464924008e-04	4.95599594971816997911855163126469e-08	1.49892566409802866907060525338849e-03
8.08038065127712969078112701671554e-04	1.22129949451314190429754883143668e-08	7.42378655507573606445314355442080e-04


==> anc/HL0.1401109676.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 262144	Residual = 8.887925e-30	y0 = -2.89877899380112344664260030680073e-01
# Amplitude at highest Fourier mode = 2.00000e-36	Pade error = 3.68260e-31	H/lambda = 1.40110967644027106914031350295558e-01	c = 1.0925600000000000e+00

9.94980098814240122536143018669766e-01	9.92097904865304989515221965595273e-03	7.44071507310287757447030386314514e-01
9.73333264474765409575418212773123e-01	2.04595979218982607470072179435727e-02	6.92197709980670661677784934576131e-01
9.35865202515407852021325476110015e-01	2.78160714996471716468069987933129e-02	6.33160246039043963646715056714201e-01
8.85469025765338009498887159832168e-01	3.20626855847605985399462970515377e-02	5.82144981764238597099617225320549e-01
8.25711592713286141623447024663174e-01	3.35860340598807244919175843583677e-02	5.36461503215697080654896802799997e-01
7.60255813415311609523430199814726e-01	3.29779918283100105235977905444675e-02	4.94829763034703387907738382021029e-01
6.92421341027284793037193540953873e-01	3.08920760749478817567139422197908e-02	4.56547882745587457287934462963057e-01
6.24926849061478104972326749716235e-01	2.79280604553275585574636564925187e-02	4.21175508639215574156862566615170e-01
5.59801756638055271801306584393799e-01	2.45679856541573824636003847401388e-02	3.88404352354805466675887455627239e-01
4.98419586693240540361440759722561e-01	2.11584161854515096053674002302656e-02	3.58000233117263718185293677368686e-01
4.41598391231189592244302463964951e-01	1.79224531604484252487058251792942e-02	3.29774774185957386898013972630738e-01
3.89724473765396667959104530497664e-01	1.49852331901643258876999477774321e-02	3.03570110476646960715487196925382e-01
3.42871720369981009594822995407193e-01	1.24016981174744589422376362447370e-02	2.79249690373977306504537064620718e-01
3.00902902641247287682389734710281e-01	1.01807828458279412800964504114813e-02	2.56692239189552086635262835681907e-01
2.63548848140018238452758536249922e-01	8.30399631038606737289594787795244e-03	2.35787594913831412837989364959997e-01
2.30466658415415447819354722400271e-01	6.73849509857333692368984585866851e-03	2.16433796379671964848791107256103e-01
2.01280429701776268742512034188213e-01	5.44564095286955022950849218710320e-03	1.98535079919958225190485153418845e-01
1.75608434316530504771557660527052e-01	4.38622025698335359722379595250440e-03	1.82000561495585005353605658685715e-01
1.53080355801567393493119873889812e-01	3.52336737200982021426226856528642e-03	1.66743437422336282282183812688409e-01
1.33347492279145781301376256837591e-01	2.82399601597031697824940616638000e-03	1.52680562923288430460089629442282e-01
1.16088141967653480427091070381906e-01	2.25931074519768828560309590901311e-03	1.39732282739565492833787434420143e-01
1.01009786190015103321866174044215e-01	1.80478353892922682490705070121521e-03	1.27822404992573188201433485883195e-01
8.78492187673884031285013298440457e-02	1.43984416544717529131616128703340e-03	1.16878233963519322464687678032420e-01
7.63714233979046856486376406180237e-02	1.14743936934589704668157284356567e-03	1.06830607498415137634390800794965e-01
6.63677464400327876471174290930929e-02	9.13553766326221900550064955977170e-04	9.76139138326162277707383788970039e-02
5.76537277240534935898019150168725e-02	7.26744881690143752236459396654629e-04	8.91660831264294914490569508038082e-02
5.00668199844053753435011915078359e-02	5.77718948492378056158576324778306e-04	8.14285568282997088147149552150669e-02
4.34641369712526920678852452419738e-02	4.58958215678979382936665670165830e-04	7.43462362641881136212744351415538e-02
3.77203115734596214928775493614850e-02	3.64401444036050091202027412526819e-04	6.78674085694589734838427989966641e-02
3.27255084684978525342913269164767e-02	2.89174622611290325968708310387243e-04	6.19436491920874045040244898836505e-02
2.83836119639626372691131095634837e-02	2.29366890421210228406053112112411e-04	5.65297054111213169326919505430949e-02
2.46105930004938054088232187717176e-02	1.81845928233976823002093245500195e-04	5.15833696231384155982059020352097e-02
2.13330478165438001220454784366810e-02	1.44106997018362419296752218138056e-04	4.70653498563596134527539619631444e-02
1.84868948889035335327833785899922e-02	1.14150081071848725512752420079848e-04	4.29391383611089094208510060050678e-02
1.60162163462953233773651923311972e-02	9.03801700671636346175600982539691e-05	3.91708729459830571815072418394483e-02
1.38722328571536359920565220602163e-02	7.15264888266077003408876852622579e-05	3.57291863493294691668169171337162e-02
1.20124034339450235029936394332081e-02	5.65772813888802810795886380693255e-05	3.25850469712001169330498435255110e-02
1.03996411841150549434561250527699e-02	4.47274071452600885117220307621441e-05	2.97116030632012753410684208162547e-02
9.00163305914445654681353491319133e-03	3.53364522198407589916816550938722e-05	2.70840439304037867575701472574231e-02
7.79024856086849089917770775538560e-03	2.78953620037996983993546568378767e-05	2.46794840566902343801363633593341e-02
6.74102161850636199076374019436763e-03	2.19998648087583252276879345408195e-05	2.24768648294715503201237624640489e-02
5.83269220452895239756973273532199e-03	1.73292425307727862962086015373484e-05	2.04568609366080687331677321466537e-02
5.04679858160223271606575036797421e-03	1.36293078409158374265019522087550e-05	1.86017783183906887961280326965232e-02
4.36731533489480645817220492375996e-03	1.06987290421118891446633717423497e-05	1.68954371092287178613220391396235e-02
3.78033486445247386418316361497139e-03	8.37806511938963570668259547517505e-06	1.53230424202294622052102899535857e-02
3.27379031686980586228685122105797e-03	6.54102006474106392734754049333897e-06	1.38710527171095197915061945625000e-02
2.83721681881590649773161886591470e-03	5.08751092258534792358878001690972e-06	1.25270560728200487851966161740611e-02
2.46154665914024250232069368301015e-03	3.93819826445020790956132990170269e-06	1.12796595109782967783328645237325e-02
2.13893363737461779411944538374964e-03	3.03017705049069512806013213239873e-06	1.01183907058472473941807816849587e-02
1.86260219483138617421593885280656e-03	2.31357916891365577975291478440884e-06	9.03360862897836048319733451161869e-03
1.62671769711524753565707102118187e-03	1.74889143440804084402808937488213e-06	8.01642059385408398864526898836592e-03
1.42627493032910788692755210903615e-03	1.30483710955554252800929586778433e-06	7.05860476899663260498380690443673e-03
1.25700239153906560996580141299980e-03	9.56703027584878203947081229377778e-07	6.15253772216854496774006120812558e-03
1.11528032264463023428088229292633e-03	6.85020262339176428556452216992161e-07	5.29112678770477739099956377333141e-03
9.98070678191735526466721916487494e-04	4.74525970866766514971956158850146e-07	4.46774768671267166882580683813831e-03
9.02857417797951915426059543532823e-04	3.13348731030863310297289722760064e-07	3.67618733997405285669642019557767e-03
8.27595834527715412684167750174041e-04	1.92371483080723048741551060511019e-07	2.91058954325570451631675408300926e-03
7.70670120192572863706673961528370e-04	1.04737110379881876018121669103248e-07	2.16539960697016206017638798917910e-03
7.30858853470966664389168866679120e-04	4.54717442020983985353023100679472e-08	1.43530550609937375656404416126983e-03
7.07308356430272978414503030193450e-04	1.12085957096998795681207043037972e-08	7.10629425637387238545399603810469e-04


==> anc/HL0.1401510131.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 262144	Residual = 8.937064e-30	y0 = -2.89857264516353700680459518949530e-01
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 1.29500e-31	H/lambda = 1.40151013064391646129886636809304e-01	c = 1.0925400000000000e+00

9.95142792963883708806633154482492e-01	9.61412461826464279448126055968490e-03	7.44974887035805064166342864842004e-01
9.74189399439977182237904001927127e-01	1.98675775286270365903299066727987e-02	6.93806064211051689261901189908368e-01
9.37871522061346779249754236830361e-01	2.70913673534062236369946306000765e-02	6.35396998545392505653224272796617e-01
8.88915570903090169338272654127992e-01	3.13439956258954816679805154210589e-02	5.84943929285041298698528353425097e-01
8.30702290766968636439268689866607e-01	3.29757908281141185102103550947391e-02	5.39761667778359762459880033116341e-01
7.66729084545726832301787603340122e-01	3.25336992857605151123031268688037e-02	4.98571421441200158071180614877253e-01
7.00194612682586374937211904589591e-01	3.06304896849542068498659208425180e-02	4.60672927378114518627971782706048e-01
6.33747579167126244802797804816961e-01	2.78366108327526365684143372793219e-02	4.25628647933079171709916357561340e-01
5.69392276101476651695286599242710e-01	2.46176324209186609414934974566291e-02	3.93133938976193178780855494061451e-01
5.08509689581564826432827423748150e-01	2.13142479322882777286501094184691e-02	3.62958491020572729280642481827584e-01
4.51944973120044695366369570064356e-01	1.81507108052118443921556635028045e-02	3.34917536690582021845686031187332e-01
4.00120556038040542903755181758204e-01	1.52569997987866566000490953802156e-02	3.08856259042514323241789762773062e-01
3.53148206973327119703144536604544e-01	1.26941652625777573970902275829920e-02	2.84640480223863011770581115122894e-01
3.10926178255975979385296819524044e-01	1.04770692734719292214287906651276e-02	2.62150677408524878540825846606807e-01
2.73216547997333755519983643367020e-01	8.59228447866136061288619308354906e-03	2.41278009464730407912309870617934e-01
2.39703073442378240053122920097196e-01	7.01097938855878701671570046937642e-03	2.21921695273305918520480179202704e-01
2.10032284918192525202023771238109e-01	5.69754962110670974550287524696248e-03	2.03987340099404221462557299810513e-01
1.83841277133545931541102920309574e-01	4.61501238963646795876876424622585e-03	1.87385907653848096742038861554724e-01
1.60775513718923575818133066366118e-01	3.72811376789107547996056492040875e-03	1.72033095830136161258181341358564e-01
1.40499456771582795420699039414846e-01	3.00491320133059140494331537529877e-03	1.57848939857366915826095800537563e-01
1.22702236773942559631667232900555e-01	2.41740988322480178760147446406497e-03	1.44757533880337853329513336116944e-01
1.07100022304522506861820820614403e-01	1.94160256012900866566807018242928e-03	1.32686808140649817141369281434013e-01
9.34362895808970595080579500950419e-02	1.55724061658630568066607461736437e-03	1.21568321628158165366167343859619e-01
8.14808380346360158558088380178121e-02	1.24742906406357261555097398527967e-03	1.11337048929298993790209154993314e-01
7.10281320796916475185175850716696e-02	9.98185931718445365988509955761790e-04	1.01931166283466145912022166484615e-01
6.18953477844306243570614296392769e-02	7.98008364242651636235961781589394e-04	9.32918642710643640274807439723130e-02
5.39203516643706110102199653273763e-02	6.37476114604099783446114700256976e-04	8.53632168163733277153455593710638e-02
4.69597317573216994852212261254700e-02	5.08903570462255292948089573829450e-04	7.80921173454257820866224773690397e-02
4.08869345216078879034027561518730e-02	4.06041317778414234937820549555760e-04	7.14282677092403377167090468839619e-02
3.55905265168623515696169612630684e-02	3.23823428532691802392625953302881e-04	6.53241905129119578248181827042678e-02
3.09725849984037704045240814469312e-02	2.58155125536178356150583452029689e-04	5.97352373225872102780580058323774e-02
2.69472152283487555463063143971334e-02	2.05735461894638630054324178589513e-04	5.46195780341415699418281673005832e-02
2.34391887584680593398326268902511e-02	1.63910025274242223693783636288261e-04	4.99381680305240764727026818514139e-02
2.03826962746677040339861054942943e-02	1.30549048186893128077902005805568e-04	4.56546903100004920596127524939124e-02
1.77202123597475607782360557065358e-02	1.03946779072988376242058332463384e-04	4.17354630986677353256619994175690e-02
1.54014754444473474511620406241580e-02	8.27386816825957343803928561819299e-05	3.81493051502008876466874566614848e-02
1.33825877892953229720485458339067e-02	6.58338229908642187864539003299144e-05	3.48673705792778735275980240406882e-02
1.16252329634619813836001932680241e-02	5.23603272100375229766403286803335e-05	3.18629886015251086550176088104532e-02
1.00959954444999375347038958143390e-02	4.16218560613053173794259865444040e-05	2.91115427026555424585732205120642e-02
8.76575852842913171646738382151127e-03	3.30629645487337095123281873837368e-05	2.65903898879295622683444148429111e-02
7.60915981041679031110040750534246e-03	2.62412727572440617541656965323769e-05	2.42787824707584477665046799383331e-02
6.60409553821541301999322861185497e-03	2.08048292137089845434611742601009e-05	2.21577497007325734291070456758168e-02
5.73127694823957734262302489594623e-03	1.64736124379227311833307292612938e-05	2.02099272972592139040762300359931e-02
4.97384598851447828850768945254314e-03	1.30245404416205303960446173506608e-05	1.84193588050572353429817693563731e-02
4.31705394737762539187040510184431e-03	1.02795327748364905478205272906051e-05	1.67713079835331891030320788747418e-02
3.74799851317989021341531953067815e-03	8.09617556876418286422981804760856e-06	1.52521151322180268541109407888073e-02
3.25540767752196336000682401897693e-03	6.36049732586415104953495043609849e-06	1.38491112465443734786920830691054e-02
2.82945620203321347122279611709979e-03	4.98135500368655523000934917686384e-06	1.25505793935489377536530271449286e-02
2.46160289011159132928996052633557e-03	3.88599241303665765509174795322509e-06	1.13457338629236807047794933764192e-02
2.14444235277740574362926676076245e-03	3.01645269528456314502204939762164e-06	1.02246879652901040453073324307977e-02
1.87156968703985775869318328544698e-03	2.32665080942137910913408200475841e-06	9.17839989722899111092321291060263e-03
1.63745838270135628908672314403781e-03	1.77999194786238004877480030502343e-06	8.19860458606605394346507937040775e-03
1.43735141753395500524087121025094e-03	1.34745109881758087567717066096295e-06	7.27774328612048482144693061322102e-03
1.26716472274571341484153569847356e-03	1.00603385334877979101005656056593e-06	6.40889490720079169884390882544107e-03
1.12340217420389564090479897424240e-03	7.37544254449660207764186148215040e-07	5.58570470603507993407704260466640e-03
1.00308192808856663789895265306782e-03	5.27599462343981912235437717576126e-07	4.80230403143226097615509708967952e-03
9.03674535599295152435768007001079e-04	3.64847901596998423608702185647794e-07	4.05321982443692352132525087494740e-03
8.23053250937959154918963601828993e-04	2.40359787334123863971722715344096e-07	3.33327984105877333978437859108348e-03
7.59456348831167890525076448421262e-04	1.47163977222859771811387694124131e-07	2.63752204554546964159887020881170e-03
7.11460646454211924040390486608961e-04	7.99066856587859899823048493611252e-08	1.96111171368526547463358954273589e-03
6.77965136371243703850355861049472e-04	3.46106579160344790718890481681856e-08	1.29926457053399254778754357873709e-03
6.58183340659889160445434899084943e-04	8.51786568425263063001907295820918e-09	6.43188938127537712835556596482447e-04


==> anc/HL0.1402313468.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 262144	Residual = 8.690582e-30	y0 = -2.89820280560344560419368466357754e-01
# Amplitude at highest Fourier mode = 2.00000e-36	Pade error = 2.22080e-31	H/lambda = 1.40231346830543932224181790638952e-01	c = 1.0925000000000000e+00

9.95066339770813350151474202728030e-01	9.75867422968600574363001204279589e-03	7.44543299922337693426428468790552e-01
9.73786147210769555297788977390853e-01	2.01481672998591964726077155941847e-02	6.93043879465849975187982261829385e-01
9.36922352364451713625669882468768e-01	2.74386853471494531760240743121457e-02	6.34337825305837295009890090013402e-01
8.87274877497599709821364403523487e-01	3.16944409202297639352033333978259e-02	5.83613957084430699988493261352543e-01
8.28307948834535554078541073726889e-01	3.32811991782221396699273712302115e-02	5.38183609829303180278597999430518e-01
7.63595157155398998308985211857170e-01	3.27654299294277871507893283370031e-02	4.96766989017287479242295698733246e-01
6.96393265879273601360029120737464e-01	3.07780877298693573745752249185499e-02	4.58663286192417735121830058596087e-01
6.29387390122755447717558614332853e-01	2.79032407908805045317573034897524e-02	4.23434364878613928907706628586204e-01
5.64598385230512200486140487919022e-01	2.46146686972738281000546307879654e-02	3.90774929618463277272013161866243e-01
5.03408639534499502452802559122139e-01	2.12566109270597040535182059658877e-02	3.60454068693696219641798469227210e-01
4.46654864692127171694305900673165e-01	1.80535983049856758078619693695589e-02	3.32286544201097741781545068562881e-01
3.94745808492748074571816351712053e-01	1.51340081699009369026831026764634e-02	3.06117250089961216401587875990043e-01
3.47777665413397336365295653818210e-01	1.25564845998167918146815425073447e-02	2.81811918303991440321600211285131e-01
3.05633292064169843151677026089041e-01	1.03333700619966240209210515862191e-02	2.59251111286665444584789604677233e-01
2.68060591023922039300958591848160e-01	8.44897082255038627437459753101443e-03	2.38326173359500029724147436511370e-01
2.34730707564517380249059698569741e-01	6.87258158771947035577444365729526e-03	2.18936480003658978300158163762146e-01
2.05279079348895453860839893372409e-01	5.56712261149321428573147519319805e-03	2.00987597749041816331387645131649e-01
1.79333034535513232568815735428079e-01	4.49447850829566973166232729631507e-03	1.84390089369331317732460410017606e-01
1.56529403879155008195912561707396e-01	3.61853440679815791848095898885173e-03	1.69058767999489717244967175520042e-01
1.36525028188169212976893101036824e-01	2.90669719351866174373253360974674e-03	1.54912255808388941673306014355982e-01
1.19002389914372813370103504539561e-01	2.33047394607093182399037833173080e-03	1.41872744353197750633976277023816e-01
1.03672009707478859803316144419518e-01	1.86549855240956119400503821105327e-03	1.29865882656237758478440569776253e-01
9.02727726468778546060635086338118e-02	1.49126099507358339754014771198416e-03	1.18820738271663203000817295297305e-01
7.85709874993173290828413540706063e-02	1.19069778686970109508857680808315e-03	1.08669791990814158686941667154813e-01
6.83587197153998850620372256350347e-02	9.49737766035976847658864675591831e-04	9.93489396612346699650472532714563e-02
5.94517544350401763084608731797507e-02	7.56856020314539177267675776931781e-04	9.07974830406439757104144088847276e-02
5.16874201381694186684109345403324e-02	6.02662992649781418077490542426433e-04	8.29580972725683814238960334512009e-02
4.49224194463250239452706801278333e-02	4.79540540492420002713195402037551e-04	7.57767696497779516139324905454410e-02
3.90307565535710958346749060400231e-02	3.81328005698063479552812368441552e-04	6.92027130533772312848634800391004e-02
3.39018108929020188753737781107651e-02	3.03056532501591626958383684572148e-04	6.31882634123958044585947828951160e-02
2.94385786352224093900199592740315e-02	2.40727330872820286555759840544675e-04	5.76887706041043669014462435531240e-02
2.55560850834602303493638106763343e-02	1.91128448212385633003610418632880e-04	5.26624878631539690939283725193905e-02
2.21799603675461012406399110009795e-02	1.51684385800210363892113490212129e-04	4.80704597544882718283147152847119e-02
1.92451662124982023981976394294695e-02	1.20333226372074837981448236364227e-04	4.38764058494169084140586809343566e-02
1.66948608457185176501274513461326e-02	9.54265524323800081391092551335677e-05	4.00465970675666283323190791244747e-02
1.44793903703522989338707881368751e-02	7.56481368832307862943588153031046e-05	3.65497235770470113761521318970520e-02
1.25553966046955117135861491448169e-02	5.99480602669073677855399055056586e-05	3.33567561953056799848837737152581e-02
1.08850324588150913124444492342968e-02	4.74894938455747589477067669127586e-05	3.04408061346339197631527361907436e-02
9.43527595903733021745514602325546e-03	3.76058680896724217591577087668988e-05	2.77769894117376311995595215647512e-02
8.17733310866295181719221634038743e-03	2.97665308222808151945514443027304e-05	2.53423019733179821619478498029196e-02
7.08611834473528710557422708112182e-03	2.35493054485066683882131635821377e-05	2.31155099715617172007028971712194e-02
6.13980025929223613063854022332163e-03	1.86186047971784888528505057615768e-05	2.10770561452105004879278767144896e-02
5.31940057647528882328320496059083e-03	1.47079634897739046672049235922756e-05	1.92089773981907397398989195911269e-02
4.60843675306423440109320669284584e-03	1.16060491086482052773396569468868e-05	1.74948229004216375832647793943554e-02
3.99260245171479281392519899308825e-03	9.14541293503312375212946765372402e-06	1.59195609506658799373014789042829e-02
3.45948384370016159272789591889748e-03	7.19343155014592022148872340623790e-06	1.44694687999935946300049029637359e-02
2.99831141731979074965207553509623e-03	5.64504301448653404944270694575314e-06	1.31320106603567463311204965850078e-02
2.59974603804516985431939168247081e-03	4.41697453798010147406555474694340e-06	1.18957187377770483144657319442240e-02
2.25569558462475831270283358808503e-03	3.44319661846066958577446942720174e-06	1.07500918275251377698784307484541e-02
1.95915679030599874569448961239775e-03	2.67135302126028143467559868437514e-06	9.68551394145942670273526333911607e-03
1.70407735612262510561773160311348e-03	2.05994249395270523663117448838429e-06	8.69318203357711852894390160423146e-03
1.48523539167515269898437136328995e-03	1.57607718138214272478889174773249e-06	7.76502983484327101501494765995691e-03
1.29813501851306093320733803422972e-03	1.19369666529248869315796808656177e-06	6.89364453848394838945345262062465e-03
1.13891737117709937477666538782517e-03	8.92154163548342682061579136599160e-07	6.07218392078258449572805352478279e-03
1.00428549906920270334508188222187e-03	6.55107821065196063459736647379917e-07	5.29430405442922868459101126427251e-03
8.91440908046074197320450580688844e-04	4.69655237798502990218499514855786e-07	4.55410102348260310925662540349578e-03
7.98029539714419147163598305000074e-04	3.25655746718843275778059619231282e-07	3.84606060055567905827992059269916e-03
7.22095814174286262083777667426063e-04	2.15197217429031559095517060873084e-07	3.16500667095944923933138185322536e-03
6.62044222903825471726929147391597e-04	1.32178269091452780227832440153998e-07	2.50604479483964678215881167435630e-03
6.16608259152421288059791662013317e-04	7.19866144058564806205264059302606e-08	1.86450469928246171411532737531180e-03
5.84826273886523559847351870558779e-04	3.12584693292498740806249574447115e-08	1.23588713257111061958761662723233e-03
5.66023592469759923615322217332328e-04	7.70573530846645220332686485342950e-09	6.11868997670282458978679612794379e-04


==> anc/HL0.1403340478.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 524288	Residual = 2.628055e-30	y0 = -2.89782118362435413085093614029065e-01
# Amplitude at highest Fourier mode = 2.00000e-36	Pade error = 1.00750e-31	H/lambda = 1.40334047820611545123920850058940e-01	c = 1.0924500000000000e+00

9.95152289730732305530035250323365e-01	9.59665092832828371832816836197484e-03	7.45035802355592504824935398506748e-01
9.74238416736520882635731827994681e-01	1.98355764604938215142801240229631e-02	6.93913367995170929869339441831866e-01
9.37982108623537204134453751065864e-01	2.70561070921710106513755890400657e-02	6.35541565220760336383493012435647e-01
8.89094946748770010310965069699972e-01	3.13153111689715178959996298746934e-02	5.85115111443020352392766220882539e-01
8.30942278147304276398023114309424e-01	3.29599462003774282213934583590988e-02	5.39948109097079666143723497808186e-01
7.67009340205970123370981511789482e-01	3.25328400369530109672130354718575e-02	4.98761331631658514146791843876305e-01
7.00487738175152142872031720974622e-01	3.06433940105468375927684753953719e-02	4.60854639832886761907658657346287e-01
6.34024266987835135321459890007274e-01	2.78600098397149308643615558255141e-02	4.25791064964410001992282044673917e-01
5.69625387449010784010140687781122e-01	2.46474687995490623556512807734486e-02	3.93266786025383709393358339742721e-01
5.08676947176503942018053428366052e-01	2.13465693350486761561575199886398e-02	3.63052461566030954079473694048591e-01
4.52030430274116529519259287006063e-01	1.81821723141449824163656500678879e-02	3.34964448795469420805145080751642e-01
4.00115143799888970690787839318970e-01	1.52850783445216209560668717149246e-02	3.08849298667498268673850271813237e-01
3.53049610758141083613271562138585e-01	1.27172001276303065708196878441020e-02	2.84574526279167984545493904570306e-01
3.10738204170691686038147896358731e-01	1.04942063162163402061166531357444e-02	2.62022637198533889443975367903281e-01
2.72948086489725247279124117052764e-01	8.60336512620985065580902410934464e-03	2.41087063917946374827448321138214e-01
2.39366766928102898814177538854369e-01	7.01639526857948895295116325057656e-03	2.21669360545961865235814328692852e-01
2.09643033853687351514550825423203e-01	5.69807826245455019882206683141561e-03	2.03677288999497244439292844448494e-01
1.83414743111951110831814305532352e-01	4.61165093201959389284435436208239e-03	1.87023552858562553872776212090836e-01
1.60326775430266460619340705457389e-01	3.72192842575371516840610726986986e-03	1.71624997619284735515939677974179e-01
1.40041942210184354781842872423294e-01	2.99691851738536899913675594578174e-03	1.57402137076056522725582682825211e-01
1.22247006336187876573275416180605e-01	2.40848481378186984183411963395485e-03	1.44278897841863733488998489879177e-01
1.06655426928903522140173474826144e-01	1.93244371722323322883011360462064e-03	1.32182500976734217970503335355467e-01
9.30079814585549799372958581167792e-02	1.54834856520749961105812870635636e-03	1.21043421956546900031780602251844e-01
8.10720694827907097417856669047896e-02	1.23912098492071698965506778692219e-03	1.10795387992219320424499092799948e-01
7.06402456281116571102097184041176e-02	9.90626233874949947882333792483969e-04	1.01375385442643104402758586122687e-01
6.15283463285062095432009393322637e-02	7.91248015235682972752227790303459e-04	9.27236603877553588347467653596399e-02
5.35734471016770517600059208570409e-02	6.31492195292262375294260119824160e-04	8.47837029687237194085732997077829e-02
4.66317996295441068264966437730004e-02	5.03632938616951888161302502506651e-04	7.75022113987904133595605104672281e-02
4.05768388881258149498941680808397e-02	4.01405432771546695031276654899253e-04	7.08290350758469577372988696147421e-02
3.52973113835386806747233073262043e-02	3.19744172461431065209970352893563e-04	6.47170983871399022615014015595216e-02
3.06955500037351564333568390198747e-02	2.54563117435015212281148667651974e-04	5.91223079105761306234889081603001e-02
2.66859047442698664900623812546925e-02	2.02572905382999693809608029974837e-04	5.40034461101217989797273975629302e-02
2.31933285725353536046405271668177e-02	1.61130045555880789156237312869905e-04	4.93220546425459991153973976322847e-02
2.01521118305866877121304433538372e-02	1.28113239551608539592946987311606e-04	4.50423102820630172673518295548289e-02
1.75047553732771237612571604935541e-02	1.01822427533494194977477938750669e-04	4.11308962780185016531963270232920e-02
1.52009711189795379957761999383600e-02	8.08966968195865201807604627435377e-05	3.75568716515728977373944374275013e-02
1.31967982265748620377975405154686e-02	6.42477356006259662191395413070442e-05	3.42915405238083959196458661652599e-02
1.14538233023908270379964378960437e-02	5.10060267177370230380163287289967e-05	3.13083231129996937433856944666308e-02
9.93849361960863700663932311318903e-03	4.04774364497669785503999660302158e-05	2.85826296059067211390365979690768e-02
8.62151311904771396527416661897373e-03	3.21082549100898020751896375526509e-05	2.60917377503649697443112175893912e-02
7.47731182962681230959375420633320e-03	2.54570882774134589409370651809999e-05	2.38146747529492815350440271447971e-02
6.48358022334349898877483478455621e-03	2.01722925322461620943149620721570e-05	2.17321038515438772504159864896571e-02
5.62086086932891221537378827110323e-03	1.59738794980795845007784017629984e-05	1.98262157147553196491090535780678e-02
4.87219056352139791622307182166033e-03	1.26390255297804788164696608041610e-05	1.80806246161613894438960353326464e-02
4.22278687596885211242444267897328e-03	9.99047762461163874940476497001849e-06	1.64802692068295710641143490516226e-02
3.65977376386481276734523721935925e-03	7.88728662272266388200157014228853e-06	1.50113176838083851801329092602705e-02
3.17194153529231638395274309359505e-03	6.21740724262400836868686994824856e-06	1.36610771772281642308954692070851e-02
2.74953701430777355309570731036703e-03	4.89179413549090515164626802688913e-06	1.24179072060889791555965417098242e-02
2.38408025491614000299376834813908e-03	3.83969561611803012550331928826182e-06	1.12711370826012272405958740992517e-02
2.06820458298720977456040352761540e-03	3.00490532403734273019265725778682e-06	1.02109871913774796392881276517482e-02
1.79551711842042653384124166804108e-03	2.34277930229150747168986727062059e-06	9.22849410517921704923192666363519e-03
1.56047726028638202658722909187124e-03	1.81786397254106457461863807243349e-06	8.31543946316917228764084266211468e-03
1.35829092476156679958217828173361e-03	1.40201109021862149643734095487544e-06	7.46428241614128243333489570244968e-03
1.18481862036493012822656800289775e-03	1.07288054656858155950457405734630e-06	6.66809532205741590228271424494416e-03
1.03649572095888682388152987312637e-03	8.12752011127653708363742519644288e-07	5.92050237837357866606727930922010e-03
9.10263537304250797639584260690911e-04	6.07582658580804449627668523542222e-07	5.21562102379266055506655817496587e-03
8.03509982229355229562815425940044e-04	4.46261180770676572582996426054431e-07	4.54800610520182949904135782394199e-03
7.14018778415180404936160279252319e-04	3.20018524843338524465350149101148e-07	3.91259685215203548211443095256279e-03
6.39926287340207850825373043037210e-04	2.21963917210356097029326659431924e-07	3.30466662158789720065256539161175e-03
5.79685157129229263254834000878685e-04	1.46721247448851531155073622044512e-07	2.71977525233182325399278112089021e-03
5.32034102261268862679575206791587e-04	9.01461730905240722973003791225630e-08	2.15372376953243760460024210718273e-03
4.95973239783306722226108276829634e-04	4.91086240142244924343508216855234e-08	1.60251111779716257511587988385943e-03
4.70744513104807979201696047006761e-04	2.13289259631036564890191065614242e-08	1.06229257258473387576092726344591e-03
4.55816833697915679869184195990993e-04	5.25868362861063631237420613459843e-09	5.26001136115997650385788491341660e-04


==> anc/HL0.1404429731.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 524288	Residual = 2.516527e-30	y0 = -2.89753550736707620701313262779591e-01
# Amplitude at highest Fourier mode = 8.00000e-37	Pade error = 7.76540e-32	H/lambda = 1.40442973111697653356914223294920e-01	c = 1.0924000000000000e+00

9.95186110224141833437045666008765e-01	9.53301058412877213835854471632519e-03	7.45240565684094436828930563237896e-01
9.74416286436640941365559855351084e-01	1.97130036172677136412362823903754e-02	6.94270429051202763285436487896785e-01
9.38398429826439425856123064720312e-01	2.69065552018343344723487781664392e-02	6.36032430151242666831261329237488e-01
8.89808791830002085188874122525546e-01	3.11678609691321691721935022978215e-02	5.85723786929707019181411103519324e-01
8.31973313877127165846392385086778e-01	3.28360308422858428364614003464941e-02	5.40659690842568326768060111639778e-01
7.68342252347045945546834345697361e-01	3.24443898848326768736044389303276e-02	4.99561152249416941680798153446685e-01
7.02081749095748415023702075859940e-01	3.05937071730523422370747556137964e-02	4.61728400477467324074292616978094e-01
6.35824057055546491804845021288198e-01	2.78461668890518770535397512127601e-02	4.26725140557465109084328755160537e-01
5.71570728101418403082600593060918e-01	2.46630590257933232082768362444459e-02	3.94248435329579303908899392118441e-01
5.10709754419566309296980538313213e-01	2.13839466936106939239713574549379e-02	3.64069908195387529708145666060984e-01
4.54099076573797801038158047942333e-01	1.82339605996360210999665412911959e-02	3.36006876934238134670067868661335e-01
4.02176496017211074993822235846390e-01	1.53449753932270365362238198142010e-02	3.09906813063700167733603659256250e-01
3.55069466727350603652292172705289e-01	1.27802689752612761499289246014666e-02	2.85638107916258003672420623973997e-01
3.12690754296725141252847103703493e-01	1.05568532310181399189460729400832e-02	2.63084107210369155026173020524831e-01
2.74814879379156324054557599010645e-01	8.66316089778216712364678320468723e-03	2.42139056425754975614639713050426e-01
2.41135499843683379032796856224403e-01	7.07184203643949253836880655594376e-03	2.22705300214507773930036341811048e-01
2.11306359109293353716363059123807e-01	5.74837947602026622570006283853416e-03	2.04691368773769927929876972474278e-01
1.84969189456912547976836747014191e-01	4.65651148819218960812365751719520e-03	1.88010708961698147554196613802553e-01
1.61771824465941502662344036754669e-01	3.76139373126542874591114613105924e-03	1.72580880682218166794067888680464e-01
1.41379265516363516760817450544992e-01	3.03125155860615293638305983753249e-03	1.58323079445890547074405477021619e-01
1.23479851252495615925488363615424e-01	2.43807604055086643022480794039488e-03	1.45161877668861994397133829840235e-01
1.07788131539541902676484650018082e-01	1.95774731543701962297418797916523e-03	1.33025103946826586512310213003164e-01
9.40455977567106475650710046639805e-02	1.56983898886056358805993878186210e-03	1.21843801782664504815446689018817e-01
8.20200749639481723370446018117794e-02	1.25726453636651249857486720236761e-03	1.11552226999104744664427991646033e-01
7.15043259203966563524009649353885e-02	1.00586353142552832106406618431842e-03	1.02087856601054135267652456155880e-01
6.23142340360440789894007502880594e-02	8.03984146233473456217468943448744e-04	9.33913918638206369174574327659759e-02
5.42868044724711557123264636661755e-02	6.42092148947081493530720634987200e-04	8.54067457334705110494406895545764e-02
4.72781348747234168916061475842568e-02	5.12420545223114164050049584774163e-04	7.80810098796519991347822325080264e-02
4.11614479738060034127116845308429e-02	4.08664526797635735909981091092560e-04	7.13644003636093603396377696751682e-02
3.58252389009480990474274529940695e-02	3.25721072824777822086458131665705e-04	6.52101832060955451929147516859661e-02
3.11715642835442368015888427275817e-02	2.59469802962331890941622698115154e-04	5.95745824855663990090287798383113e-02
2.71144836715616178715967058944199e-02	2.06590475328810188031248592674814e-04	5.44166742512685952922132448701571e-02
2.35786535380297211798161264089591e-02	1.64412207002799448708579884118493e-04	4.96982697054238348847776014634766e-02
2.04980679300350562153449925445354e-02	1.30789666768605440537723772448181e-04	4.53837909525050758775256265117281e-02
1.78149364036246603721497651265415e-02	1.04001905097351225647515950886948e-04	4.14401422751064597621925652561727e-02
1.54786881988111945008766961795157e-02	8.26700003941992032457815182876968e-05	3.78365794795741060573364924478963e-02
1.34450910565404609640889361074242e-02	6.56902308693518700078090843697327e-05	3.45445794035790589555199071778271e-02
1.16754732224814549239977319936323e-02	5.21799839686089899936476869298966e-05	3.15377112161175180202475018599002e-02
1.01360377386863659114707165497618e-02	4.14340692804116628337489955882906e-05	2.87915107213544408180742717720643e-02
8.79725889872383882123858373347377e-03	3.28894984873287884538372620536678e-05	2.62833585503271763641876566493082e-02
7.63335160560697080661830636188622e-03	2.60971366687416530012972730724344e-05	2.39923628702154263058609627711644e-02
6.62180525041818296152590906472722e-03	2.06989166429180114132335466389508e-05	2.18992470044604781828785113784044e-02
5.74297458591291295281598858426148e-03	1.64095478989688777575981769711058e-05	1.99862421330703426702922782577111e-02
4.97972088160962826353359139467171e-03	1.30018505057140065974885685110539e-05	1.82369850756122785234066361547348e-02
4.31709739713339758573045567232957e-03	1.02950082662480495821042944912628e-05	1.66364210721263445011742721753534e-02
3.74207388750980681173683383884517e-03	8.14516969097667967634891760405316e-06	1.51707114418698205211596644229108e-02
3.24329545683721181574583046412358e-03	6.43793489294940250051581187337718e-06	1.38271459721570619289295344396409e-02
2.81087161251927642497206755178895e-03	5.08235556868754714603755216976208e-06	1.25940598501344165426362933160010e-02
2.43619184939591430471220098447944e-03	4.00614754039693273617384598643899e-06	1.14607549177198947791631483567678e-02
2.11176451719122248467113715757018e-03	3.15187396983567052971984418660246e-06	1.04174250290664341569043591421716e-02
1.83107610130242824552056280687347e-03	2.47390477847521591530609613981460e-06	9.45508530538624341416607669837617e-03
1.58846838636394888066830492877875e-03	1.93599607494574216073056007725963e-06	8.56550506457093313672565213811197e-03
1.37903128658309426399635965239002e-03	1.50936427844588399091173717358797e-06	7.74114414111424862710592299227059e-03
1.19850942140179320370570729696039e-03	1.17115462798730261284402540187202e-06	6.97509227578684574612988863529277e-03
1.04322078209620213055475470277810e-03	9.03224007596458027101491105573098e-07	6.26101132291566512289981700311323e-03
9.09986062790188176235926446246540e-04	6.91174297993645651974988648748394e-07	5.59308016935514077268956169343593e-03
7.96067415055037327575126398567380e-04	5.23585437098109323342243284415024e-07	4.96594236979104365719885271687902e-03
6.99115537879066144754422795255344e-04	3.91407664436438041688019018203975e-07	4.37465650694110405388871886273187e-03
6.17124147708032541032994393899173e-04	2.87480627908493771006595241268539e-07	3.81464921149131410193055901640777e-03
5.48390995741622815642492609657979e-04	2.06153622477957487980112449557513e-07	3.28167069158569793443450349203471e-03
4.91484714716452027943195774360730e-04	1.42986554299719119918630360475256e-07	2.77175256365514415017090924900195e-03
4.45216884044465408121845874411291e-04	9.45155281719884095773985123695211e-08	2.28116775481637050004923928913540e-03
4.08618798369500400119336182821814e-04	5.80704301457825355237422427178813e-08	1.80639225779696022226968463818326e-03
3.80922509558378905777874276277936e-04	3.16346764367565403572731441610390e-08	1.34406853863766426417007256701307e-03
3.61545787541018152064265424525155e-04	1.37395630909055868665671005200470e-08	8.90970393144244982495302040048547e-04
3.50080714597227598970264973229707e-04	3.38750444308138731591223196367585e-09	4.41163647358552206737832997331133e-04


==> anc/HL0.1405141694.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 524288	Residual = 2.655510e-30	y0 = -2.89741763074696530821294527769028e-01
# Amplitude at highest Fourier mode = 3.00000e-37	Pade error = 3.00050e-31	H/lambda = 1.40514169386244276104217382979592e-01	c = 1.0923700000000000e+00

9.95009093582681840994723626925266e-01	9.86720426479045706619208704122787e-03	7.44295563281438150172536287311535e-01
9.73485790453222406158221198029669e-01	2.03568399808917044679603686752417e-02	6.92558320720148095910774156854103e-01
9.36221726882000519683304490027891e-01	2.76920186640751064440148162098415e-02	6.33636188002636240620690224540884e-01
8.86079107601453548789588692334626e-01	3.19420591636816694504962257496861e-02	5.82719909808897444776262048398903e-01
8.26590809434347002306900250937061e-01	3.34864967778480236755072621381652e-02	5.37120664681338436788175667841176e-01
7.61390191386640602973744858161067e-01	3.29087890163118302399824038912299e-02	4.95559057575564407724139853349723e-01
6.93776007592918468550722741320722e-01	3.08551000368049095528137997337057e-02	4.57333918720531168451104198424920e-01
6.26455524292071015945177662257152e-01	2.79201654578181161318811603000126e-02	4.22005796687166370590757424457433e-01
5.61454766145539094106530666641551e-01	2.45834224685481823240232176172536e-02	3.89267374490481652864927586578669e-01
5.00149421702683345651811487269703e-01	2.11907295023170074069108959190715e-02	3.58885365219783989677304296137706e-01
4.43362854042410276849871004317185e-01	1.79656577882215435104793366791127e-02	3.30672116959235796120024568435643e-01
3.91487959989923981063131213233871e-01	1.50343690790181582558849721899574e-02	3.04470291355184200893406965703066e-01
3.44605310164478366549660060093428e-01	1.24529643821342964217527524674869e-02	2.80143684619930037151297049452655e-01
3.02583836386144085761580422192652e-01	1.02314414040091245163980112597703e-02	2.57571244779551860079845628358669e-01
2.65159785002957066764689052360349e-01	8.35218375309048838626217871342710e-03	2.36642986778123906888511542443324e-01
2.31994939019652656470885607882030e-01	6.78302532119799835075975955321050e-03	2.17257175150831610273573511976991e-01
2.02717425467638083336289371759950e-01	5.48583652161080291151965925668545e-03	1.99318412506493901574095929448191e-01
1.76948980619476542349282337559049e-01	4.42178135228738338968013864770647e-03	1.82736387129971356565569080038819e-01
1.54322232569987229009174970518484e-01	3.55427234095173972746481322775335e-03	1.67425093270830889769720780724040e-01
1.34490920462361830490159056943288e-01	2.85042360157543272036743105703369e-03	1.53302378947189370033050931602022e-01
1.17135287120727557334694072748083e-01	2.28157631891166948546108872343758e-03	1.40289709530651635694590415665084e-01
1.01964282171572980409439469014108e-01	1.82328574873004639430737993931892e-03	1.28312063681488112420318980972080e-01
8.87157340963754725099033591793229e-02	1.45502141848394074237075866268166e-03	1.17297901746227974890967148913312e-01
7.71552890553643894939955848053149e-02	1.15973651038016347461119583257574e-03	1.07179165579495633604347800632477e-01
6.70746529383032397989822551622963e-02	9.23398694855173210259923062049776e-04	9.78912831982768936464520347717397e-02
5.82894888597566338822920057372999e-02	7.34533786651182368322257381605113e-04	8.93731622930161073054910896937235e-02
5.06371952540162625518752012606111e-02	5.83808216173007833191057049391166e-04	8.15671641424429221784141903561198e-02
4.39747036809195244401603305449725e-02	4.63661114390425109681870313107660e-04	7.44190546293409602129616621367166e-02
3.81763781501231168776298357102887e-02	3.67988109017722149079566171531143e-04	6.78779324243524532637287146630138e-02
3.31320602510292036976055220147417e-02	2.91874260169018928028031534879293e-04	6.18961364522819325857565029481431e-02
2.87452802852657259843928086395589e-02	2.31371327808813553382902285787146e-04	5.64291358498964023845703929241490e-02
2.49316395171632844873727006077047e-02	1.83313748768938195295221203340741e-04	5.14354060700094458670741223771126e-02
2.16173595483543733333638272400025e-02	1.45167679256138433929727790869658e-04	4.68762948172480208001602854029062e-02
1.87379896213219291755814346275203e-02	1.14907847339599761824046535682320e-04	4.27158812785433753879343444903357e-02
1.62372599741325885053470827129120e-02	9.09175322543565483148981537603339e-05	3.89208317434757956985798207082272e-02
1.40660682783461674627928708829363e-02	7.19076137234021763466344108569029e-05	3.54602542700464001481478676060064e-02
1.21815860821298911196173537718128e-02	5.68512443385825804263173947975429e-05	3.23055545906285595987330201600617e-02
1.05464726509691701488028431445261e-02	4.49312562576111980546152070821999e-05	2.94302949998854888342274722812630e-02
9.12818439126773548385417685145601e-03	3.54979057161195759463651398913689e-05	2.68100575385028067787815073925569e-02
7.89836899321760701141914712702237e-03	2.80349824333968681895441404406370e-05	2.44223124005345174796873476498641e-02
6.83233443458768890290456308347155e-03	2.21326693454361372381700089604964e-05	2.22462921617390285361392379455138e-02
5.90858398234719409845422784897239e-03	1.74658375317726353924509109438999e-05	2.02628721526729465278730267499534e-02
5.10840927726800897681218915397697e-03	1.37767090840550794983183064840174e-05	1.84544570765764726521733606971275e-02
4.41553446841255523454834262102622e-03	1.08610244413105553883480795596575e-05	1.68048737956237261895963369307286e-02
3.81580517045954842910237866782010e-03	8.55701734302021725537490340458252e-06	1.52992700830314376220219188282781e-02
3.29691674396165027633031072933316e-03	6.73663620579847860225932140323741e-06	1.39240190613108361168564899288470e-02
2.84817704870311675449403443944339e-03	5.29856076029676420940005819109582e-06	1.26666290051108783080829547869857e-02
2.46029939957446731066472630303062e-03	4.16265177123833304266579933893839e-06	1.15156581634987389313005644987208e-02
2.12522197099288755389353703754125e-03	3.26554348971305234615901635507767e-06	1.04606342465419939381940735367496e-02
1.83595035672507149442404552702117e-03	2.55714638584346210275627096037076e-06	9.49197823263011585356606579865138e-03
1.58642040125205454578718629385593e-03	1.99787431619491034230949514427084e-06	8.60093219013967877284399429180632e-03
1.37137877959176428521713153808238e-03	1.55644772480815152923561493320858e-06	7.77949086073954714407944347113171e-03
1.18627911882880098651417923166238e-03	1.20815449684055585675256608587718e-06	7.02033680310038813059526715886809e-03
1.02719173252388026602431588729979e-03	9.33474113390671529255568972072690e-07	6.31677892543971162462587110039135e-03
8.90725285329493489027435505143090e-04	7.16989982812440996125559975702218e-07	5.66269424020167925186867237528841e-03
7.73958924111853027749487286733615e-04	5.46530213549573212289798676134697e-07	5.05247267668209928053885891021123e-03
6.74383605315313453847497182492560e-04	4.12489405495897383489708168320004e-07	4.48096480749019155920437855664304e-03
5.89851517239834077268195000221300e-04	3.07293864120970236320223998577083e-07	3.94343236784297227884302788729305e-03
5.18532643281922396068191259922514e-04	2.24980468297151533021246008051417e-07	3.43550144452053256118982499730752e-03
4.58877642287177559198505651681928e-04	1.60865657168212414417182628882772e-07	2.95311818458030567806339586770886e-03
4.09586338316430818756206459298882e-04	1.11285976809451046332375821736986e-07	2.49250684701158528070713562237757e-03
3.69581216126600770018059579863910e-04	7.33956037990693121786470789511020e-08	2.05013000426853103554763733077032e-03
3.37985411891029577012265340949136e-04	4.50094443537151797615807040052740e-08	1.62265068564271793305009638330457e-03
3.14104772857620388961891964026002e-04	2.44829614433736095228457487136279e-08	1.20689623372380098898548700318012e-03
2.97413636523344484643877770567724e-04	1.06219464455921142037689555762087e-08	7.99823623695660310402698607456766e-04
2.87544050891163806421277319549898e-04	2.61713892640371794103598824956765e-09	3.95841590501348587137066812537959e-04


==> anc/HL0.1405658442.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 524288	Residual = 2.641470e-30	y0 = -2.89736651994803750448023019209684e-01
# Amplitude at highest Fourier mode = 2.00000e-36	Pade error = 1.12010e-31	H/lambda = 1.40565844206538354449779116852034e-01	c = 1.0923500000000000e+00

9.95139035017786986763265394583687e-01	9.62218031148945086750340844240927e-03	7.45004755610484181796186052700795e-01
9.74168808349136821502288080161948e-01	1.98852391742620820784796006239890e-02	6.93833514266281080319174262787926e-01
9.37819119604676868307741277307237e-01	2.71174896118961648813311331028820e-02	6.35414824392474095923289628661332e-01
8.88815150955878979844666965140514e-01	3.13769232447602051021139077022946e-02	5.84944980331665946054680073224866e-01
8.30537497230656752047802606228954e-01	3.30131207978892016348898694781429e-02	5.39738271228492122346190146257827e-01
7.66485041872643455457495426200269e-01	3.25725291034408372498992457394311e-02	4.98515682746988405962333337436711e-01
6.99859445443177206116876604211182e-01	3.06679131319086087343490682922098e-02	4.60577131901765345883303337423512e-01
6.33313370907226764938591459655166e-01	2.78701622990812607131997427358165e-02	4.25485532059918429514750855800843e-01
5.68855403241542568731384037260989e-01	2.46455155260832447054995959284379e-02	3.92936818625344086675908554055024e-01
5.07870733017993189504233205158879e-01	2.13353527139737328513956328174505e-02	3.62701336982041070767407652246036e-01
4.51208454975508801888303943876816e-01	1.81645146590667080284400681216657e-02	3.34595103000910729424789147876340e-01
3.99294639129271415194980962014708e-01	1.52634468999201928166569542036251e-02	3.08464321984405278893039683428487e-01
3.52244355648054967010353066965252e-01	1.26935726082708612281296336900444e-02	2.84176170183055460572942682962619e-01
3.09958699383907506389907611973843e-01	1.04700622410182902743256556066817e-02	2.61612825317599360698131296285458e-01
2.72201932434991318057160378529586e-01	8.57974258600798696741557657875272e-03	2.40667404658922741075956388843559e-01
2.38659118136772524945136993725338e-01	6.99397273040691827846608286361927e-03	2.21241161373947385160413757978854e-01
2.08977054324850417510362517118907e-01	5.67725818504138069502257869158078e-03	2.03241573602017884375132957782949e-01
1.82792022793784942156275534580956e-01	4.59263394993335961373077973021086e-03	1.86581082605297102428207478049885e-01
1.59747691028156017005241150356947e-01	3.70477410442387213184556957713462e-03	1.71176298238566745575096363922066e-01
1.39505958746990748515680137134496e-01	2.98159252760796729800331770015398e-03	1.56947530709031045063961337060545e-01
1.21752922787607953818468892085066e-01	2.39489411222425201986150124301273e-03	1.43818539945448237313818766116244e-01
1.06201572356576014626003666509884e-01	1.92046188733028072493463892813492e-03	1.31716421080499884354619330406880e-01
9.25923690529058831745277060792689e-02	1.53783346000868525502971643014892e-03	1.20571567044155580954260292951229e-01
8.06925158234465803934367652563453e-02	1.22992655484068645242465019069848e-03	1.10317667251436351662826663742071e-01
7.02944618276300942801725199911314e-02	9.82610091630257036308740368420198e-04	1.00891715269347039301661155815502e-01
6.12140068297791088358131488316927e-02	7.84275964395982689413823405172084e-04	9.22340087438895830494436810208959e-02
5.32882409102737240423239280779543e-02	6.25440659300310786686278437449440e-04	8.42881323689240490175128053159041e-02
4.63734677948697834872414572850817e-02	4.98389982831070763444372429563517e-04	7.70009198695831720177851524106024e-02
4.03432011971067574088891460314351e-02	3.96870875372935706503756371161538e-04	7.03223943847136574727041187821227e-02
3.50862845626900333326738671129783e-02	3.15829129466859819936958318121315e-04	6.42056887274274215968431802055774e-02
3.05051592501493764236231374092983e-02	2.51189218369159355870564272371681e-04	5.86069481708285087175671777473227e-02
2.65142900736752210198483660427743e-02	1.99671341385472349344776872231947e-04	5.34852189555711682994910852074242e-02
2.30387472101674767024952683104586e-02	1.58640560200265291938958622419682e-04	4.88023258643587948038572529887994e-02
2.00129376323513819793901777457167e-02	1.25983135222526974157302535863659e-04	4.45227420996866505628424901682654e-02
1.73794760475580363071308851680588e-02	1.00005631910008376925912807823437e-04	4.06134544368725410166718744721843e-02
1.50881838384847719135773910745484e-02	7.93529132582602459931649552175765e-05	3.70438262790741519308945927020583e-02
1.30952040795142676677033476931355e-02	6.29416871443352086243876758702167e-05	3.37854608596844408145399395982877e-02
1.13622209217295147508121106387252e-02	4.99067946442680603338255338624056e-05	3.08120664409900528312156957146973e-02
9.85577223291304010017012537167494e-03	3.95578889352180471999480745116020e-05	2.80993249601474531953426617286248e-02
8.54664517453117604882635120465604e-03	3.13445580466798146022751427867308e-05	2.56247651948051515123078297137060e-02
7.40934528551340318437514036902573e-03	2.48282896374183350586340894966600e-05	2.33676411858315443366407023480084e-02
6.42163054939456424491409576398483e-03	1.96599666554083889540781558819945e-05	2.13088163803096740333292789026757e-02
5.56410279953702563463094094181774e-03	1.55618251155430046506761022641747e-05	1.94306537422663591199297194367030e-02
4.81984963950245072675673453332642e-03	1.23130056348710946269802047034593e-05	1.77169119035237477156749427768796e-02
4.17413081097369826185057356354224e-03	9.73799500924433423081274255644417e-06	1.61526472769174250307526577531580e-02
3.61410362867236276027944331881419e-03	7.69738876104606737790455506003936e-06	1.47241219294435952014536597551873e-02
3.12858272356568514926465537578064e-03	6.08051533161822715890717430020351e-06	1.34187169207276217751888149026060e-02
2.70782989660998091102554863854163e-03	4.79955179867774080393803314352423e-06	1.22248507525123410597584567587319e-02
2.34337038914248080711954891435024e-03	3.78483335012217916527697885214005e-06	1.11319025479305106993755927297955e-02
2.02783232497730379695052810670432e-03	2.98111730529811776163229901668567e-06	1.01301395915525325509529625845202e-02
1.75480647482405324752765302485405e-03	2.34460975647583675634249605325498e-06	9.21064890619302660240791116924132e-03
1.51872383971099958249727997402600e-03	1.84060097718598890836713331399548e-06	8.36527259108530301991352244106189e-03
1.31474885395286273060669711876249e-03	1.44158635053982310746063580082882e-06	7.58654667370225739168002633776728e-03
1.13868627781557538387729285914982e-03	1.12577417120338367035375847977644e-06	6.86764324000665881371274731214726e-03
9.86900090742416135412368999985612e-04	8.75901455940324270065137468419965e-07	6.20231562648377842100135490315965e-03
8.56242910309336104693631220177108e-04	6.78294794244472716463327954183036e-07	5.58484648836746212853800168516975e-03
7.43994651655674511934036444025305e-04	5.22126023770568491789790718974420e-07	5.00999858934488636041583161644829e-03
6.47809309197746834043670927482313e-04	3.98822730132678475794507445240036e-07	4.47296817702946910944109264636291e-03
5.65668889276770413108540891243320e-04	3.01601745637128834487977243575097e-07	3.96934081976958342581512820210376e-03
4.95843650751397277346014846816922e-04	2.25100359117662631412759919298580e-07	3.49504959377765551393843408173170e-03
4.36857922177238700110376638688526e-04	1.65085169662454609384286823344202e-07	3.04633551949742284326609500967776e-03
3.87460861918150198698788821198445e-04	1.18222681698516709792318073239785e-07	2.61971013538080258996705019748170e-03
3.46601614731734396654862560840396e-04	8.18990659025814360257003011823376e-08	2.21192006540303092851023512190858e-03
3.13408397560530006586250683755906e-04	5.40791775777089170799830423733855e-08	1.81991340508947506965617412294088e-03
2.87171119383467929850647219375846e-04	3.31970690946827450026594623975842e-08	1.44080773485623440433704824294159e-03
2.67327205335399163535617115528851e-04	1.80719621386022775653902318037805e-08	1.07185956383485958198812327914812e-03
2.53450354558745783387050176993947e-04	7.84504588703750098458309427120940e-09	7.10435000587125472352086093321449e-04
2.45242015612049068845942723632982e-04	1.93361305258697753170790503378570e-09	3.51689972889742136128751082821169e-04


==> anc/HL0.1405935481.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 524288	Residual = 2.642982e-30	y0 = -2.89735096175285144186037264324919e-01
# Amplitude at highest Fourier mode = 9.00000e-35	Pade error = 2.05520e-31	H/lambda = 1.40593548073105957491561211320239e-01	c = 1.0923400000000000e+00

9.95059566971952920685598626481364e-01	9.77220340080080346031863662018786e-03	7.44579600469835133639896942330699e-01
9.73751084787618483861328352570067e-01	2.01742601489263201042454407755683e-02	6.93063873647201645871288083514569e-01
9.36841959862349461281983860368608e-01	2.74700752820204047678278571770546e-02	6.34338079369439156207827479530380e-01
8.87140880622272123202720484270510e-01	3.17244263288336596772236396951192e-02	5.83595566608337158530368159964066e-01
8.28121372715995874530981590745465e-01	3.33050442861955790431594936314198e-02	5.38148819257639568506340436034862e-01
7.63364545547751637213466054683091e-01	3.27808900389708214541922573218080e-02	4.96718643596198785661766490934733e-01
6.96131601598728786876098911434123e-01	3.07851184681748061140736855098462e-02	4.58604329348582198981163035935516e-01
6.29108863697111122603461838318795e-01	2.79032406468592598366032557466974e-02	4.23367367290139041445245646262514e-01
5.64315865183046025332124845641696e-01	2.46096449034267182676292271886458e-02	3.90701712975944753232517162312797e-01
5.03132221741912334559167819949135e-01	2.12485337791865620204490487668229e-02	3.60375486928763496917810812482465e-01
4.46391452730504138619283728753943e-01	1.80440404211031726542243702149536e-02	3.32202449835299454716385566522796e-01
3.94499426107508596762777439366734e-01	1.51240369855702413423404301320621e-02	3.06026623724576320318343036212584e-01
3.47550137543614642958839464491405e-01	1.25467172694073890964202720405738e-02	2.81713101433199293365869013348722e-01
3.05424993959506374000123830249172e-01	1.03240979195579484620296197082030e-02	2.59142071487864808462719285612699e-01
2.67871080721369484900407188551863e-01	8.44028789609081548136411914914772e-03	2.38204743412386476847669659451420e-01
2.34559168408091879979411370792143e-01	6.86448423451032781726880003535936e-03	2.18800536156776176689005015507834e-01
2.05124577855473860153780479979116e-01	5.55957227451798463566395119018582e-03	2.00835166798702540481816283914951e-01
1.79194638747901897219353830242767e-01	4.48743360069951503054713686251110e-03	1.84219394314764391867031726340216e-01
1.56406215520267044915341486593420e-01	3.61196210986757482923659955779277e-03	1.68868234027369941699258500962661e-01
1.36416171492987005981002041141814e-01	2.90057491497621070982862987943755e-03	1.54700499279758530411263798539772e-01
1.18906984057143635507450506484241e-01	2.32478682618604349953505175556835e-03	1.41638559795521357085653662464321e-01
1.03589138663194651956711350498736e-01	1.86023622027585798290344322660513e-03	1.29608233973407767458055842727681e-01
9.02014587483499058586305659647953e-02	1.48641474416706945138107276380858e-03	1.18538755482157449042061532687372e-01
7.85101720733892474102363812610957e-02	1.18625836295056581430266489313398e-03	1.08362773049755029509447652779802e-01
6.83072541324179673888227549870416e-02	9.45693672556357171259316705658196e-04	9.90163566101612236426593735642026e-02
5.94084053566100822703676311277311e-02	7.53192339316776329498180735289498e-04	9.04389935377505068925291700853355e-02
5.16508914319112824701497261812428e-02	5.99360888734447469654412272147235e-04	8.25735662296681764895194959333152e-02
4.48913894130961693615718209917894e-02	4.76577603675106641836458065949428e-04	7.53663074468647672852826905931629e-02
3.90039243767425942431901203149066e-02	3.78679356673452956804847934297672e-04	6.87667331864340220190295947572734e-02
3.38779432560186643090093934780296e-02	3.00696341678918458682782155304776e-04	6.27275549211372995075607741286551e-02
2.94165479181204892443560029653282e-02	2.38630288309550820309899543888205e-04	5.72045741833396313006473682548666e-02
2.55348940605209392985218835252960e-02	1.89270816955398389560951914452763e-04	5.21565629697994933328507144444299e-02
2.21587530720531619022655766662063e-02	1.50044489545025823891755977669339e-04	4.75451335148835623791924540214538e-02
1.92232285564980810907982567874758e-02	1.18891439721479980877642018730819e-04	4.33346007910005625787768452090342e-02
1.66716163475274543681292857610041e-02	9.41649956424656549182179617627687e-05	3.94918407696739851743660965719929e-02
1.44543956124143247215663800406365e-02	7.45503044454906958148108385623583e-05	3.59861470910332945137379034854078e-02
1.25283384213353240485842602293753e-02	5.89985555555961377592968416339164e-05	3.27890883840381990823503061976655e-02
1.08557255387250076741572085391868e-02	4.66739428143351343627651003093683e-05	2.98743680763838924790275065307322e-02
9.40365690874249088684392822508577e-03	3.69109867083332068094858384021062e-05	2.72176881442086121236790315856529e-02
8.14344619209084927873652696509540e-03	2.91802538243448941165768041626290e-05	2.47966178844239313539774514316470e-02
7.05008966337435892034547171791305e-03	2.30608636663529522703069233502552e-05	2.25904684552684562936581570666136e-02
6.10180073334209169491358682965558e-03	1.82184688968708268114239725349438e-05	2.05801736370921338440161409097804e-02
5.27960227894964743051506094475640e-03	1.43876408127527630429044355706542e-05	1.87481770262091511510226147161681e-02
4.56696982230050558512498198676032e-03	1.13577944203654467844400663294990e-05	1.70783256879450880065684889389370e-02
3.94951938582594234802824739423506e-03	8.96195342060263919260235567851492e-06	1.55557701477406029244318442688752e-02
3.41473456355257176076294548110080e-03	7.06779073493951301022334540496864e-06	1.41668704800902959128623165382813e-02
2.95172799006604199101443881935402e-03	5.57049017806307273184229373773975e-06	1.28991081646538020658324498985153e-02
2.55103296388270364060306587043095e-03	4.38706402796599178182200216063052e-06	1.17410033257291303435667229054649e-02
2.20442149397601556889857254278198e-03	3.45183333336035606428428466326270e-06	1.06820369575371368271396337151229e-02
1.90474549135626241550783392435695e-03	2.71283595328782111950978509440021e-06	9.71257775018865256494138365010476e-03
1.64579822772002533736560549478679e-03	2.12897414126528634926778880331468e-06	8.82381315292455015805035232608525e-03
1.42219353691927104472848236036683e-03	1.66775112625316759719147771679606e-06	8.00768433766658800844007968329951e-03
1.22926054817928944332812251239073e-03	1.30347637777533861124613743893474e-06	7.25682476038073425439984650170436e-03
1.06295201715933933730814091130435e-03	1.01584350663996402952486531649335e-06	6.56450205833147585118848619646568e-03
9.19764565814355951390766859473820e-04	7.88804203915015344524000510279020e-07	5.92456306176627617069288129647967e-03
7.96669357766107733644020724617573e-04	6.09677197241846525603567637958883e-07	5.33138173595175770606933330118295e-03
6.91051925287966401250876393944383e-04	4.68443663583865647960852048016910e-07	4.77980990279821257824726947593198e-03
6.00660029734200956604827713326668e-04	3.57190492724155325642661389534147e-07	4.26513061619189943759263243141727e-03
5.23558582238570613894845307944242e-04	2.69670741592827735555291255064479e-07	3.78301407648562468398062564747723e-03
4.58090778792714286948362884826920e-04	2.00956958113662240938923145078640e-07	3.32947596835893805217436132974118e-03
4.02844716138667987443597537947481e-04	1.47168109044194563514724927398754e-07	2.90083809782267869682609532125121e-03
3.56624854751895516335225321396534e-04	1.05254878742031246185397492604658e-07	2.49369118889700815856672579362683e-03
3.18427784955952585243309765777938e-04	7.28313240487871696126646127264242e-08	2.10485967379214597472976887701574e-03
2.87421833804115951582071457295206e-04	4.80434445861674946134807815867654e-08	1.73136827909740953929588654235900e-03
2.62930124329741593148910369538809e-04	2.94672927830702999674966193049941e-08	1.37041019885948194666003890304014e-03
2.44416764507938312323096377707697e-04	1.60309070586240563012770430387143e-08	1.01931666434831088528037454703578e-03
2.31475900889034393850033163294867e-04	6.95568656262963908814480009615525e-09	6.75527740541199336566089237155737e-04
2.23823423494119730007095930541117e-04	1.71390985988687225142345883684919e-09	3.34336924055001040166604355947256e-04


==> anc/HL0.1406546127.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 1048576	Residual = 1.783296e-29	y0 = -2.89734524061911798113515214200328e-01
# Amplitude at highest Fourier mode = 8.00000e-37	Pade error = 8.88000e-31	H/lambda = 1.40654612664153210880029067210698e-01	c = 1.0923200000000000e+00

9.94860079946921202658588633324597e-01	1.01481202067267262064076463247758e-02	7.43538300812754901345270686818268e-01
9.72703167555366256113183934076508e-01	2.08961094557179440652614140102315e-02	6.91171013149236383886072840277852e-01
9.34394264517227844718138252103530e-01	2.83460350121075543058040228747869e-02	6.31685122102581951620811488918250e-01
8.82955810778125823338530964535602e-01	3.25811621576358171890692697383113e-02	5.80268210223677983283327465301351e-01
8.22097359108342375966850894869812e-01	3.40168388158053958177834240996822e-02	5.34228866179023883157828761260058e-01
7.55606500513015170193038830529262e-01	3.32801064405076521412984198680391e-02	4.92287609095891547466107876961408e-01
6.86891411099096023594475665486698e-01	3.10558282409550686401558801946533e-02	4.53742061618986115965088101623362e-01
6.18718912308626464130700063487058e-01	2.79657902038864853309960895565682e-02	4.18149959522794050487322439522809e-01
5.53131789379644327482679567098201e-01	2.45038842154898023919320692754940e-02	3.85200119523189279354331968126554e-01
4.91492138621113868259155851699189e-01	2.10203629466832079917092811495188e-02	3.54654973956641339364928225007356e-01
4.34592000061741958291020077085275e-01	1.77367473983471063503539118392224e-02	3.26322593958475535678223794604808e-01
3.82785308467611823007118215783078e-01	1.47739154585900753262372116792861e-02	3.00041551699812590679117593319078e-01
3.36112870255273201252817677860706e-01	1.21817008675810886924006464781090e-02	2.75671773393163908557726715680240e-01
2.94407011933004266768194937137019e-01	9.96415581265462325272791202731940e-03	2.53088521248935846536622961791391e-01
2.57372390335569855718847331897355e-01	8.09864292072606182396017000348044e-03	2.32178261817488168298118311885325e-01
2.24644727924759920938903199540568e-01	6.54906588540065597686284802086058e-03	2.12835818607060081661612947262581e-01
1.95831377847520405850441935852316e-01	5.27439171234809009603720129199723e-03	1.94962456458489297311822451150827e-01
1.70537985445639644299636751719528e-01	4.23374675783882873871360540585550e-03	1.78464648232465640086859374734138e-01
1.48385042679515508864786345930175e-01	3.38918813723860138349447398585587e-03	1.63253327523356747943508736632315e-01
1.29017384442836705689374834409657e-01	2.70698664608846798553146516330678e-03	1.49243470244376870177387403652506e-01
1.12108927662142269547030355514997e-01	2.15800938338547125178476641926231e-03	1.36353884366419608180697080346549e-01
9.73643164952259302714262630938618e-02	1.71759387620752747966279923011448e-03	1.24507121596049607074568530685855e-01
8.45186363729406448678758255196652e-02	1.36516301481233262404477147811907e-03	1.13629453818739699499730431975416e-01
7.33359863583932074000171855528220e-02	1.08373235868086582675495687829144e-03	1.03650877496194310287674312439444e-01
6.36074316661467905646655548332575e-02	8.59397144721773323583272482576691e-04	9.45051212741443881259429917881227e-02
5.51486726311551177968273726198256e-02	6.80845773524510418885692004917678e-04	8.61296395385870993862278893711786e-02
4.77976412810498358176737516157610e-02	5.38921958865806627253112076525812e-04	7.84655809762326193568786315803816e-02
4.14121539649886833399622201660431e-02	4.26243437630526485989230380373633e-04	7.14577270774809927154755799816101e-02
3.58676945821195877466340127246792e-02	3.36877247235873835993662702029475e-04	6.50544004221761326569141667261198e-02
3.10553681042419871819548411936929e-02	2.66067540527375899948807373143520e-04	5.92073463871200045173296980610744e-02
2.68800416382525961123926571732393e-02	2.10010121923424411945578206993826e-04	5.38715944070205572223525979673518e-02
2.32586758312523520423726658120452e-02	1.65667374144573504213170500414609e-04	4.90053058361034779665521919778377e-02
2.01188401186195093959977835201990e-02	1.30617419569868915185537994838387e-04	4.45696154070867423488312510078647e-02
1.73973993370827282672113717394704e-02	1.02931872554415681037828958943714e-04	4.05284727351437979747982332014116e-02
1.50393557162793494515132090774119e-02	8.10771811921875567896387394026851e-05	3.68484883355553958635054030991901e-02
1.29968290638128992987325057947178e-02	6.38352322291099067618133585984908e-05	3.34987848939677497178316425079728e-02
1.12281588366811910426097902595538e-02	5.02395680644201102920745421372134e-05	3.04508513051129366206166739724907e-02
9.69711388928282019941058624328504e-03	3.95242105857426023149374743542846e-05	2.76783968210723486852633675106947e-02
8.37219786168341230084332275125653e-03	3.10826596301272683286185996927274e-05	2.51572051244650184251475132892227e-02
7.22603973964289608652132365297088e-03	2.44351035548543126288477843922927e-05	2.28649905476350405570599791606863e-02
6.23486012660337998843000632243696e-03	1.92022484287767389395233793055883e-05	2.07812590893581620037034956740422e-02
5.37800460893130371955332991911583e-03	1.50844660154632883815055558668875e-05	1.88871757570918396544005328384336e-02
4.63753650241893230868047724298487e-03	1.18452036263581365866791834608619e-05	1.71654386917843504347900381717133e-02
3.99788216183911984453545601405418e-03	9.29780311473994624512273123461732e-06	1.56001605055368471550786738170601e-02
3.44552272647862102751668650964164e-03	7.29504447812351236381672147006299e-06	1.41767579326640118513801319454869e-02
2.96872662250168952883526990007452e-03	5.72086367713362171727952271116747e-06	1.28818511148703546715384567707268e-02
2.55731751029976635585626117125741e-03	4.48380027236254819683984307866301e-06	1.17031728858041192147939541624726e-02
2.20247283541094734160905899553605e-03	3.51181658818693946095103835143820e-06	1.06294868775624324964822551662851e-02
1.89654872086742571869832625462411e-03	2.74820229693314577601438641286549e-06	9.65051252765957535814896669020237e-03
1.63292747933655141125766757987459e-03	2.14833811198594268628166944636031e-06	8.75685563937676033204468783985486e-03
1.40588444582204118471048969048614e-03	1.67713935581219695178608020305970e-06	7.93994388398483356277731503307686e-03
1.21047125538387327676670204646065e-03	1.30703614248686635136140202847577e-06	7.19196609997991758594684929899685e-03
1.04241328249425073793389363429307e-03	1.01637574122374460271137029277409e-06	6.50581286460346331630750590668627e-03
8.98019679423674225273005058875035e-04	7.88157587533678018279489009260433e-07	5.87501572530431957223255038655853e-03
7.74105034691951521898805116510785e-04	6.09032580998766426316757708031353e-07	5.29368473551889499939373640579967e-03
6.67921888781796066713209759212385e-04	4.68514336938040964974339887402249e-07	4.75644679113820209936682942794335e-03
5.77103214841496715272910709539247e-04	3.58360801062726873333899632754589e-07	4.25838829228586254550193648102639e-03
4.99613704339384787268925077855863e-04	2.72091832038673269055597890603273e-07	3.79500467921057731354627498920616e-03
4.33708486751057156293591610695008e-04	2.04613929312023205490889656281196e-07	3.36215788959136038708121834476861e-03
3.77897868241698035523062274770471e-04	1.51928152801584482532723475095731e-07	2.95604124071086893044249463735119e-03
3.30916854003031764389580002933997e-04	1.10901791473172613068354657293213e-07	2.57314919930958439003236384432374e-03
2.91698598099936124550158367346113e-04	7.90887580610547439481473259978351e-08	2.21024801412096580628473436684165e-03
2.59351348633708759158222284299947e-04	5.45878712852952147607681411400225e-08	1.86434416565757887903793908953986e-03
2.33138733144914421694237439497790e-04	3.59314970741793975979522676292388e-08	1.53265044336862412961463268115383e-03
2.12463296332356488106164016947409e-04	2.19990711494755280509835401897850e-08	1.21255145197471574400025474628119e-03
1.96853145240749749434509495350673e-04	1.19511293760144565964605070961472e-08	9.01570298913570997035970979067832e-04
1.85951488233939636495083101269107e-04	5.18020472239019816421199512826778e-09	5.97337289220536854418674820459969e-04
1.79508824650452004899410377431172e-04	1.27563318875227200289607687338077e-09	2.95490633665041527432599841548854e-04


==> anc/HL0.1407085011.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 1048576	Residual = 5.745851e-30	y0 = -2.89737153187952073474181556160498e-01
# Amplitude at highest Fourier mode = 2.00000e-36	Pade error = 4.80270e-31	H/lambda = 1.40708501106296208287898229572031e-01	c = 1.0923050000000000e+00

9.94945242307995619562573050305686e-01	9.98790531262165315684900845917895e-03	7.43991061015732152231789685707796e-01
9.73150469579605734787487848297466e-01	2.05889860611339748788111459751790e-02	6.91988637373057043265003474373591e-01
9.35438525147741801985202688313096e-01	2.79743222578945280708523189094222e-02	6.32827773125280895433704029185504e-01
8.84739930580216868442513464242401e-01	3.22189935064701472096227065230268e-02	5.81698935736658817852451440241673e-01
8.24663031066191609870600626125226e-01	3.37176476651275659106824157615884e-02	5.35912448563171562317379502635006e-01
7.58907258637150247656317960926850e-01	3.30722584586383307487796689736844e-02	4.94188996200658068976059022512046e-01
6.90818454546281265225541475251064e-01	3.09455289081291995958228277292415e-02	4.55826950843378476772086756902176e-01
6.23129727927861224350060516970536e-01	2.79438424634037233774962925228728e-02	4.20385684398343944777284699007719e-01
5.57874619870288646941379080124200e-01	2.45529414203593308744751368605386e-02	3.87556229895474172241170710486594e-01
4.96423255285264921139248732694842e-01	2.11206865553469183830356827632156e-02	3.57103452757981319070971142271749e-01
4.39585724077052059854942156195821e-01	1.78698678293762681283261997538183e-02	3.28837834891020352691246242107001e-01
3.87738268745936234227461074669346e-01	1.49244463133608662454316187148401e-02	3.02600233643316451246928855518052e-01
3.40944383760357275644096754996873e-01	1.23378690791655682081093860267253e-02	2.78252721701394078445385341626385e-01
2.99057238035976756038495485818178e-01	1.01175945796986855725153481327545e-02	2.55672597796257035101683668680254e-01
2.61799456483001595606845468048647e-01	8.24385009609737531430668010227051e-03	2.34748292139593906929590249262235e-01
2.28821582466690309166559860041286e-01	6.68277533280788180231114969264928e-03	2.15376545609281391871524467816613e-01
1.99742789041308764612461303070430e-01	5.39498604979056462601407073062633e-03	1.97460502026620100302547702718636e-01
1.74177884163287289750102601392466e-01	4.34076408652641289137090031598997e-03	1.80908464363545803682098513983576e-01
1.51754276156655654636457935630403e-01	3.48293385334970297386097382674217e-03	1.65633125496913690584255680058638e-01
1.32121878241759208733566095565472e-01	2.78824204671504071502444539670192e-03	1.51551126268821390298997382908739e-01
1.14958217752322097574844043060554e-01	2.22782154699071406298892196399228e-03	1.38582827969990403169680043046413e-01
9.99703977210537062170342376975625e-02	1.77712991145456431348377875300663e-03	1.26652215131054175076199141620671e-01
8.68950700274178315749267561532404e-02	1.41561298662207829574227051396475e-03	1.15686868264390683574297010333594e-01
7.54972140683190255936577988521646e-02	1.12624757342170797716512441140345e-03	1.05617965353153876354325982363110e-01
6.55682518169763841089694053743312e-02	8.95053276140910907875166231743107e-04	9.63802857195228837426503185931735e-02
5.69238456774924345499791567950174e-02	7.10623014365457475360022344399132e-04	8.79122007356691519648188470260273e-02
4.94015989879309595391536379120485e-02	5.63696640533037336948861595169401e-04	8.01556433065843950676369906880892e-02
4.28587938039275346508429964260365e-02	4.46787254113426996623175216469250e-04	7.30560530696698524637589868914991e-02
3.71702441490006753341447392565894e-02	3.53861405769959441038204997862467e-04	6.65622976478532373403180239030473e-02
3.22263060961847069110779177793027e-02	2.80069959715072433329284454728729e-04	6.06265725121470942056537524785908e-02
2.79310624466552944182595940079852e-02	2.21524327723388015848132358233171e-04	5.52042831664442058222152822766835e-02
2.42006850748781188955282300951720e-02	1.75112101924670869276655684277145e-04	5.02539135554867372405685632160677e-02
2.09619693139851492544248969499869e-02	1.38346186371788932694685074061258e-04	4.57368841996198024187665514790236e-02
1.81510300188855217957687489690180e-02	1.09241992687556087307022493324402e-04	4.16174031489333681702058613612100e-02
1.57121466714421148857522479546853e-02	8.62179000488553883833209658075984e-05	3.78623127413825790110639464106695e-02
1.35967440386410377510792718970771e-02	6.80148512381126077614181395986857e-05	3.44409351592450767590076954587397e-02
1.17624948444152758305235699669457e-02	5.36315931072615375222136302492174e-05	3.13249195110473550490293682492622e-02
1.01725313706182330336594807680003e-02	4.22726420046185287145332429183968e-05	2.84880925209064998220993165390876e-02
8.79475371021360971564267615787175e-03	3.33065556927075883452383128326612e-05	2.59063141616751549592225859346857e-02
7.60122342732307469850026129076815e-03	2.62325246199813868067403839804409e-05	2.35573390076513403949266363496280e-02
6.56763250510116848565459237632756e-03	2.06536610493853209348085524597120e-05	2.14206837693631761182691926523161e-02
5.67283857539550789718649976654047e-03	1.62556698996217696656630905957212e-05	1.94775013482337851689108635968797e-02
4.89845845561808839370058466658788e-03	1.27898368917083684192685361057160e-05	1.77104617069026069662029834105648e-02
4.22851294420955611168068201403800e-03	1.00594751928867136110310153454577e-05	1.61036397617813798102498673438576e-02
3.64911664945563639952711742493589e-03	7.90913890693044552421483468101051e-06	1.46424103524167030559065842297377e-02
3.14820735017529841052193112667986e-03	6.21604741950622251380839845987846e-06	1.33133502381688142225740175271478e-02
2.71531001050985452518800500153922e-03	4.88327432596676445386162451338076e-06	1.21041470361192076006975339647167e-02
2.34133110992558907717744198645897e-03	3.83434297913404919378120183126439e-06	1.10035149099077776509230166649681e-02
2.01837943686533069891843427392354e-03	3.00894170777081899948630481983642e-06	1.00011165805708352726914533760566e-02
1.73960995538644717472028230665586e-03	2.35952910469984863262142601954686e-06	9.08749099774338893519503818591638e-03
1.49908778523436495136785810939620e-03	1.84864621607175813017593997029423e-06	8.25398596855478736195305951398108e-03
1.29166971824174008816787395681211e-03	1.44678984859781670545899434106129e-06	7.49269518719359347670642100072486e-03
1.11290102267377152349378672545870e-03	1.13073100684247128251776212684306e-06	6.79639924557130106789031945398468e-03
9.58925579474647178336376935941093e-04	8.82186121643732628574700508586098e-07	6.15851019381273922602968746055734e-03
8.26407668313479264728669487713774e-04	6.86767628747688855154801741989652e-07	5.57301914840651618851131087399779e-03
7.12463972055245023243136064349654e-04	5.33155681115493430191230249243296e-07	5.03444652521101162461916084796456e-03
6.14604572006622783631895473341943e-04	4.12444986054262648973535584934509e-07	4.53779477128852586136302360874676e-03
5.30681847987458165189124493538630e-04	3.17630367316074893723243051561167e-07	4.07850379220889737493313230808158e-03
4.58846292255681144276319280819701e-04	2.43202095830217686769716008630716e-07	3.65240933552512139555198238770376e-03
3.97508332376973309396943550042085e-04	1.84827841610933680213770437888770e-07	3.25570431189271384061740228336892e-03
3.45305365989263885453888635803061e-04	1.39102780229925094907509750954507e-07	2.88490263369006171480081891356574e-03
3.01073341049727328706357781981728e-04	1.03353267632210782788626790043396e-07	2.53680495461012295029784941077565e-03
2.63822343461743662283598810244231e-04	7.54827003514974675898371738079304e-08	2.20846585757849001813486362023778e-03
2.32715752371166765175147030225612e-04	5.38507269715721247182411929285849e-08	1.89716242634053081713825601337773e-03
2.07052584347922589286704584750947e-04	3.71789182647908198400522921421365e-08	1.60036441411388471213609245430283e-03
1.86252686913195261663907946344008e-04	2.44774653993309667088183053154801e-08	1.31570615511918227405931645207681e-03
1.69844480845338163793335830817135e-04	1.49886228410232588790300499370540e-08	1.04096008407264890623858896632793e-03
1.57454997029867903373156916362613e-04	8.14356153052154493959525754216927e-09	7.74011571594971801379256273166751e-04
1.48802000785923900059087688653683e-04	3.53008815187329968313286810859178e-09	5.12834848205754798079102236789911e-04
1.43688038079149364239877592107012e-04	8.69328966069028582217881614576386e-10	2.53704952991928414704737389978164e-04


==> anc/HL0.1407290961.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 1048576	Residual = 7.271559e-30	y0 = -2.89738888239179196519097033482111e-01
# Amplitude at highest Fourier mode = 4.00000e-37	Pade error = 8.48850e-31	H/lambda = 1.40729096099582817756275042231281e-01	c = 1.0923000000000000e+00

9.94866883070872730284278385267661e-01	1.01354549124540988971866504464125e-02	7.43585584206528860703447832182585e-01
9.72738968781194111913885359898019e-01	2.08719234539134867453666162035158e-02	6.91250469929945837716312922060408e-01
9.34477995505910255220296951428764e-01	2.83168814963623433014853355748110e-02	6.31792593922987372407609969365866e-01
8.83099166831207842704783865779311e-01	3.25529122864413623347597310455198e-02	5.80400439664566646842029708480729e-01
8.22304020223414574590581601748923e-01	3.39937146142252696124229931855954e-02	5.34382906146443198000336213560006e-01
7.55873111419511816632068810436213e-01	3.32643427775389681434707097892637e-02	4.92460581516362007889480989223869e-01
6.87209582105695867342874091963354e-01	3.10479045203586534671304331162020e-02	4.53931147086636453679324223590606e-01
6.19077455427952778669830474660083e-01	2.79649674586763082180881927434412e-02	4.18352442303657651302076464181897e-01
5.53518633370284070839401238431328e-01	2.45087816159607329046496038606009e-02	3.85413419637766415811840222508271e-01
4.91895679354896016921216482309361e-01	2.10294126410885965501087930112532e-02	3.54876647527534394988714117137640e-01
4.35001887973803998930206260425053e-01	1.77484792124089832487958233648138e-02	3.26550308433605457844666281658011e-01
3.83192801090626227291191322949222e-01	1.47870941455252225897994552072392e-02	3.00273053216423347257579888005700e-01
3.36510904602962870259926164807661e-01	1.21953643686534573707307128920767e-02	2.75904863247412862253464779489764e-01
2.94790123260931883742249112318124e-01	9.97760002647455677242308721374700e-03	2.53321052029127231206849794737212e-01
2.57736559189875627227195767425326e-01	8.11138442326871114497736657643882e-03	2.32408155476962292380206721503869e-01
2.24987199119805856659586755329850e-01	6.56079982639226422411893952600248e-03	2.13061101030933124874600673804079e-01
1.96150471493466519179890839803593e-01	5.28495219603907803267734627064471e-03	1.95181297830589155964960152172359e-01
1.70832910212205294144070028443167e-01	4.24307187279444698281853940964484e-03	1.78675397682404390259320514071835e-01
1.48655719246304776380488094251121e-01	3.39729003502449255139816693500761e-03	1.63454534608820787018775426303986e-01
1.29264286335787508149414181051369e-01	2.71392684640849843806270250891548e-03	1.49433892536373092123607488172704e-01
1.12332943999746668915695545398929e-01	2.16387944290726083496662367832537e-03	1.36532485750075604366807577447418e-01
9.75666367834565150896942903133239e-02	1.72250118679872454279591437662578e-03	1.24673066869642412402630455523715e-01
8.47006537216906410967163247563714e-02	1.36922095831175938664540602543703e-03	1.13782102017213977767996206214941e-01
7.34992143323470893007029634081941e-02	1.08705370892021239371974065610033e-03	1.03789772294851876593072347139457e-01
6.37534315651172840884569458240519e-02	8.62089647937094956583299512018156e-04	9.46299752086735407095330023534489e-02
5.52789908558840408024433142018283e-02	6.83009149262181437040809325772055e-04	8.62403104737543794976718656517101e-02
4.79137587830940223006917302887084e-02	5.40645922952602179168902666027092e-04	7.85620427126278882406592023733465e-02
4.15154504924993714672965362389457e-02	4.27606596760474528919097629485498e-04	7.15400391415920304003758856257143e-02
3.59594293784327907719069220772173e-02	3.37946806832516979017320108136564e-04	6.51226834829497951963178976478805e-02
3.11366764998398985169748002670756e-02	2.66899743428098697993510797571086e-04	5.92617687807885046211530238048811e-02
2.69519444882881575876022852133613e-02	2.10651266905922317658750532440111e-04	5.39123725597856183227358857478888e-02
2.33220967696556044717421501824639e-02	1.66155205006841702278280248814275e-04	4.90327182218724146940475702151377e-02
2.01746247298773938888759522918917e-02	1.30982647871396886457639704195763e-04	4.45840265106281228044161506397957e-02
1.74463310247122801399203033670159e-02	1.03199609669444042842173448182145e-04	4.05303603499785750605866798720306e-02
1.50821652117128288575416489051276e-02	8.12681188508676692568822944564541e-05	3.68384658888455624798293350862955e-02
1.30341973003556909999599973354820e-02	6.39665137084889933166909705286678e-05	3.34776124089817098165552257133473e-02
1.12607150481206716645881367967292e-02	5.03253898701613208122313773945885e-05	3.04194335472698205740441506570437e-02
9.72543155414552970686539957489922e-03	3.95762431561371843569080030377669e-05	2.76377717421617936916093984815995e-02
8.39679074008659875522626450266743e-03	3.11103700307466135397194794012125e-05	2.51085272194131130505169796214802e-02
7.24735948254325214252880491207477e-03	2.44460316820679657257010282024479e-05	2.28095126081633655919765470570721e-02
6.25329630405740439507460754396382e-03	1.92022604653585516157078204184605e-05	2.07203143133382906505561570626398e-02
5.39388755398302967835351312716114e-03	1.50779950857518164427190385249560e-05	1.88221616648649905752468149413208e-02
4.65114291124092957741616549222108e-03	1.18354825559336579530769886088894e-05	1.70978045392799276651268372158516e-02
4.00944284019030689385749205460883e-03	9.28709020413448586337997776612618e-06	1.55313997741801765125799064563552e-02
3.45523135926689585862050824047118e-03	7.28483787900477051846483370041977e-06	1.41084063023895468695818927909978e-02
2.97674818668136529494681859565976e-03	5.71209584463534814313728701039250e-06	1.28154884577881319871549996347733e-02
2.56379505335472653528201944496278e-03	4.47700381831626568637676935556378e-06	1.16404264315527091401992912332315e-02
2.20753172461416232038104650126607e-03	3.50725626596390921550743988290720e-06	1.05720326135901326389558648007916e-02
1.90029799575855478182696798091922e-03	2.74597209251478519819287780759918e-06	9.60007273211016038001790938146118e-03
1.63545853951628189768537839788987e-03	2.14842566933861291379552842645870e-06	8.71519126173902231183754400728476e-03
1.40726792795717006049181374505879e-03	1.67946262166773303410786108076979e-06	7.90884117832062057320617068342260e-03
1.21075343195351919617025122075420e-03	1.31145998867337284746477205121779e-06	7.17321844468570631222421637321565e-03
1.04161337587951217556537281830757e-03	1.02271850911905466355957099287006e-06	6.50120152748494377282463349132329e-03
8.96128972214704187645675601333338e-04	7.96196941313190507329660567912234e-07	5.88629587425668954040164482652345e-03
7.71087748788525088059266783308168e-04	6.18516125605735844190217388256228e-07	5.32258273656963993144130623594136e-03
6.63716943612077217350497564066159e-04	4.79175132179697812602066411174613e-07	4.80467121494293974798746603155119e-03
5.71625554293541941061769343453652e-04	3.69934049513044031974894265956508e-07	4.32765229810814897259091334854956e-03
4.92754017743581624277328206749912e-04	2.84328034687086191997082307309595e-07	3.88705420929405559892602581316966e-03
4.25330689659418810427967661566772e-04	2.17285178610068321555295355412349e-07	3.47879927256357187844698493135067e-03
3.67834376461750447034726556089217e-04	1.64826662967691482406902800824414e-07	3.09916312219973601758885341504888e-03
3.18962191798163818166837478418573e-04	1.23832027590394213059997836036200e-07	2.74473700004933210728888372280710e-03
2.77602031732059742821950239628972e-04	9.18556925858390432818215773658522e-08	2.41239330271935575143807021571904e-03
2.42809026821047300975005973622156e-04	6.69836211002410822508091296615609e-08	2.09925391527671117735683292158564e-03
2.13785434213496392343525883647733e-04	4.77213601049512036732676161387536e-08	1.80266054128878871196817273720393e-03
1.89863550940343285741111327874984e-04	3.29066866548344395097019197693614e-08	1.52014631492056266785758680571577e-03
1.70491329781773945170435904731815e-04	2.16416925402500295248515835433787e-08	1.24940834094652234811523218546838e-03
1.55220445350292890046934402221180e-04	1.32403665648642017941234280634652e-08	9.88281193962589793439436094762733e-04
1.43696594344633976507138721782586e-04	7.18864169104484351390973683137151e-09	7.34711588964161237641811370556566e-04
1.35651836935718117721586109277012e-04	3.11455998129542493293594284646657e-09	4.86734337034526965497015253890816e-04
1.30898812292637547731405392081920e-04	7.66763374105942502823014243631477e-10	2.40739644919245809479759120804900e-04


==> anc/HL0.1407470301.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 1048576	Residual = 5.487711e-30	y0 = -2.89740708562337833446742469955365e-01
# Amplitude at highest Fourier mode = 4.00000e-38	Pade error = 3.24500e-32	H/lambda = 1.40747030130442727794837202827180e-01	c = 1.0922960000000000e+00

9.95293495365059853266720025418305e-01	9.33055223845217355885787385128974e-03	7.45894086617177797597880449633364e-01
9.74981562648475640208036997143470e-01	1.93218650694864227170523522578682e-02	6.95411862260134723426161207877410e-01
9.39723936897394149699522904320177e-01	2.64268465922197705960733513562931e-02	6.37604218744389501906642548391330e-01
8.92087360209661210771860908974935e-01	3.06912911127877330712636852204752e-02	5.87677369057763790948864460469587e-01
8.35274479665458322798113893010063e-01	3.24311697826081243516434448517525e-02	5.42950366274920428340606721651417e-01
7.72624618135787186563920652401087e-01	3.21505694961392949421280741860334e-02	5.02144914397196926474271293038770e-01
7.07221526924775280393144459595212e-01	3.04232172879580287726387518986743e-02	4.64561995920787800987733862640285e-01
6.41648698645612299021574669899675e-01	2.77913597234087759808990251916577e-02	4.29766863512728278713609413649701e-01
5.77889267586518097802612094888035e-01	2.47046683840253467425862963535169e-02	3.97458783040529400667176967390222e-01
5.17335590277310477627602610615698e-01	2.14981711158824598418447066830584e-02	3.67411926355519198395310478687491e-01
4.60864372237420685279091549604825e-01	1.83973392459220893864025050592594e-02	3.39446271547216437881209241974297e-01
4.08939412219051565907734943770579e-01	1.55371116173314528843585831952007e-02	3.13411943299943553221349329303216e-01
3.61716193940577514644275778277414e-01	1.29849228597946875133855089904292e-02	2.89179938223971804590544907425710e-01
3.19134269168375778446299328708008e-01	1.07620009895106038499346967194060e-02	2.66636153162191660476125846508543e-01
2.80991949595781524173672115575259e-01	8.86050984120734109804069916426856e-03	2.45677330839794924697536110861836e-01
2.47002991846861410028492341454234e-01	7.25613322166467565433718315955895e-03	2.26208254856249235910366186034973e-01
2.16837498412947357993671790055987e-01	5.91667287165223709263544451195258e-03	2.08139825759809406232019623004161e-01
1.90150125269755700495336127863763e-01	4.80755047278349375318596140992421e-03	1.91387778494136351123829827363123e-01
1.66598653376864918416121465582922e-01	3.89508470011175937511578277108886e-03	1.75871864507538253119107332295659e-01
1.45855550796249649525784221326560e-01	3.14826087381695391624957666586002e-03	1.61515361471946067495726802446600e-01
1.27614610681164029711315200950913e-01	2.53953083794799769578359138944856e-03	1.48244804509799589791672608605788e-01
1.11594237607629615448335768274855e-01	2.04502130637330903324780856665064e-03	1.35989858883310497681870170976437e-01
9.75385252558810936767286729781295e-02	1.64440437482481985993160810682921e-03	1.24683275748543105090196693520731e-01
8.52169329538571652907802280830787e-02	1.32059349639583961720602962834201e-03	1.14260889866904308857073509071047e-01
7.44231180866542451229456188307859e-02	1.05936581602508304637711681036977e-03	1.04661631487206723705385771099691e-01
6.49733001923217359498066850874499e-02	8.48970315197510725565920212583680e-04	9.58275346359873279425422617392973e-02
5.67044045995040466647477842196035e-02	6.79754586691015137628454224530253e-04	8.77037314609543190012052493374302e-02
4.94721447598726223635158802364702e-02	5.43826481544046131751641927354741e-04	8.02384275768958890507020273045084e-02
4.31491419163495408244343819525687e-02	4.34756907219430532741161915996920e-04	7.33828569578626267322956459088448e-02
3.76231400946802192125959537903120e-02	3.47324333624374240888166813873433e-04	6.70912171834246700723139467419993e-02
3.27953475389184805993759779139560e-02	2.77298495449038776735228993804446e-04	6.13205871599521041078633404227684e-02
2.85789182992914169612440286189145e-02	2.21259328338690042187634970710536e-04	5.60308301046482607323778083267283e-02
2.48975766893541942715544283562903e-02	1.76446678420594857037635901984219e-04	5.11844847922030946151285398631858e-02
2.16843806620786307204991548818023e-02	1.40636363097173865135804748264717e-04	4.67466479666369309742544085785065e-02
1.88806163632342980822678660872468e-02	1.12038480208448581701344970055399e-04	4.26848505835758682777291123758270e-02
1.64348141916944814880055108338768e-02	8.92143085605720456409518282194271e-05	3.89689303169279786317860002411387e-02
1.43018759238634162245295507458586e-02	7.10086244336013288036182240283616e-05	3.55709025662650603425641143102712e-02
1.24423023738501459084013327992885e-02	5.64947251620092091120639516263414e-05	3.24648319710159922346115779405935e-02
1.08215113735434474849104927817675e-02	4.49298771013196572757618667613481e-05	2.96267061304144941357885773190390e-02
9.40923640265903373284727192233027e-03	3.57192816440046180045894464543555e-05	2.70343128557834652419574217991146e-02
8.17899688948374461958500877018486e-03	2.83869783054718933863480828661782e-05	2.46671218706885947880690020135712e-02
7.10763198733374819850752645409675e-03	2.25523814311188341349097039455611e-05	2.25061714776840430129640750552162e-02
6.17489046441001668459584118987284e-03	1.79113816346495200917638198946849e-05	2.05339604277602746737131665748917e-02
5.36307017251357717008535384849597e-03	1.42211395883128813870121097958907e-05	1.87343451216076361659006166232006e-02
4.65670133145648289076495125108598e-03	1.12878627872519927061216741569757e-05	1.70924422824781699598019019909493e-02
4.04226854560699711770058826574875e-03	8.95698985997849528702556661448471e-06	1.55945372728072211825203700283384e-02
3.50796704030221644943466903813039e-03	7.10531630313838079660024209172329e-06	1.42279982480720958233827155435740e-02
3.04348907160739125517920801516762e-03	5.63468421213935497034042149641336e-06	1.29811963212145765064791003545746e-02
2.63983685064768548647013974526472e-03	4.46693025961949583544858496089616e-06	1.18434317629226480406137933644050e-02
2.28915868003899761671201016478173e-03	3.53984418958599421915768856804301e-06	1.08048659573969432664412281225934e-02
1.98460536447406217477110700388353e-03	2.80393743047943800031889510872014e-06	9.85645849405536523229755550862184e-03
1.72020433763080893862314183724061e-03	2.21986036305356477356485050396374e-06	8.98990859379154667259959478114686e-03
1.49074931690832699378205864110625e-03	1.75633877711180398801204038561080e-06	8.19760014675540906607831644274166e-03
1.29170361896451517910284327489322e-03	1.38852603877370166993464158315348e-06	7.47254991068563276698732901800275e-03
1.11911552245534367030600521399086e-03	1.09668824681588395679463761541075e-06	6.80835869370582139085773569743247e-03
9.69544256876337234074829077996473e-04	8.65156066335899117227073596397197e-07	6.19916546984695538718512127711750e-03
8.39995350379260004625380344133962e-04	6.81489938744840709500689918410971e-07	5.63960435293359998422083409169128e-03
7.27864204129252446100998688308415e-04	5.35815799472386898945167300270599e-07	5.12476428715851758485099547726283e-03
6.30886884331360691967583325271913e-04	4.20296873425584713181643359500928e-07	4.65015127816077668889043639720249e-03
5.47097236224578117395684384965930e-04	3.28713950722005481483611119418008e-07	4.21165299663254930723793409636522e-03
4.74789527315086769118288431075730e-04	2.56132053656188056914159219772585e-07	3.80550559881754180294013130349464e-03
4.12485922692008788123931093290465e-04	1.98635833002430927717043427499700e-07	3.42826258404365650041669146159001e-03
3.58908186179228524248063375373488e-04	1.53119597504473759541480400821648e-07	3.07676546965132458064034537556413e-03
3.12953086006977942190077724910652e-04	1.17120760240727915060640318791075e-07	2.74811607553277182710880246317545e-03
2.73671058618652725085967718093806e-04	8.86877992519428336478353473011023e-08	2.43965027737537073153702551098312e-03
2.40247747807967620962277685827896e-04	6.62756693914962490884921744899277e-08	2.14891313259272269333622984979808e-03
2.11988091181497334486091835010629e-04	4.86630608631736992277242578556205e-08	1.87363527241920591007659063765175e-03
1.88302674420935592088174345637177e-04	3.48870642501644199063523037393130e-08	1.61171044144638469085024180978709e-03
1.68696115956895581821901936412124e-04	2.41917350079107197384660197170913e-08	1.36117409034353600417013022575135e-03
1.52757279927267029321213220120037e-04	1.59877952915458589101726145678417e-08	1.12018295913529770318415857329880e-03
1.40151144510646640316436347404341e-04	9.82130422872918726488488377232321e-09	8.86995598654705711730441535709194e-04
1.30612177418021149805461263437638e-04	5.34960268188255624667434220590112e-09	6.59953781604887880487517282140736e-04
1.23939091997292468912433811349706e-04	2.32322201904026776387587775452723e-09	4.37464754402809616588378050565346e-04
1.19990878236048254049404993953608e-04	5.72760838363657098492772766410823e-10	2.16594088515624053067533103232336e-04


==> anc/HL0.1407517682.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 1048576	Residual = 5.339364e-30	y0 = -2.89741235863959916297294615393799e-01
# Amplitude at highest Fourier mode = 2.00000e-36	Pade error = 3.69230e-32	H/lambda = 1.40751768222725999859256952599502e-01	c = 1.0922950000000000e+00

9.95279335049750205233879250153588e-01	9.35736181379377275758383723059888e-03	7.45811519208753610102976550425335e-01
9.74906899202304664142669412885274e-01	1.93739835943328007256022387032593e-02	6.95266794831999793264597758217723e-01
9.39548258178707580672575078227035e-01	2.64914386521031681800703454537007e-02	6.37403498663643362433108375518404e-01
8.91783920719619394309969935812645e-01	3.07564563658940444519071340823818e-02	5.87426479365626572867405504307739e-01
8.34832323687267741013761573704236e-01	3.24877710481250014776451207154405e-02	5.42654220767155911684714658676231e-01
7.72047374665682130530277636659915e-01	3.21930767443428695395737515633384e-02	5.01808387781931227414267889349763e-01
7.06524078834521755135949981271455e-01	3.04495535169489529682029713200215e-02	4.64190021452759722628205222847901e-01
6.40853027050660071493294982983456e-01	2.78021077577392550319836876377318e-02	4.29364386721279062459601139818657e-01
5.77020521401441346893958462111577e-01	2.47020670281592081787732054203159e-02	3.97030682891516674269955581942467e-01
5.16418981559477125699471850903773e-01	2.14852098407670502765396850548425e-02	3.66962939501936307968074667529299e-01
4.59923084423592623691167460893476e-01	1.83770957214551694875683412883791e-02	3.38980927267318678120455314797229e-01
4.07993437564412866877957585148181e-01	1.55123504091294522496195820592413e-02	3.12934509911398511915710975827718e-01
3.60781890865097072085259887796256e-01	1.29579075436700639992411220769639e-02	2.88694382327021540987022481683183e-01
3.18224406111685390525824014934914e-01	1.07344524097161455933357013772111e-02	2.66146113740452686102696671736032e-01
2.80116032109147330320488433979360e-01	8.83364920206909505326966685714428e-03	2.45186108568436649154176650146993e-01
2.46167720244399104293881379762305e-01	7.23076419487618986220161490427389e-03	2.25718813830166427651283019980319e-01
2.16047254924125398432482501549894e-01	5.89327315217695475439751509005466e-03	2.07654802634779496469589788575178e-01
1.89407432715273518401639147740824e-01	4.78635650763253545431043833444179e-03	1.90909494313911660069108693061618e-01
1.65904578418342505904454144637050e-01	3.87616261894782620915135826324628e-03	1.75402336759036535576946206425858e-01
1.45210044122066756896666853344432e-01	3.13156224483705713075078587613475e-03	1.61056316315132549494090883266628e-01
1.27016786663442901088057048661512e-01	2.52493464258756729079608071840126e-03	1.47797690260872180431937678037903e-01
1.11042600258351437658058206344285e-01	2.03236451134921365506763086575384e-03	1.35555861627112396162886158611061e-01
9.70311484630108158402718341474499e-02	1.63350354574947954159637340213835e-03	1.24263337197585535401173160559293e-01
8.47516027270020400498951949805062e-02	1.31125959766831533837651905126175e-03	1.13855726985829046550941736336588e-01
7.39974437494741815872762017477077e-02	1.05141395357992811703770539126996e-03	1.04271757202393536518501925036309e-01
6.45848004827641702728006466668883e-02	8.42225808604686046062813295702638e-04	9.54532790253215396151339808926547e-02
5.63505736323928587825056307501747e-02	6.74056435687468297064978888579174e-04	8.73452629549736111340039411753790e-02
4.91505018640756293085478531493365e-02	5.39029025291957646600568593426327e-04	7.98957737777177252437771095622138e-02
4.28572685474050365045471024551299e-02	4.30730261643920410689535491235376e-04	7.30559246976466870083854018744217e-02
3.73587063751658762177409043153751e-02	3.43954028595556116816975400948941e-04	6.67798114580205729732897978398171e-02
3.25561304912793748297886255019691e-02	2.74484611736929141919020439235940e-04	6.10244286190429359503203275982504e-02
2.83628134860917772636138561758174e-02	2.18915345573077871930241123474262e-04	5.57495708515296973224515606923906e-02
2.47026047249165970520315656093970e-02	1.74498182041444140585777156849481e-04	5.09177223509436203323262244397899e-02
2.15086898535090525425900459986924e-02	1.39019713693419804779089124877800e-04	4.64939374350368013824032388033730e-02
1.87224825256443268609555291709135e-02	1.10699516307077065414232575471404e-04	4.24457151748260896748082895465398e-02
1.62926384404923968272132451093823e-02	8.81071287560881241719061798668483e-05	3.87428705976950291769811869764392e-02
1.41741809983264220627867524091120e-02	7.00944742943147656060308031057889e-05	3.53574046530896361053640001101363e-02
1.23277278379157057164928170638118e-02	5.57409984296072422466610476192103e-05	3.22633747882982211432909206717955e-02
1.07188079138080443946272242990961e-02	4.43092297362375227324301119504048e-05	2.94367676552782266681240048127325e-02
9.31725941589841569123342440221685e-03	3.52088512040081627189229560631849e-05	2.68553751585816929578390481474135e-02
8.09669960244773196914416859974878e-03	2.79676992551752219325139151413184e-05	2.44986747773243415478188395820615e-02
7.03405842569124213029258852008826e-03	2.22083878597962290855948353696743e-05	2.23477148749529612489184045357617e-02
6.10916861916253605282660005705850e-03	1.76294906306998910221104531272027e-05	2.03850055397591709382011302530199e-02
5.30440565750188736313063824168457e-03	1.39904095869892239050362562911197e-05	1.85944153342500663818558220457442e-02
4.60437168572849293189321641820574e-03	1.10992209647956489840236948116758e-05	1.69610741442522815703799314416355e-02
3.99561815142793743955429923853180e-03	8.80292141473308652667070234212666e-06	1.54712821240541563555007500159747e-02
3.46640246712745122886816879856340e-03	6.97960699392052912571156597750519e-06	1.41124245676214988828434380591082e-02
3.00647458357723343167564037220565e-03	5.53220664073788627006104369435469e-06	1.28728924194973258585034517823923e-02
2.60688986336191558087233237896706e-03	4.38346472872987785702314384202450e-06	1.17420080832619599032816235443048e-02
2.25984509777770737064771631932942e-03	3.47192664625314036271455636258993e-06	1.07099562049991754170849888536025e-02
1.95853489723562642599926228000567e-03	2.74872942383393576161852150927557e-06	9.76771918828449773241324185057477e-03
1.69702600544942055056281786559851e-03	2.17503813710019435234047840144332e-06	8.90701725866859226033434646580834e-03
1.47014735426025425754399880739285e-03	1.71999986613856747176046197879706e-06	8.12025286734578966315544348904370e-03
1.27339391067679265966740222574284e-03	1.35911195634309104002105958288319e-06	7.40045912229044523695525212946656e-03
1.10284258738453498105664099544384e-03	1.07292150235981203710076381204249e-06	6.74125183376763203391629894897554e-03
9.55078698957379785331179901759165e-04	8.45989345857508164074894876714055e-07	6.13678470934734078498179327945661e-03
8.27131645604574508077325863086596e-04	6.66065159967359628737303064102108e-07	5.58170725012922564064055079785177e-03
7.16418686843007741811010550973697e-04	5.23430931918719636972747304159874e-07	5.07112499079490131316225573012697e-03
6.20695822047138751259989519137238e-04	4.10378776504734670351712509298295e-07	4.60056186000689977084673955247817e-03
5.38014922697504349837790724462165e-04	3.20795882034375148315616987529603e-07	4.16592454249872400506353513053122e-03
4.66686368077546883186765316307379e-04	2.49834851806291880836156447655303e-07	3.76346875668795937798671784277545e-03
4.05246528453594623129280372178303e-04	1.93652068117422737791295473449586e-07	3.38976736067416170073776597183340e-03
3.52429519443008764268128600493731e-04	1.49200209988461480515550977819337e-07	3.04168022737703251399841913364282e-03
3.07142718167709947584722911136154e-04	1.14063862546825631287247421738377e-07	2.71632587577367360897693579463735e-03
2.68445588380733288379774816385555e-04	8.63293918384349642007225700496327e-08	2.41105484547453282745160794922757e-03
2.35531413264818776144623630651413e-04	6.44820428325644132090382717554622e-08	2.12342474264814974225992934289946e-03
2.07711584921634431496601152084895e-04	4.73246542972328149196446090135591e-08	1.85117681766379223820322019502324e-03
1.84402149063080222761944032658222e-04	3.39135467376395323013365646047267e-08	1.59221389902750901473453644257317e-03
1.65112350285693596998589363516623e-04	2.35080790867213888994593403988881e-08	1.34457950570289571632579160548586e-03
1.49434965661854354475175304905658e-04	1.55311246699126994659907525414950e-08	1.10643797701130297091974112347862e-03
1.37038251253292002013369204680545e-04	9.53832040213971926830365019647904e-09	8.76055482219786252730933585117361e-04
1.27659357619379415377637469430775e-04	5.19442516998628086396299361178939e-09	6.51781792026906067945575066844540e-04
1.21099097280203257355508190546355e-04	2.25551033280261218939898777397634e-09	4.32032706429313891819474872598183e-04
1.17217970663081269031752912398297e-04	5.56019957683218508789928206582505e-10	2.13891880027950520503547843524270e-04


==> anc/HL0.1407566253.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 1048576	Residual = 4.861052e-30	y0 = -2.89741796006213690864811246546012e-01
# Amplitude at highest Fourier mode = 8.00000e-36	Pade error = 4.30890e-32	H/lambda = 1.40756625326180500164395164012027e-01	c = 1.0922940000000000e+00

9.95259726659478685133426040303172e-01	9.39445569575820475175139588556692e-03	7.45702483495211279840797519354770e-01
9.74803743037772694601527023713603e-01	1.94457297468846594627171368116445e-02	6.95070925948349628865358036380678e-01
9.39306502259096667526356816725084e-01	2.65795337497308176855371206831960e-02	6.37130402781785636979039377032247e-01
8.91368598101409671321151206137771e-01	3.08441068501909425273690279188749e-02	5.87084786971691131002268174158676e-01
8.34231025821386737645159872300787e-01	3.25624164191058159263706924976514e-02	5.42252022215249182073574806358030e-01
7.71267925037695286113582453293897e-01	3.22475121262678046586689637194296e-02	5.01353692604162107348663484508672e-01
7.05589260129921301973990681774993e-01	3.04815214032888196892769732575264e-02	4.63690679984521252757975796430279e-01
6.39794411684757753142755951768203e-01	2.78129896358802303042677223215926e-02	4.28827911183021311607340400404045e-01
5.75872938451364307865353335531902e-01	2.46953582111671844755237257435854e-02	3.96464119449262616363078379657647e-01
5.15216388102335859031659071447776e-01	2.14652271885552290079349228735988e-02	3.66372813466744302546704803139178e-01
4.58695973351558233647118999286238e-01	1.83480928669400819373639253355919e-02	3.38373238121711343171333864290994e-01
4.06767546410308460319306280544940e-01	1.54780264383608668248764248251618e-02	3.12314747707329624841608306541009e-01
3.59577846193084522664310966524308e-01	1.29212111611479159509662105256359e-02	2.88067546585058704168624560308080e-01
3.17057953543465856162284712281948e-01	1.06975716163972218419644673410686e-02	2.65516727034053290529892639643874e-01
2.78998579222644447545809084339800e-01	8.79809801029823733913603972283518e-03	2.44558224772316133908936715909854e-01
2.45107005923615636030554669303940e-01	7.19750716042038607389451942351363e-03	2.25096024957817592160428470964834e-01
2.15048030457785715467565067413219e-01	5.86285340516631037296054463169666e-03	2.07040248868374719669283013537997e-01
1.88472091338542821252943430008180e-01	4.75901023535198982843057595571827e-03	1.90305880189319043719403753714399e-01
1.65033703726339923315509533739052e-01	3.85191346487148436576262374084864e-03	1.74811953925891675670955713563532e-01
1.44402868629614889579761844984239e-01	3.11029486862395026572838010384828e-03	1.60481071331810996078653539324869e-01
1.26271563832681086235579353702048e-01	2.50644952973761757199099571303858e-03	1.47239135240326190727887664307072e-01
1.10356899456452489087822113851810e-01	2.01641724316392287337539082062099e-03	1.35015225935856126966916097866812e-01
9.64020846063619018362721482294775e-02	1.61983189275803269271399610078480e-03	1.23741559081688753440296800355527e-01
8.41760123756829526716956798926585e-02	1.29960145848030771436589490545761e-03	1.13353484453550754029692850912830e-01
7.34720182789725596966561855560413e-02	1.04151862999301998129487776698769e-03	1.03789497688661641167656356356264e-01
6.41061854049951577110456085747835e-02	8.33860562607942700813542927321238e-04	9.49912474709016732116970250416897e-02
5.59154415456608679147695839438581e-02	6.67009795500368004875641391111320e-04	8.69035280629935788897430204605440e-02
4.87556050461201070351841228259999e-02	5.33111918420618231170444917140227e-04	7.94742523500232014243543247374194e-02
4.24994759302142799126174274467364e-02	4.25775749223683111934835105682279e-04	7.26544040527840933043373043103347e-02
3.70350285779860318868275138448066e-02	3.39816184830333199730211772453510e-04	6.63979699682597218153346133944647e-02
3.22637357413869461781709898402743e-02	2.71036921883569589667368399149008e-04	6.06618543919203723601177768736991e-02
2.80990366073986858618424956967621e-02	2.16048873381140424920867608995400e-04	5.54057785644800136173916986648961e-02
2.44649508861319099877530113832221e-02	1.72119671542360662143933084945389e-04	5.05921682611902268505137177696556e-02
2.12948343975323246188116667143795e-02	1.37049730680428593632956455837380e-04	4.61860326293772055419064626181608e-02
1.85302679147585951516606197966760e-02	1.09070693704496305699182562029529e-04	4.21548371683112953070683246076834e-02
1.61200691259213546695389525653655e-02	8.67625516665560792090388607591635e-05	3.84683734171407612050704283183473e-02
1.40194168462340097731465124073963e-02	6.89862211268263023450746418951917e-05	3.50986275477501050738020373739351e-02
1.21890766087368209167516609241515e-02	5.48288417144001777318471452615777e-05	3.20196497030027850843939430452160e-02
1.05947171869333423330459035662558e-02	4.35594922781849493899026817436952e-05	2.92074255985221851642391284193340e-02
9.20630826229351513995573530456182e-03	3.45934086320459202399379744399725e-05	2.66397516139765452379304364611591e-02
7.99759022168817923770090273450296e-03	2.74631174577382783374310871174462e-05	2.42961143252044638671691038189335e-02
6.94560788114257465382014473355831e-03	2.17951823047394725713804718815936e-05	2.21575751707911526886244435888747e-02
6.03030073836325281351015335748241e-03	1.72914937926429350737697344819193e-05	2.02066607208155717768013052417372e-02
5.23414312884628094940561468388229e-03	1.37142326951528661927611660755028e-05	1.84272588327340598007189908105302e-02
4.54182838122774716601083372802040e-03	1.08737970909314403312905833922753e-05	1.68045208336363765178162521010920e-02
3.93999172773448507696839799104347e-03	8.61911836231700028957318002010857e-06	1.53247697474801148196851118131656e-02
3.41696732238746532156541883320170e-03	6.82990016807006676952466675014506e-06	1.39754144856393798391115051833365e-02
2.96257525467199091998327862295529e-03	5.41040369766429209115760406013580e-06	1.27448698351386563044762690819982e-02
2.56793492462262298744514185350279e-03	4.28447504844700660566034368708433e-06	1.16224820030274930914801148693843e-02
2.22530157296941463434686907677463e-03	3.39156944828650614840270374432455e-06	1.05984594074896112514821803891385e-02
1.92792314217624471005948264082267e-03	2.68357478247620179578481656633666e-06	9.66380836000878474739306710742591e-03
1.66991498364475581415924287017344e-03	2.12227552505442578228474516150270e-06	8.81027326761261493473596391728519e-03
1.44615022535739681624931703072583e-03	1.67732938642815943658298567241043e-06	8.03028099071508196895684635006325e-03
1.25216387671149860206183210310138e-03	1.32465414584658155378341890397685e-06	7.31688900333751969847420491742922e-03
1.08406897873950910269625629997495e-03	1.04514238912841159620319327162074e-06	6.66373701137448454479705993737382e-03
9.38483313584702260141764875082821e-04	8.23638172404226320270339428648646e-07	6.06500169605263489880483875845413e-03
8.12465370470022344731731345881977e-04	6.48122753787515498421073819656540e-07	5.51535427235728850913976128973225e-03
7.03458427863080331697867704828655e-04	5.09067091500665094568137746514716e-07	5.00992059175293104020527030150721e-03
6.09241753577305647403351482032024e-04	3.98917286026232650597350953527894e-07	4.54424357250374192279652584263024e-03
5.27888047595615403598135135074627e-04	3.11685936837907171754871640715658e-07	4.11424779222717038031525869486819e-03
4.57726359960635868093610702061284e-04	2.42627817177622775039530614014044e-07	3.71620610224303177629612277798474e-03
3.97309812426593314295209562369410e-04	1.87982620620655816919039586991805e-07	3.34670811942296420321755505554054e-03
3.45387539894625703339694527329659e-04	1.44771027725896433174077289943445e-07	3.00263045060055220027924542272677e-03
3.00880344926228113686172153039789e-04	1.10633149818887057987136278176848e-07	2.68110853844307560398097210069156e-03
2.62859624122046111543979593855305e-04	8.37006528849594020447648660146227e-08	2.37951007061836771866286693178802e-03
2.30529179853656718920724073504370e-04	6.24956483504045227941319707328006e-08	2.09540991650529467600971668888597e-03
2.03209578698347641649017361813966e-04	4.58508536821621125070794765585375e-08	1.82656652431148462758635414241345e-03
1.80324762908650712175987679906545e-04	3.28466587877584040483445980344403e-08	1.57089965461314991168349446013542e-03
1.61390664687767851512783396717339e-04	2.27616487574487260836202978244092e-08	1.32646928758383702806097915928306e-03
1.46005613614347705793847692823732e-04	1.50338733106793163339990538238305e-08	1.09145554265286751284284757441543e-03
1.33842362950917775185976399478234e-04	9.23074849744211723629745277031215e-09	8.64139489991528776959179517245128e-04
1.24641589392904922422352613339966e-04	5.02595079214264977640516035550504e-09	6.42884789697829109954062335790261e-04
1.18206744026086891506576275944776e-04	2.18204103273337431479090591402277e-09	4.26120118985048418180270671865015e-04
1.14400153067717295450087070790208e-04	5.37860743846408441781850078854931e-10	2.10952168836999108775189514885205e-04


==> anc/HL0.1407667415.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 1048576	Residual = 5.671504e-30	y0 = -2.89743025014539239578977904402752e-01
# Amplitude at highest Fourier mode = 2.00000e-34	Pade error = 1.51810e-31	H/lambda = 1.40766741498084046941768512136759e-01	c = 1.0922920000000000e+00

9.95099289230264676243100245722027e-01	9.69757039811317923441590327435935e-03	7.44820078893236066852913249129459e-01
9.73959965170318005072825398975202e-01	2.00308560761626875583848280814417e-02	6.93484569604625917734880272566646e-01
9.37330574671603871981751168185863e-01	2.72957540581413855908927155568847e-02	6.34917582434912734881609348982259e-01
8.87977926514333695601907265703220e-01	3.15534951875821980487539008738462e-02	5.84315386564823588269424110399744e-01
8.29328985416580299975921924668407e-01	3.31625970753853311113652975544750e-02	5.38991739209856964611705779484128e-01
7.64923732310910324498141969852420e-01	3.26806741996013440451795653868299e-02	4.97667711807913533984455877534685e-01
6.97993664984077687358654840498193e-01	3.07306600623012862521619767633598e-02	4.59643002709339904294809398605574e-01
6.31208392879390062977394575022310e-01	2.78907814832215209135295854718689e-02	4.24479865155038722871691855910464e-01
5.66582100984289002979101678568126e-01	2.46314092602777629696973261209655e-02	3.91873266171192451301735710242357e-01
5.05497294998488090610311462756021e-01	2.12954002435421738407369264728568e-02	3.61592437725352795954161908594933e-01
4.48795344283823516245432528950685e-01	1.81073003733335150706185005064247e-02	3.33452249055294464297752841555030e-01
3.96892237305019747393198753649018e-01	1.51963136640066622797915564567260e-02	3.07297780045435742277283993454242e-01
3.49892490760053835916504852800491e-01	1.26222787749806496016511255312153e-02	2.82995119676638473661656210223150e-01
3.07687315401042255106175677838540e-01	1.03988065970083563186006967084935e-02	2.60425396945201028878847073260676e-01
2.70032333348474783598004438766479e-01	8.51137293735683842959994732806000e-03	2.39480716341570931714446786313545e-01
2.36605408954620223169974267938489e-01	6.93025779598284968721734386089797e-03	2.20061354513393737530350326062132e-01
2.07047555205058885521386768597466e-01	5.61915528366409615184905393551409e-03	2.02073853501336479129721366143729e-01
1.80990541555390544036266768211124e-01	4.54052099591201411601985358501551e-03	1.85429765550489482523153360734858e-01
1.58074608683420699528382685280858e-01	3.65863591739805006941576319535260e-03	1.70044866016242412152115444246674e-01
1.37959122811485825971431102473597e-01	2.94116272488884104806354039820922e-03	1.55838692087099775449344432668120e-01
1.20328363697676128251996552674570e-01	2.35975876949027115844087234983870e-03	1.42734297944914827414552904723768e-01
1.04894066921401603697577287014926e-01	1.89013253160658636834952565474192e-03	1.30658144502225959998424658959664e-01
9.13958767286087680611363138586517e-02	1.51179659351841822247966116738519e-03	1.19540064594873088719807415564736e-01
7.96005120175797242428467833086012e-02	1.20767584032401365321736345770899e-03	1.09313262751642002097293258041304e-01
6.93001893449500441666322765683782e-02	9.63666098576627030953313882852593e-04	9.99143227302511296326842770722542e-02
6.03106630300960274776045873768273e-02	7.68197227374767623464982267711253e-04	9.12832063821105735064772138600862e-02
5.24691147624227424253879372963549e-02	6.11828828980778015784334498663249e-04	8.33632347737049174123724589841616e-02
4.56320380789019348158701131845384e-02	4.86891079255468698130690355370938e-04	7.61010475822091107539990416052234e-02
3.96732047263749861719707573553712e-02	3.87174067806864159015796138498686e-04	6.94465401957389587505514058094032e-02
3.44817614282410843739236665396851e-02	3.07664037201826811392248920976603e-04	6.33527801120896325647503391228161e-02
2.99604806231082006126546607348238e-02	2.44322417035769345108609122540289e-04	5.77759054586972374325410050943647e-02
2.60241729198124201053192214970534e-02	1.93902537612886536198483830498651e-04	5.26750090099153998034708843511645e-02
2.25982592867478460390975674706434e-02	1.53798738512883685860298491132493e-04	4.80120111668456608860004040335456e-02
1.96174953083113935903880791543338e-02	1.21922866761959075354454166287050e-04	4.37515251460706514801913632084852e-02
1.70248368126785490500836721443352e-02	9.66036529548866850300550647845274e-05	3.98607172318214449372227096191916e-02
1.47704348606500829976758718302942e-02	7.65050250924999998619203967817517e-05	3.63091645287794821698641723998610e-02
1.28107478307158629903362877589168e-02	6.05599922936136814123059522019658e-05	3.30687123219838126805374308891812e-02
1.11077586908644280540276501527618e-02	4.79172629048785692521566552789000e-05	3.01133329075280975485424667738239e-02
9.62828622462113353283605017502610e-03	3.78982350111216840287914715107135e-05	2.74189875183780188711273544729666e-02
8.34337981030074710761641948803926e-03	2.99624068728985269804019346110437e-05	2.49634926766978939032153329048483e-02
7.22778824455547899494316004724815e-03	2.36796029490568091502449773816095e-05	2.27263919868807406433137446430062e-02
6.25949399483770938551476869915439e-03	1.87077036447573063846522923275007e-05	2.06888341017161225159118690770561e-02
5.41930512242483006853654424740539e-03	1.47748103072808754340153959813887e-05	1.88334573565338099377898761742135e-02
4.69049792283873418192844429499171e-03	1.16649778905884991959941621451147e-05	1.71442813294368722725352511057544e-02
4.05850408720620751070882193857555e-03	9.20681263985114681463502241826228e-06	1.56066053289642014636525143552540e-02
3.51063690299679832215132172462951e-03	7.26436717663501693191974206217579e-06	1.42069135815743800163503478643140e-02
3.03585168140055536198459080861867e-03	5.72987568036057318839547631981510e-06	1.29327867616573788361529097019138e-02
2.62453620622380507168045053116372e-03	4.51796163979165745230333341033692e-06	1.17728194952521481522578454499523e-02
2.26832753111290287060505128339518e-03	3.56102329514007431752115231157819e-06	1.07165435240891800176137967997143e-02
1.95995190492638974702761069586581e-03	2.80556035009688732530042495983150e-06	9.75435626558450653504553190586170e-03
1.69308498845624077818538069880258e-03	2.20925242705934782119274814729681e-06	8.87745450597967574684073391638609e-03
1.46222985508175475934486024276166e-03	1.73863734840451705584201959096813e-06	8.07777292211620217361020244189465e-03
1.26261055814778600837963656936081e-03	1.36726753624377034425220979912823e-06	7.34792706931118646910489239017733e-03
1.09007930885377171265462416624115e-03	1.07424712681348284284172845509508e-06	6.68116042824507711721216565321125e-03
9.41035544839610584867051298431211e-04	8.43071954326284852092358772105100e-07	6.07129509432124358728381949245783e-03
8.12355382993258651919062297793773e-04	6.60710276430071023656628556011861e-07	5.51268571681999023041486733165330e-03
7.01330141567971226558155304569918e-04	5.16874714875617242882705841823776e-07	5.00017633070448731144139406234809e-03
6.05612788056494301671039465034766e-04	4.03445973045423835507398504216850e-07	4.52905976294025373962828193841741e-03
5.23171320902064285135041981619593e-04	3.14016961411077725846787384371512e-07	4.09503935144942756607438279668199e-03
4.52248224514543324902793088978248e-04	2.43532404298923209103282273138507e-07	3.69419278848634366883912222008017e-03
3.91325248841105046480816569858330e-04	1.88004128645543210486855987837291e-07	3.32293796457866598516256572105894e-03
3.39092859804398149175014622809664e-04	1.44286308492011248437368630645768e-07	2.97800072310548256168978366858595e-03
2.94423789165468465825536506948708e-04	1.09898177037699583640705549939880e-07	2.65638444261367325136819252172477e-03
2.56350185005739544092423467816282e-04	8.28842977947159098027887201282764e-08	2.35534135774345107575805469843528e-03
2.24043928919543256270426234621178e-04	6.17045449378932723709963629382737e-08	2.07234552181734994108339543437748e-03
1.96799743934714595429386174829657e-04	4.51475858221549270537613670039131e-08	1.80506731235479297991163299134872e-03
1.74020768549686651180397434653402e-04	3.22629679054958842670776623509091e-08	1.55134938199369234633263915824337e-03
1.55206317876125992168788180723554e-04	2.23079542926240656417975381240486e-08	1.30918395046582898389809851044270e-03
1.39941593832204769468614516050952e-04	1.47060822313647963309212231498127e-08	1.07669131712385607508344486163523e-03
1.27889143496659723415706264840867e-04	9.01508249414015395875222634629398e-09	8.52099459642202855396603795742292e-04
1.18781898465362046084611325526493e-04	4.90233012734591044289479120732955e-09	6.33724579388416036147126019475822e-04
1.12417658606245763234835893999788e-04	2.12642650967396310330813070787853e-09	4.19952452159740376211701631857622e-04
1.08654911475581980471426655025117e-04	5.23862254991331200269051811714340e-10	2.07814304624680889815290703782119e-04


==> anc/HL0.1407774882.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 2097152	Residual = 1.168259e-29	y0 = -2.89744420220317942473061598745535e-01
# Amplitude at highest Fourier mode = 2.00000e-36	Pade error = 3.51270e-32	H/lambda = 1.40777488185175803681478080009342e-01	c = 1.0922900000000000e+00

9.95290422626184392561581292924234e-01	9.33643049595142066311501513175907e-03	7.45874916217695395892641491412501e-01
9.74965157580855190745301312189034e-01	1.93336526651587699993093321570147e-02	6.95380910438601001704126608267046e-01
9.39684488166567545380751000885467e-01	2.64422201222589222482442195360460e-02	6.37562539896507115375422707915691e-01
8.92017310216575670035667293942802e-01	3.07078774738604473160918216620428e-02	5.87624996573999075123165118341075e-01
8.35169269607469259774524397669713e-01	3.24467914434198345353746381939696e-02	5.42887073099004944750059158650397e-01
7.72483090113668209180139587486551e-01	3.21635239682971996677223456501798e-02	5.02070632011600158512717997389142e-01
7.07045766986212284130839525574192e-01	3.04324694438808297161048706178203e-02	4.64477043857066537923615500690115e-01
6.41443376326453314242694841704103e-01	2.77965759577811819453136560423876e-02	4.29672008613521294091806831344577e-01
5.77660676030550458817509974982965e-01	2.47061015864438946005941876287051e-02	3.97355171843482164187706289748079e-01
5.17090639343955423234938375019671e-01	2.14964593317314808088227760245628e-02	3.67300942951788735086333614606760e-01
4.60609741399255120064330736237584e-01	1.83932914161964581177379474426905e-02	3.39329370292627145246457179985209e-01
4.08680975893163333228873124431149e-01	1.55315340793488204553377226696064e-02	3.13290498301478242406746453573155e-01
3.61458735137948817023641298187693e-01	1.29785103738266161192557108300445e-02	2.89055139180710758695808037790257e-01
3.18881428231685888089710737505718e-01	1.07552902097353948366522420654348e-02	2.66508958727352324324598166801239e-01
2.80746324860300924767739325727151e-01	8.85387811502278326423345625128486e-03	2.45548471126706361507580323307706e-01
2.46766313245251610114365301962507e-01	7.24982198335740569992782825039243e-03	2.26078262625953408653764281295466e-01
2.16610817986274388521977599647107e-01	5.91081912621653298860342659467807e-03	2.08009075902301910544590128735170e-01
1.89933993784414838704207625061910e-01	4.80221685196764272538711536533785e-03	1.91256524409753506334423143976371e-01
1.66393269938823368974985253350946e-01	3.89028435829486015911276943976520e-03	1.75740269688097949974261298015489e-01
1.45660881364600103908444834160112e-01	3.14397660640806527490216601687938e-03	1.61383528493846517112013030310312e-01
1.27430475708829274891419853237987e-01	2.53572885369862373184250575401013e-03	1.48112801616996959643172676751805e-01
1.11420372427962293965571636436128e-01	2.04166033989531789106464147816184e-03	1.35857741264777272632186608450772e-01
9.73746199160222366919290445271124e-02	1.64144106177775023494177645709915e-03	1.24551099060642152487036998126362e-01
8.50626594224984720959897584133181e-02	1.31798518194986629561696694233995e-03	1.14128717466869532767213548151946e-01
7.42781511007573197396191025727494e-02	1.05707196388518172730304529734276e-03	1.04529540337148019327368291808441e-01
6.48373344000078423369655225706580e-02	8.46953351450027444578592299974104e-04	9.56956245680471617664435487533627e-02
5.65771672726455842946984818760900e-02	6.77980543657553619135232480725879e-04	8.75721387695106916246892168010411e-02
4.93534018802827259312569645896678e-02	5.42265453234756498231743627026906e-04	8.01073396755911825279765610454977e-02
4.30386961305316105932149967371738e-02	4.33383203214505368853228018678257e-04	7.32525227571561899669240005831971e-02
3.75208209150853936588951232191397e-02	3.46116275546077635389782590973859e-04	6.69619486881067878444156845289360e-02
3.27009959193801431241743539644046e-02	2.76237919635489446663871979684474e-04	6.11927506858743265413921317346332e-02
2.84923684745823086367854401949243e-02	2.20330936098083462094019179704518e-04	5.59048286953832500641082890192079e-02
2.48186379463816890594263747057432e-02	1.75637372312059422485084831244035e-04	5.10607351775553614074130310090846e-02
2.16128211393820156611892917239728e-02	1.39934650705406589737854306659045e-04	4.66255552310631361386974676701441e-02
1.88161506832518529036027772629052e-02	1.11433970403579191717851122632541e-04	4.25667826052638882059814759013536e-02
1.63770967748255524319636085705953e-02	8.86973054127710439124567737908975e-05	3.88541936394759652861926742673689e-02
1.42505016706492934235245431864448e-02	7.05698362008829548435205880139217e-05	3.54597225395418652431765686844894e-02
1.23968154219644813730380859957136e-02	5.61251171223436552971958356490100e-05	3.23573418025455208832738522685922e-02
1.07814208379383476532832771476745e-02	4.46206796758913447990308297843825e-05	2.95229495740642447673713465457223e-02
9.37403617262481673698138995965377e-03	3.54621228234732849303367721464265e-05	2.69342620677374320632995299408362e-02
8.14818568679227271337127867923952e-03	2.81740718937559644867177042978649e-05	2.45707067791056126958768247006696e-02
7.08073039619395117991223690824239e-03	2.23766967982890292506863208514113e-05	2.24133132815209598523176788192491e-02
6.15145307370397217090672579061180e-03	1.77667466901393406089370641185828e-05	2.04446019428628235003108309994055e-02
5.34269247891949113122373150625666e-03	1.41022649852403150569708239197886e-05	1.86484737321899559472938930897037e-02
4.63902206323497370731539185400491e-03	1.11903012063996823654097664062212e-05	1.70101043963992567407223464821980e-02
4.02696848973945123588190951267749e-03	8.87705402691013701087089673483361e-06	1.55158448216597242327713325907126e-02
3.49476544956763467088841848435956e-03	7.03997842839536048584826851227570e-06	1.41531284748890814007787690039385e-02
3.03213848577447513739428634771126e-03	5.58147343562655432067590883832431e-06	1.29103865110683545004584093765384e-02
2.63011690773793251115243904297799e-03	4.42383664470279552583544305185204e-06	1.17769702571693325364942459382661e-02
2.28086943302132808855067252333492e-03	3.50523122447167271330852610604237e-06	1.07430797422058627020738738841604e-02
1.97756078629338515667915501741833e-03	2.77646275400064249123460664760384e-06	9.79969723735635286421657224054244e-03
1.71422687524580971372530312963659e-03	2.19840597899987151279344573567636e-06	8.93852626948167620345987874345065e-03
1.48566628093051132209749514015889e-03	1.73995382986447510176678317560852e-06	8.15193742666684098245993740367811e-03
1.28734581892840215410729945413277e-03	1.37638459420287280710059702450245e-06	7.43292135589898480124673027940767e-03
1.11531806162356720955946325909252e-03	1.08806187677832544542872386487331e-06	6.77504755314233735742680272316310e-03
9.66148995365541386718435176180516e-04	8.59398605060732969962030804225037e-07	6.17242671907352217708726441609465e-03
8.36854292291129278778285368071963e-04	6.78030893487727907134372989650675e-07	5.61967523246273740882382542150523e-03
7.24842917900067939720327313643300e-04	5.34159022954498414176863797841312e-07	5.11188121214585244388700926780548e-03
6.27867032694668310428159525363065e-04	4.20021256399712991453442156146018e-07	4.64457124330920106709385595093455e-03
5.43977458249823494157280110492361e-04	3.29473076434057382650015241703912e-07	4.21367601055168548024106056827189e-03
4.71484303880679433183447611815966e-04	2.57650592692455619951639274089666e-07	3.81549367742948995974779378452697e-03
4.08922540341514637419238297362673e-04	2.00701991719443067088645930437000e-07	3.44665180234932464493229746743190e-03
3.55022297720010962725893307572453e-04	1.55574451297683450388555895549330e-07	3.10407002385352953751043308040047e-03
3.08683531490453694097225636657273e-04	1.19846119977371923438198561595548e-07	2.78492565622579346033621241137524e-03
2.68954563948050510994276138148675e-04	9.15942608470185925691283769217580e-08	2.48662333200041984669102162390822e-03
2.35013941353266702076912390185888e-04	6.92919893673195317335209356972390e-08	2.20676878400428345100775136721391e-03
2.06155062822621293902060885707882e-04	5.17273572338443233747858560398298e-08	1.94314612946620521072696902863212e-03
1.81773110466241069653872421416259e-04	3.79398101737460078378319488664042e-08	1.69369774930439470681477818683961e-03
1.61353904895443355411774804851698e-04	2.71701793150677199957006187869763e-08	1.45650599085621419145479909203062e-03
1.44464401150056799371521991628195e-04	1.88212833702946121942706823541317e-08	1.22977610163598960729010863938806e-03
1.30744620253700234181768072656973e-04	1.24269303193559050149655927586077e-08	1.01181983280590104622280530043580e-03
1.19900877256886023464546112511040e-04	7.62766067692828199544232632586279e-09	8.01039289184842071831824827177586e-04
1.11700209374202966942106083308821e-04	4.15199518919598190535888028290392e-09	5.95910994345201150607172931095075e-04
1.05965926471967961076675957088133e-04	1.80224896870215063906441292436128e-09	3.94970423485271709849181915830239e-04
1.02574214810869007395708815443634e-04	4.44189437442182832362747755589776e-10	1.95532964988723452532273268959744e-04


==> anc/HL0.1407951450.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 2097152	Residual = 2.374046e-29	y0 = -2.89746902991513192305853108633780e-01
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 1.99020e-31	H/lambda = 1.40795145006817389389418426239592e-01	c = 1.0922870000000000e+00

9.95077172815044598764552209966224e-01	9.73932902614100129189360422874763e-03	7.44707263050654575933385680386648e-01
9.73843872594328283002131402243857e-01	2.01110957372336800422324704589529e-02	6.93276565548691630088013788912333e-01
9.37059646371418700453050217485736e-01	2.73931547001242573618973866773152e-02	6.34624646156254104536498637133697e-01
8.87515190384971882133080016286016e-01	3.16487737419168392470892061469875e-02	5.83947629716294253098998788489851e-01
8.28663714505771386660284381343602e-01	3.32418054993817486309454744070672e-02	5.38558972694811362478467438446424e-01
7.64067964789422872782139702408492e-01	3.27363751744587969122568655297751e-02	4.97179693179353866185495049170089e-01
6.96975410966594480950755850333178e-01	3.07611795685313826028205356678927e-02	4.59109120698337503320438547917481e-01
6.30064181454683415382194940360854e-01	2.78984361930521697538164848403466e-02	4.23908796587948669808350485285993e-01
5.65350701040273993860549651629989e-01	2.46206088114848085931973773347494e-02	3.91272801476138426310348196229542e-01
5.04215368459761845523400946926895e-01	2.12711593662996576177001018693068e-02	3.60969485632969170541243201117912e-01
4.47494980748570450779006770332166e-01	1.80743124577230110658761475258305e-02	3.32812948959200838759735829477831e-01
3.95599928380002686318484793120780e-01	1.51585039623610916643371939967212e-02	3.06647637640101858489851644866793e-01
3.48629037550586801075249401846046e-01	1.25826778485708713867271557578737e-02	2.82339108126276120513092375673903e-01
3.06468260209234995496179401662825e-01	1.03595995860029431508964740846756e-02	2.59768004761295469553965415974616e-01
2.68868640610844147235013949654946e-01	8.47402613788336194763393433520285e-03	2.38825953841631267710068778528352e-01
2.35504229696013608151356999878404e-01	6.89566640627979224182015849209032e-03	2.19412743793100529209507383167166e-01
2.06012980660825987562911057457587e-01	5.58778450232968582487619760241090e-03	2.01434424378809887167681277457571e-01
1.80024293537519550087661291089220e-01	4.51252852697586566373692807414398e-03	1.84802069941601898791300511534061e-01
1.57176638855760270718566588018114e-01	3.63397198701040639074256147284651e-03	1.69431012662191836154362031269953e-01
1.37128109067965005825276958461906e-01	2.91964765727895557288262025688896e-03	1.55240395769913039753611812360775e-01
1.19562103762635893565964358858633e-01	2.34114017531267025563118011228354e-03	1.42152933391838866941211435691388e-01
1.04189778223121851768904001827224e-01	1.87412525473798843757775520070623e-03	1.30094795645118202813859401633337e-01
9.07504169392773322058831849931872e-02	1.49810905901829490287530696157027e-03	1.18995564053244312494550547031110e-01
7.90105361070381096039784002741636e-02	1.19602636196310502123804914158733e-03	1.08788221380447566341554876074659e-01
6.87622578024451524560417791135708e-02	9.53792132641386153591260121996136e-04	9.94091512676710101496817443446116e-02
5.98213141797089657316209601573624e-02	7.59859808351937303799045647671266e-04	9.07981301954483343418375900508094e-02
5.20249129536846280311124198352007e-02	6.04813819943160118406239913584668e-04	8.28983017845619133852668262561248e-02
4.52296082720303085981169698581855e-02	4.81008505319135792353190085337229e-04	7.56561316129232216036076428909412e-02
3.93092613583822797769489611909042e-02	3.82256528723437306596248957662140e-04	6.90213456001817125892901322851637e-02
3.41531354678712735033411235187997e-02	3.03564869900156294406105282954602e-04	6.29468541752759002998233264510277e-02
2.96641448906116090389474344533212e-02	2.40913924313855332123496524105205e-04	5.73886612024849769870806902915905e-02
2.57572635563856102733985158186069e-02	1.91074334871867239813889878480464e-04	5.23057560658959151586708372261755e-02
2.23580910547336728532227573311183e-02	1.51456154502933579430906765928276e-04	4.76599898374670034774264616320659e-02
1.94015696076693570528868456053886e-02	1.19985329591121807465139184459718e-04	4.34159388057725733097916210858278e-02
1.68308430950434134114167866785410e-02	9.50030394222752093635517215651884e-05	3.95407594785166764871934232630854e-02
1.45962476727736779641315327528089e-02	7.51840114622060313436595485198335e-05	3.60040397759324533873391013701553e-02
1.26544222306011886109550377546681e-02	5.94704893144090878826740489200176e-05	3.27776516683063340738213332136610e-02
1.09675258890277828389344568783501e-02	4.70190227191892446665634921640903e-05	2.98356094371137707966852629869063e-02
9.50254944460739539641310444576198e-03	3.71576789815887252542663523843426e-05	2.71539346677914035300464724031499e-02
8.23070859634546323754982829129377e-03	2.93516645612570379210859856014811e-05	2.47105257343110928040972304668837e-02
7.12690880653698601454578971003974e-03	2.31757068976220866015464736014355e-05	2.24850281072694512256029941259923e-02
6.16927404647008748527309262564187e-03	1.82918735102580779584423107665156e-05	2.04587034145779152157593515392533e-02
5.33873356008181286886435202463432e-03	1.44317813814112745689364295708137e-05	1.86142988624968177020378797981888e-02
4.61866163952225186686474294397381e-03	1.13823638820320617179016502533876e-05	1.69359217969968636475789675466220e-02
3.99456534550604387442056172126392e-03	8.97452021355485922204820080926323e-06	1.54089249865575803161355500415522e-02
3.45381461464750680710466122628725e-03	7.07408965608084713932845219728635e-06	1.40198067398973528652546342037548e-02
2.98540883039524561362779944685921e-03	5.57468607405844923634010202219503e-06	1.27561270696935879937537776280423e-02
2.57977407811146593596110205875473e-03	4.39200848009797824782319709952048e-06	1.16064376819897015715772769536175e-02
2.22858600491912545662963575839852e-03	3.45931685632322801951044135918266e-06	1.05602212049493663312190630283656e-02
1.92461415500267446727272268500458e-03	2.72382865991936312324764950500986e-06	9.60783528929054539215886144620102e-03
1.66158447379264960970595706914952e-03	2.14384617066197513700103652958212e-06	8.74045928670267647655508860900121e-03
1.43405728600071667910828489307665e-03	1.68646559396623150305814016776170e-06	7.95004236235795219587004898716817e-03
1.23731866058105000506920932140114e-03	1.32574880106914584552155967045785e-06	7.22925099563336449188621825314030e-03
1.06728379816084809154929325458563e-03	1.04126323471413739222316642268291e-06	6.57141328655421672747430098553917e-03
9.20411721598938378707292361492639e-04	8.16916902019086246864377701401208e-07	5.97045958761509275048447074044443e-03
7.93630860717415974108428658876680e-04	6.40032086021194323923265700448092e-07	5.42086208593406896941050291338356e-03
6.84275079170076302683281548454665e-04	5.00612813858544382719231039173373e-07	4.91757703743758822776034410217937e-03
5.90029448864639099256533679207640e-04	3.90769036614095478374878836730748e-07	4.45599253198811779161453667725886e-03
5.08884732885206231587499677751360e-04	3.04266755206217440063751074697204e-07	4.03188417939732161948077431301425e-03
4.39099143494756844320556083967636e-04	2.36178270188832905241569378061965e-07	3.64138094336915489801778868492916e-03
3.79165665387527128874056828796461e-04	1.82610354669940345342253820168652e-07	3.28094137804110613079751177606181e-03
3.27783314512180939345482060265636e-04	1.40491373505663133215272253048101e-07	2.94733662569141316494718087372525e-03
2.83831204925139068469279381056157e-04	1.07402218996457616742959816508996e-07	2.63763366842015418300489514974716e-03
2.46345000858270382215239800485925e-04	8.14403255344392524100595877023794e-08	2.34917303203386875959313220400824e-03
2.14495890391982021857618178417568e-04	6.11099640474125246297091262376525e-08	2.07953900715767006100912405546326e-03
1.87572394201626711581655001204308e-04	4.52345964429574487765969986812587e-08	1.82652509352393350550604846462461e-03
1.64965121169769059900687173018337e-04	3.28881044964778655653869504329307e-08	1.58810021502917197961840855512750e-03
1.46154221487792351298205131163071e-04	2.33417078062745862280628184485392e-08	1.36238045508963490984199324340629e-03
1.30699057356135050511180359154851e-04	1.60232002073298491185650225923282e-08	1.14760673090852467092225134732695e-03
1.18229672466291269192562112930329e-04	1.04854382104605053708686870932276e-08	9.42124126504756011337024198196251e-04
1.08439913543820054031347027944803e-04	6.38188371328756765630201188920705e-09	7.44357611916195005935756876605870e-04
1.01082313156405996389324624003560e-04	3.44797913346728080093599098771307e-09	5.52781946207642946446737278363550e-04
9.59649072339283512101690919088256e-05	1.48775986822773074223253196549257e-09	3.65887481412394893182798773585941e-04
9.29499777046179427977937293883076e-05	3.65261676346524519601106660227769e-10	1.80885773492492254207584306604189e-04


==> anc/HL0.1408083153.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 2097152	Residual = 2.589144e-29	y0 = -2.89748899368996108393434510693265e-01
# Amplitude at highest Fourier mode = 3.00000e-37	Pade error = 2.45420e-31	H/lambda = 1.40808315252319167692725623219126e-01	c = 1.0922850000000000e+00

9.95050500988334305213536759067372e-01	9.78966014754140238454311195994993e-03	7.44564977547031291745439055718069e-01
9.73703678140238533064942856727516e-01	2.02080071174336493786675241594101e-02	6.93019542514642226841928719326552e-01
9.36731778707839043715809811279802e-01	2.75112429600846548895630759852436e-02	6.34265463623164643289327039161288e-01
8.86953746012671594630715720963374e-01	3.17648605414101253342388690197922e-02	5.83497810566823131306080188751811e-01
8.27854384598843115845625521130933e-01	3.33387707241728295660541087237195e-02	5.38029511142891263202838997258077e-01
7.63024593303727965786033768453349e-01	3.28046770739518943400982542601989e-02	4.96581731367648031364439474619362e-01
6.95732419565599860395047302844506e-01	3.07982015413801565436885779402940e-02	4.58453896251543849177032720594528e-01
6.28667783193941737883165507251853e-01	2.79065803247787896911233742196590e-02	4.23207412874885486698789653207357e-01
5.63851079703394164502338246488412e-01	2.46051114289097531975837343730731e-02	3.90536020642002914673207850423751e-01
5.02660909930567141882459932509052e-01	2.12382618207020613229732731440030e-02	3.60207591784385472434486930128662e-01
4.45928735449112335840183570399977e-01	1.80300282138233782775623724111601e-02	3.32035673415031995277585017730833e-01
3.94057951529247853407162172075384e-01	1.51079569877338434525251041627566e-02	3.05864128089167968055261651469866e-01
3.47140053807246504171989702654329e-01	1.25298687149135230051187876869825e-02	2.81557928698880114461506147767779e-01
3.05054109422468211772856641355358e-01	1.03074364806809021875398364599949e-02	2.58997153318643898755863603871565e-01
2.67545074877113824422450608055866e-01	8.42448607936481839236163280842877e-03	2.38072872979880876838485963823635e-01
2.34281778464150612826163163657804e-01	6.84999437855316736250080144733408e-03	2.18684296188164877254115977885803e-01
2.04897738072836363708364983125717e-01	5.54667836380174681224187135139983e-03	2.00736811587942662382053364321156e-01
1.79018587623124917396122738549504e-01	4.47628816760972073720173520290038e-03	1.84140693074739423705866329275435e-01
1.56279607089774676289424317677821e-01	3.60261067931955466354036269318059e-03	1.68810294124817722888688448452832e-01
1.36336229915060060697042463877175e-01	2.89297344007243318484920635471539e-03	1.54663599117768828557510388473990e-01
1.18869725817458308714257727806915e-01	2.31881781916926192895445700630205e-03	1.41622030208911839173596264911552e-01
1.03589660532476165934571287235305e-01	1.85572713302800785880443371531925e-03	1.29610425056358287680100003715300e-01
9.02342648625068056136588412130186e-02	1.48315872547768834622401212817537e-03	1.18557104866103619329978690729054e-01
7.85695029104974136546094376979194e-02	1.18403482126693167413307951349007e-03	1.08393960204808985243943414991640e-01
6.83873866964224001696438014735164e-02	9.44285570348548658957129456660886e-04	9.90565071835221127156017224171539e-02
5.95039089945102565234320439044373e-02	7.52398572603000682381868550972577e-04	9.04839003627208487929745538407562e-02
5.17568354141085997283743157355397e-02	5.99003972509321498659863039039000e-04	8.26189112509031046660724999124812e-02
4.50035007117086889714319967416489e-02	4.76507899503671360009920309471691e-04	7.54078836160232551715930675687746e-02
3.91186899933977273833495060355820e-02	3.78776966701267998727310572818018e-04	6.88006655267302068489588639619244e-02
3.39926488892330233740314756701139e-02	3.00871121684424376715959232134846e-04	6.27505067476730005331076083912438e-02
2.95292496118479261765635349556042e-02	2.38819954318776662143621355307732e-04	5.72139107822925254849973138177720e-02
2.56443311094006937054088669478566e-02	1.89437193996898480701040732583979e-04	5.21504450884582872171365879844488e-02
2.22642226815667919971132781460936e-02	1.50168400618826668957335840561571e-04	4.75225299464934947919658711886880e-02
1.93244486962419633270280739656851e-02	1.18967137025791751036792625750802e-04	4.32952333695817568041380933524336e-02
1.67685998258010878996963195265994e-02	9.41950989333140723563474405786877e-05	3.94360927205506452203592921361229e-02
1.45473476988996065135071551302791e-02	7.45419107285481859920871540982034e-05	3.59149684721845626266082538450967e-02
1.26175779037699196893717440398746e-02	5.89607011628005281397700648701748e-05	3.27039197479608784254421754646258e-02
1.09416208247394052201865542488509e-02	4.66161723263300876714436320911291e-05	2.97770823791464651953848712480553e-02
9.48656783819167476638951488155821e-03	3.68425812557624611528419210658412e-05	2.71105331403365201572286646462556e-02
8.22366754325663921066280732132317e-03	2.91097196039395623478811919840491e-05	2.46821376705962431421329235977565e-02
7.12779972884611477192233987653847e-03	2.29954745670095365911375892096936e-05	2.24713956755731773456244012705550e-02
6.17702345412193159727701453199453e-03	1.81638472267034051495382082622111e-05	2.04593036103342545411353814772177e-02
5.35219215464416443466327831081676e-03	1.43474592370450963051300648496291e-05	1.86282484104113642298334394609623e-02
4.63662535324345356908674294866456e-03	1.13336922225934329936518054026652e-05	1.69619347527753797014859199002204e-02
4.01582429475259529894057603902131e-03	8.95371983124835273198983645389661e-06	1.54453421591038748405603689959140e-02
3.47721823373580263895002204643418e-03	7.07379946725702401881412340186268e-06	1.40647035717539527515566347695509e-02
3.00993043695906359082954874215858e-03	5.58828775062489730878519775830744e-06	1.28074863203606717030412407680124e-02
2.60455866403695708090988068158322e-03	4.41395829156316752797111091342522e-06	1.16623473171898105322504062918645e-02
2.25297162386366242076534322639296e-03	3.48533964869095112156872029471770e-06	1.06190436375987376054324637707349e-02
1.94812673520478895654613532780537e-03	2.75091412977761365338804258275675e-06	9.66830635986329808820464843547046e-03
1.68391350191633320518916682374244e-03	2.17007892518622126389877112858397e-06	8.80170722530857245431107800831152e-03
1.45502264309267212936279641757426e-03	1.71077090218707060493145410743493e-06	8.01154702198842713782905062963548e-03
1.25683720878800165372769899044373e-03	1.34763490905675943023849362696222e-06	7.29077655605701698593058513078085e-03
1.08534051151310151282751082364120e-03	1.06060892383422887203252774551217e-06	6.63294234029809170252323318290929e-03
9.37036773499862561018151473283461e-04	8.33817248475426048480425220440584e-07	6.03214128456938325559602628682613e-03
8.08882381923734708616684808766212e-04	6.54693945975745576297840394495563e-07	5.48297313592355482933324146223838e-03
6.98226941773240909567674210017315e-04	5.13287030796502654654937221639208e-07	4.98049022452072110172351779428234e-03
6.02763302211698162104233469816760e-04	4.01710380899355167409135360478355e-07	4.52015226703469211814831921822051e-03
5.20484973287349615709709281190236e-04	3.13715578137752855976075092725268e-07	4.09779335048930679669854338067561e-03
4.49648905605879619053367620039881e-04	2.44356731374918959515383981624408e-07	3.70959998636021726697589440689712e-03
3.88742072557679985129100959000278e-04	1.89724219634914156156741580533953e-07	3.35209112702547500480670811317388e-03
3.36451374604824406789407055914842e-04	1.46729754645800914119043472693192e-07	3.02209072200876093156688806499066e-03
2.91637274493728581440091459279664e-04	1.12932397772447377501258910968564e-07	2.71669078062276317797802907342863e-03
2.53311697039783888933324611710700e-04	8.63998664574948015832493725094844e-08	2.43321150720704569849266577183239e-03
2.20620130113486338527117681297057e-04	6.56006976532487190556398908090997e-08	2.16916881042099276616205605755982e-03
1.92827056712951122944139376703245e-04	4.93219448755437944507308602288734e-08	1.92225650733047964587974043138427e-03
1.69303414901488640745107139050468e-04	3.66060997668192275017273857235791e-08	1.69034238125242262889192697736176e-03
1.49515003281862529411636695598938e-04	2.67012676623082200916421091009320e-08	1.47146875771461091206997170008342e-03
1.33011420902541787637808124924133e-04	1.90204161397428001747468597823695e-08	1.26384643325591656750979935750334e-03
1.19415751285332423214842722018488e-04	1.31076617489742105100032953045819e-08	1.06583744942307140665003639924495e-03
1.08415434420608216150820830642105e-04	8.61085406265679618742522743985906e-09	8.75929868799342036507042239331661e-04
9.97546930902056849663481796731866e-05	5.25997699514867619349167281803756e-09	6.92708914212996549244493753129403e-04
9.32287466583331657980471441849244e-05	2.85077986843920146082912080806563e-09	5.14825523159461993462519346463244e-04
8.86799512982910628188427570510013e-05	1.23307418016418005701972327640886e-09	3.40962251585748092409521786720648e-04
8.59958393530265192350492253016128e-05	3.03201400436990875036652557537376e-10	1.68696666751264713351122856781503e-04


==> anc/HL0.1408231280.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 2097152	Residual = 1.213486e-29	y0 = -2.89751279986244915151854762979809e-01
# Amplitude at highest Fourier mode = 2.00000e-36	Pade error = 1.68500e-31	H/lambda = 1.40823128044447584910937900774344e-01	c = 1.0922830000000000e+00

9.95086059131220409029208892879755e-01	9.72260603323961543402133328122972e-03	7.44755796601924765438197366321032e-01
9.73890485773724320714536069064086e-01	2.00790914620821593192358870748378e-02	6.93364937607067756781955328504150e-01
9.37168243063454236479726375626594e-01	2.73545645915955975430850275346136e-02	6.34748338358291407987739421219992e-01
8.87700218108446932103968821922804e-01	3.16114054971271022574870863492297e-02	5.84102211976326935581183312808665e-01
8.28928949155735632783873863093904e-01	3.32112121414666797008610377703040e-02	5.38740129627726918625961034774667e-01
7.64408076628598930397414948597760e-01	3.27154009730444572747511132857082e-02	4.97383153213417329972430920851193e-01
6.97378852367447662492827540278118e-01	3.07503225197233166691493423243415e-02	4.59330838508794100929941796136266e-01
6.30516249902775523484191735537639e-01	2.78966261168019074987709700293559e-02	4.24145131178580694492459095641581e-01
5.65836019190110529526358605103788e-01	2.46260051664865212031206133336085e-02	3.91520583922993858073154428697152e-01
5.04719516971205919275838890001957e-01	2.12817450434667226333394326595812e-02	3.61225971975658327235569444936955e-01
4.48005371924798055471939988624671e-01	1.80882370792138427493333643308754e-02	3.33075710243400792320676924065163e-01
3.96106150562736487331284082428551e-01	1.51742315277040700580461767759437e-02	3.06914451979233559824277857845838e-01
3.49122889005871913531725652080635e-01	1.25990179548184868762301961889295e-02	2.82607899499457693280492618155302e-01
3.06943618466972026250661606599431e-01	1.03756836741325937688010066173219e-02	2.60036839226212525836473455210694e-01
2.69321244708030498780935293423087e-01	8.48926326729625609942834884195854e-03	2.39093075409410578460544992150392e-01
2.35931413259776610042057919164016e-01	6.90969359839962235312979314345679e-03	2.19676620459596406671031607364102e-01
2.06413379647620264987512469717471e-01	5.60041731175544870646171025142856e-03	2.01693779061155370711219910392142e-01
1.80397550610920675543420423086121e-01	4.52371452088677829626363972465105e-03	1.85055883380166022741018203108721e-01
1.57523126192737431644764060813155e-01	3.64374925405823798465533180811828e-03	1.69678497892068138017325902471299e-01
1.37448687916768192593407806834281e-01	2.92811014460491320787415935513976e-03	1.55480952700650120489584110253402e-01
1.19857931919810008932828732489216e-01	2.34841090711051583894650816258353e-03	1.42386096378287371413739185646175e-01
1.04462167928590079054299671181006e-01	1.88033740975111095663876330633992e-03	1.30320186322067684825009682733632e-01
9.10007385283867305225733795160357e-02	1.50339386467795884573057073582533e-03	1.19212856736440959255977485894097e-01
7.92401590641988317797097229354913e-02	1.20050619777719190166360707599084e-03	1.08997122101295808683014689804229e-01
6.89725202665961336969692735955774e-02	9.57577251437703183112589940056690e-04	9.96093881598942333101722752800447e-02
6.00135124774215246938878353038315e-02	7.63047444072841756478130225404206e-04	9.09894535612653717060508710163903e-02
5.22003029555192253709018727037051e-02	6.07488796132116061422588553412655e-04	8.30804934034076042327433400699938e-02
4.53894106877901336544268235791311e-02	4.83244634610831619008762593370837e-04	7.58290211556906603031005502257869e-02
3.94546647487792701019850400689828e-02	3.84118205441418478933249410996291e-04	6.91848283577385351985347937287248e-02
3.42852939454536997214041535988094e-02	3.05108446928715160428242875200905e-04	6.31009030679558952530882603763457e-02
2.97841709176487828723086887143582e-02	2.42188721544732650602448380849706e-04	5.75333291366428750870266403906072e-02
2.58662184224805963195300936563382e-02	1.92123334749099564264020036697493e-04	5.24411693579728584995593873636673e-02
2.24569760018515736274752120165353e-02	1.52316530624009072662587011279936e-04	4.77863362487564233779114037795441e-02
1.94913195463202415793035732608923e-02	1.20688945530624922829663237984103e-04	4.35334542937271760630881087853877e-02
1.69123231600937240389813429371576e-02	9.55769944268514811842342540764850e-05	3.96497169923255228032787093641599e-02
1.46702513684388675416664880799460e-02	7.56512343242630778995839419322905e-05	3.61047413808733468749921887362531e-02
1.27216694436630245574898975989108e-02	5.98503239796756227351453885078655e-05	3.28704223177760188487998559736959e-02
1.10286599461522652880624551483426e-02	4.73277355492873576142036633676900e-05	2.99207887054298551218852017914589e-02
9.55813414950825593977039049647414e-03	3.74088502337045912061404844460397e-05	2.72318636774016813859134241649058e-02
8.28122769716166345328656243971102e-03	2.95564796296392701360278898040418e-05	2.47815303757786613618482468880239e-02
7.17277060000546822736718622717452e-03	2.33432013913303085551813238185361e-05	2.25494042783463568581050118839171e-02
6.21082254559442531469233681915721e-03	1.84291897918342025345148343694872e-05	2.05167123066736569659075934522061e-02
5.37626543715444234079373341080929e-03	1.45444667216245091437060439323630e-05	1.86661784317524240282416417890643e-02
4.65244606539498676799545106337941e-03	1.14747027492340563769321884378117e-05	1.69819152958848326397412244239501e-02
4.02486277740678944384253887060816e-03	9.04986623593705514805660764412096e-06	1.54493213746385417895998257366644e-02
3.48089088617614690263737072665965e-03	7.13515619552463072198875692268171e-06	1.40549833625137757698228170258041e-02
3.00954230188706791540587644458829e-03	5.62376628069870870282033240782866e-06	1.27865838242881570378824721741579e-02
2.60125542482385879701950482653569e-03	4.43111681838692742014099730944215e-06	1.16328145489439286511029805456279e-02
2.24771174063408187268284438246132e-03	3.49026285294152823751433057346094e-06	1.05832961532286237610433797167470e-02
1.94167587561569246689588882773102e-03	2.74824259344347417579343513279186e-06	9.62850420528420067025658304174862e-03
1.67685617784890564519594739159426e-03	2.16317615574260869319059741908589e-06	8.75970167357236958342248718371761e-03
1.44778322119600715696723263824162e-03	1.70196175734430506514284496188417e-06	7.96887713524435612849642640590261e-03
1.24970396343793105951568407872142e-03	1.33844720014180393146128348382183e-06	7.24868809772554982013870931036813e-03
1.07848958292737371350257442986895e-03	1.05197944108831800105633377850893e-06	6.59240897767027929210485679915674e-03
9.30555244160480621009734812222720e-04	8.26254941854590248271370152459121e-07	5.99388348163666190601964750874659e-03
8.02790215602009249706291494164335e-04	6.48409109096813855506359925892869e-07	5.44748109883146189690638598792318e-03
6.92496920567249993208199290049309e-04	5.08295459876866181111841895334526e-07	4.94805718862707735263516794169889e-03
5.97337675140203712656236475658184e-04	3.97915032309545878453001185200807e-07	4.49091592366642108054252361498463e-03
5.15288066483566885946907577027403e-04	3.10964602759066292855804226921851e-07	4.07177522632304983249175154773027e-03
4.44596138353617483291971203350012e-04	2.42478859686536587524825071035605e-07	3.68673286981539960145766410007555e-03
3.83746743448313790512644661926455e-04	1.88547065680872856462445137700918e-07	3.33223326230112053707333942207582e-03
3.31430551890040183237171363482675e-04	1.46089013351330312199674019145268e-07	3.00503508279709669435700444430257e-03
2.86517254057228099416644937748419e-04	1.12678309310184956486365183978748e-07	2.70218048859754156300946633292989e-03
2.48032488891912241734225000009487e-04	8.64033817813931126493227554075516e-08	2.42096666220664080886896989311355e-03
2.15138012756450385055950688251334e-04	6.57583876331995788597826427120640e-08	2.15892007286101187546720533845121e-03
1.87114636063709826000457379303728e-04	4.95576414026544922315597162970788e-08	1.91377331018579149341202662406699e-03
1.63347509525068843047090367565530e-04	3.68684349669018137113390104509187e-08	1.68344387866451305657810091408465e-03
1.43313431361656102410681008340710e-04	2.69582138287166668869205077810031e-08	1.46601405500081102915588137688055e-03
1.26569944212160907729860468543284e-04	1.92530269578216978853983283012336e-08	1.25971106009045668149238767217772e-03
1.12746061481710479856961101312191e-04	1.33049342182660837798185859479880e-08	1.06288741541720873259042454611154e-03
1.01534490738391855956847007572944e-04	8.76660704283017359490478025585547e-09	8.74001956010412392239042532862970e-04
9.26852206963021393670378650331230e-05	5.37172605536092139206886376106413e-09	6.91602016215171815764299501335935e-04
8.60003369059378298285503503402026e-05	2.92004825358144472947489634909639e-09	5.14306870728004091888212243928414e-04
8.13299446159025094575666538836134e-05	1.26625360337979841200649261761960e-09	3.40792162366350050843038069617438e-04
7.85691002566713396569613726046023e-05	3.11899602948804832552044143507890e-10	1.68614592393219672811528366890067e-04


==> anc/HL0.1408314037.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 2097152	Residual = 2.528197e-29	y0 = -2.89752667318751741378953020831804e-01
# Amplitude at highest Fourier mode = 8.00000e-38	Pade error = 2.35870e-31	H/lambda = 1.40831403712809918722177835237637e-01	c = 1.0922820000000000e+00

9.95050992739590866833134731410200e-01	9.78880542777853969144064383043166e-03	7.44558522811805348741553676125507e-01
9.73705746082090692380586360271835e-01	2.02071665999844953504663655759530e-02	6.93016954118263208932395269633104e-01
9.36734478316954833355143536656187e-01	2.75120358131986675875060091535331e-02	6.34265983215278010994915104031969e-01
8.86953384955195038853947000609664e-01	3.17683692229121190470099749829412e-02	5.83498798201656914349851420420972e-01
8.27845242140900241515445237337305e-01	3.33450499628168824375146331562527e-02	5.38027813509009885990593450484936e-01
7.63000499525942107659328369073803e-01	3.28128477166725780041697524190448e-02	4.96574262530522181121171111994783e-01
6.95688381857970373835525731867093e-01	3.08069241680658521261600902722474e-02	4.58438128850652032932197274848010e-01
6.28601014713011126335801832200997e-01	2.79145824974799434684163200435239e-02	4.23181664037401541468875690946226e-01
5.63761198476921031119357492569166e-01	2.46115354498234088012858339038083e-02	3.90499499587735038035045316097311e-01
5.02549455231850564087462077675701e-01	2.12427662749430303741081266980566e-02	3.60160240950952862213499584329412e-01
4.45798337174660292516069869546863e-01	1.80327013976941332801779002664605e-02	3.31977879681933185672405097626391e-01
3.93911485648026486829962644994874e-01	1.51091451546270202331184743879871e-02	3.05796398266045438711026523501804e-01
3.46980004190359170320587848736682e-01	1.25300054149480850024166750266417e-02	2.81480608893339189044698942100221e-01
3.04882223815670200892609483546941e-01	1.03069188937245059878706387257486e-02	2.58910238634922639998469538139808e-01
2.67362303877952321801986787121995e-01	8.42360886681531215416960344542431e-03	2.37975923179431871879592557687863e-01
2.34088432962601582273906922633503e-01	6.84893168120880234861721327067312e-03	2.18576453805610097330805225855668e-01
2.04693781610683164616413891795966e-01	5.54549801676950115625682568490333e-03	2.00616908779588888994494794823791e-01
1.78803980116583951797724770486890e-01	4.47498303491264262080026274738804e-03	1.84007427716591607243690097080687e-01
1.56054625132662992495651019478369e-01	3.60113530548225228357436386214075e-03	1.68662451345460296026528734309072e-01
1.36101703744396264743383755113746e-01	2.89127739858453556151851895572685e-03	1.54500287728337389820391624480883e-01
1.18627155694310132188507145228298e-01	2.31686988606186215794376967315187e-03	1.41442894000917355595962241220661e-01
1.03341204852923701343323995377517e-01	1.85352750310893057932067357024619e-03	1.29415786062723951173438198900347e-01
8.99826207500092665475166762163359e-02	1.48074002161475416174088326498138e-03	1.18348010646816920933038245807372e-01
7.83177166925068699951955877766623e-02	1.18145542840156940117882180052492e-03	1.08172135891239893892939976222475e-01
6.81386325793504817972566183649682e-02	9.41619619807591007788444631565478e-04	9.88242361197707068288517615352554e-02
5.92612654255041341715824015503671e-02	7.49725821844237538382813434073620e-04	9.02438612945402300075151218763038e-02
5.15230797630262076336826607196025e-02	5.96401128112642433661593657432720e-04	8.23739904240942733602520286607098e-02
4.47809391710121346168076131673202e-02	4.74041781423683682851362838954066e-04	7.51609716202244147151245507231176e-02
3.89090389595375021569234008429759e-02	3.76499609954765320302639397293403e-04	6.85544506152653421259341563724501e-02
3.37969809720698071466569790950678e-02	2.98817041392915670243049095907660e-04	6.25072864898161959430314262852381e-02
2.93480082966051254116927490220355e-02	2.37005808136968851619412532505254e-04	5.69754514629918040034368329081355e-02
2.54774046615278851761443911278425e-02	1.87863736474188305492932784553676e-04	5.19179132379400812146384833109639e-02
2.21110557783786023029429005457025e-02	1.48824109288605392097815457451261e-04	4.72965024072729479194512777283936e-02
1.91841651315908811906283914346884e-02	1.17832520628601173920334279255031e-04	4.30757701955968740809558893305896e-02
1.66401137572121045195636415851889e-02	9.32466770624649424209896030818715e-05	3.92228414548924026758821032553295e-02
1.44294521325491477100364082388344e-02	7.37551764728223369538695948129692e-05	3.57072661010022497854184794883644e-02
1.25090119100868137382591612994538e-02	5.83118761157191470669742355991161e-05	3.25008717094477823451891612033870e-02
1.08411252324575245490952977645165e-02	4.60830029348632777576501948678295e-05	2.95776206575536075695841201508762e-02
9.39293956144138718887238605847289e-03	3.64046278434565229751216908833876e-05	2.69134747579479376877397318383250e-02
8.13581659647727374608933587951977e-03	2.87485254749424857953368474784943e-05	2.44862680464761890962249176932189e-02
7.04480505434734459260577324507399e-03	2.26947924366644076332521358616981e-05	2.22755862556456662219840462202781e-02
6.09817842379730711839262648549062e-03	1.79099078555879363253808337099493e-05	2.02626515300326164885225115408756e-02
5.27702971368746334227403763959839e-03	1.41291804363185215933160797190101e-05	1.84302126449106847847811901737441e-02
4.56491554631009042705629373313533e-03	1.11427283203477987570007620732309e-05	1.67624419945665543022068773596042e-02
3.94754224116291736610541788705066e-03	8.78428968020289239548604373372569e-06	1.52448389320911027179810522346681e-02
3.41248753846652448316259086022360e-03	6.92228457869481196323188527022363e-06	1.38641353023247978916429990095861e-02
2.94895351885954320830746202919130e-03	5.45266160134915814437733726366321e-06	1.26081970637748380453657464990358e-02
2.54754839232715480765550304989686e-03	4.29316905774894308828003322446131e-06	1.14659192216516065965120418218000e-02
2.20009614863806798636222860556085e-03	3.37877854654220302898867009404067e-06	1.04271181315462519179991084617528e-02
1.89947315161034914948356043202188e-03	2.65804920914973411784147902286013e-06	9.48242989475487796694884557678201e-03
1.63946997187719143638460496722380e-03	2.09025836192265652143359895949795e-06	8.62322296682845443759471563870289e-03
1.41467567624333213211740204579560e-03	1.64315011976890413705390257651438e-06	7.84152952381402154185753141128693e-03
1.22038078403984295392469570529938e-03	1.29117569971401776273093159929464e-06	7.12999707383515527945453780096409e-03
1.05249440566407029330710156817237e-03	1.01411826476660364027322041844337e-06	6.48185914153473457235217423551436e-03
9.07471094821731688014120688088242e-04	7.96011599181993300761315085893085e-07	5.89091914971624196214125127115642e-03
7.82244015546142376752168918166717e-04	6.24278586331401189956068247198437e-07	5.35153594635498303218984736923869e-03
6.74162903457864517101715540530842e-04	4.89034710762010103224843945542454e-07	4.85859842035890603288015745972606e-03
5.80937108306056059229187740516003e-04	3.82521113065171767961979245387822e-07	4.40748340189788287835819839861999e-03
5.00584887077607068922446396796530e-04	2.98645875514320719244065969143720e-07	3.99400099521918581578457969735502e-03
4.31389886924889926402176789778412e-04	2.32618781014620921581441980391856e-07	3.61433746209180202625693713516164e-03
3.71864874929105290416454215180797e-04	1.80665831928661289339366005426085e-07	3.26500524821902758423782545907493e-03
3.20721867614838505083032120327778e-04	1.39809107289581621953853935840011e-07	2.94280513460857197099243300504860e-03
2.76847297553444028040365235809133e-04	1.07697652506495253167464784119360e-07	2.64480026032522957282661910929134e-03
2.39280819591611424382509483451235e-04	8.24767219562571638046835289121217e-08	2.36829821710197125389869552542378e-03
2.07196675549276059548085626700897e-04	6.26853127993256476375074316597893e-08	2.11083626215183152228494141704194e-03
1.79887001204748103851292428879588e-04	4.71747148285387738395652953217533e-08	1.87016526056622268322257636952592e-03
1.56746893571980782038785467733619e-04	3.50431968845793554858475435893131e-08	1.64422953284164726735713771177222e-03
1.37261326158009600160826971265524e-04	2.55837116761874620008603789193563e-08	1.43114228578056875650907663743925e-03
1.20994038065746220576176910616132e-04	1.82425367847220632617883184186062e-08	1.22915913738742964884953138665278e-03
1.07578372617109330014270113437215e-04	1.25871472007174481622911514126103e-08	1.03665363908475085494752859114579e-03
9.67098476165032305341573397938289e-05	8.28162914660041766976200663051120e-09	8.52097354378726242145975388540237e-04
8.81401497332027215767720678435735e-05	5.06798514544465024743166266788370e-09	6.74043982553377041983144734601775e-04
8.16722973182381754918935645707327e-05	2.75195389818151981310424550181539e-09	5.01115015824323647070585672566461e-04
7.71568272971164126906940179676883e-05	1.19238497155270378971861514245443e-09	3.31985132297234315681619916196716e-04
7.44889336338359915097152687309980e-05	2.93554699061525468106553877359685e-10	1.64208234821692183288641808662665e-04


==> anc/HL0.1408404961.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 2097152	Residual = 2.560315e-29	y0 = -2.89754234859227810631527365839651e-01
# Amplitude at highest Fourier mode = 6.00000e-38	Pade error = 1.71210e-31	H/lambda = 1.40840496050287536491322192916241e-01	c = 1.0922810000000000e+00

9.95091495910282498049418449441833e-01	9.71233263247464635064560538687346e-03	7.44795485094960456694118169105639e-01
9.73919464264109129075904985661578e-01	2.00587342773934827459504335825058e-02	6.93429418151729791978506034124175e-01
9.37237780009800131705484234041509e-01	2.73282422777477568099549239990010e-02	6.34835477237784689945383734065612e-01
8.87823953670860857716607894894054e-01	3.15827782550694933092857274837884e-02	5.84211437135295664797616851212148e-01
8.29116725721863148540832839568250e-01	3.31831307844222144343780590311320e-02	5.38871722901627700148159688222895e-01
7.64666143104208159298964212946682e-01	3.26898651516405226995704102519314e-02	4.97538169266912807342851087218504e-01
6.97710264184221846799541517070249e-01	3.07286347671955921909581861234078e-02	4.59511001221715854220063169956548e-01
6.30921206919888577343619208916396e-01	2.78795734386828985625892131287836e-02	4.24352586933423076833278853976207e-01
5.66312109455607262020789275583795e-01	2.46139795204701769723524825325257e-02	3.91757546913484524863597525775570e-01
5.05261958160574124222437989933653e-01	2.12748053684409844689724620378672e-02	3.61494354459258316445182144076338e-01
4.48607336996491418400149657200617e-01	1.80861530815014533708259603547059e-02	3.33376822880513531483669918895605e-01
3.96759195879563609490654339112253e-01	1.51765385803408422337732959525260e-02	3.07248817068346906687958222487958e-01
3.49817445955414762268228518805441e-01	1.26050867868749642164337238639512e-02	2.82975173180538138910850459716106e-01
3.07669494863051324806152291047507e-01	1.03847931051635363866248774175059e-02	2.60435812026311970603427567577647e-01
2.70068097934764244848266766586169e-01	8.50066414569419440153442467390052e-03	2.39521722115671007255053221045037e-01
2.36689175661864119806923324636865e-01	6.92265936550996033030569079087931e-03	2.20132188594329958816575704380044e-01
2.07172622177991886121973045351748e-01	5.61428215860851059600033779200152e-03	2.02172918729422689703587349629925e-01
1.81149767180331907501142501755996e-01	4.53790080385821367207471561776507e-03	1.85554816490012233551364446533991e-01
1.58260921692949796227207926454279e-01	3.65778412908943683779255039186457e-03	1.70193207366378824237956526978578e-01
1.38165864524155495247177451708298e-01	2.94163075345428870017297403361236e-03	1.56007360202795351307754923791519e-01
1.20549486160287275797531401553656e-01	2.36115893054247562721842722470570e-03	1.42920202149430609686414392638687e-01
1.05124224573580006614833004950889e-01	1.89214597194238628469899161358591e-03	1.30858162970669852061521486851518e-01
9.16304500224120086843894333630668e-02	1.51417086015943634376277473972678e-03	1.19751106838511862558204655562311e-01
7.98355921736917380894009600241723e-02	1.21021755333514168068781692880081e-03	1.09532316745078852231989180654200e-01
6.95325415822618058523692070149737e-02	9.66232102413785662952105156121968e-04	1.00138498834314195768499783354134e-01
6.05376775122690435413941173491123e-02	7.70685754002924860532572462506494e-04	9.15097796854021664491180184061696e-02
5.26887516255504078987007038610904e-02	6.14171224215147866849274626471786e-04	8.35896812386530001162842702175841e-02
4.58427722293632204947857742850668e-02	4.89044413938565577057421137443888e-04	7.63250715610117713651565506071420e-02
3.98739738877361843682317832683785e-02	3.89114962091564810453704566911126e-04	6.96660974777791580057004637450861e-02
3.46719164995535316282517207290269e-02	3.09383858903137789853868624319219e-04	6.35661028605144407446383080607786e-02
3.01397336250593686025512633334937e-02	2.45823670754121527814489221374302e-04	5.79815287193298597808354372051012e-02
2.61925377669203947289380983230357e-02	1.95196015015767862410466198804137e-04	5.28717886486734854814021327497886e-02
2.27559843703170595316620141043051e-02	1.54901039057383913244356931463416e-04	4.81991203016347622862746001671956e-02
1.97649914512200993403825572989060e-02	1.22854132624557239949316002479434e-04	4.39284235715580314113036229795714e-02
1.71626066601230348811465578392621e-02	9.73855665212214746477807040932985e-05	4.00270990398339351095856597833997e-02
1.48990097109842718973150805964222e-02	7.71591697053131963102661640307847e-05	3.64648946261534667646251226935521e-02
1.29306366793309964371633265879199e-02	6.11066229293031940889726733156017e-05	3.32137616195603030901429667346912e-02
1.12194130649171681179166254599761e-02	4.83744745593574900263631766075390e-05	3.02477195367861351404156651518680e-02
9.73208318173417566407064726059425e-03	3.82814974475300968664232153848290e-05	2.75427313250076861673695953093722e-02
8.43962358102004674897697631536802e-03	3.02844349287955271269498989239479e-05	2.50765912940163873514470389797051e-02
7.31672819399133986208892766848934e-03	2.39505211797194659181470227706553e-05	2.28288255897888927383137008887393e-02
6.34135347198453889597354269165360e-03	1.89354370229150632946281680541777e-05	2.07806010854427277427511712437237e-02
5.49431343851251425918617275224881e-03	1.49656030223864211011602247384058e-05	1.89146359850143895044676125638708e-02
4.75891720049157356473922397398725e-03	1.18239264569602248975945787290333e-05	1.72151047342996091509242759890294e-02
4.12064460065734016001544203763400e-03	9.33830953912087233820345446447038e-06	1.56675311941760120109648971056423e-02
3.56685835939066795114761437342119e-03	7.37239086632571375189264553157005e-06	1.42586690130968987998816699634815e-02
3.08655216754818925977143352855866e-03	5.81811995244528163009060004464909e-06	1.29763761529815439155181670136532e-02
2.67013343652251122601213425073276e-03	4.58984618211565637443257863854713e-06	1.18094961231458639660271486727139e-02
2.30923768532911324986449134453943e-03	3.61964662716581717364023066454931e-06	1.07477565786949907708709299077026e-02
1.99657024207113107273728487890360e-03	2.85364558311788215318592179269000e-06	9.78168836986538130648791805390088e-03
1.72577080819793044005281280517224e-03	2.24911215547433044898405799396646e-06	8.90256130585786751125293909938532e-03
1.49129719127070150317367808215743e-03	1.77216401629228038823338982651359e-06	8.10233081937128456786763488055892e-03
1.28832532348497848193683511627280e-03	1.39594735504044625486325969388348e-06	7.37359206418577921824031123168482e-03
1.11266291291926080574924780436693e-03	1.09919587147720581311731246044370e-06	6.70954198877049368727877663797320e-03
9.60673786817680382362697519863206e-04	8.65091671905673376539003451730087e-07	6.10395125693614378684990260570594e-03
8.29209905026172548611472271451116e-04	6.80361904921601552324847723251747e-07	5.55114344256572871517373934048682e-03
7.15548827622916905301852616344034e-04	5.34554973521653100049598974359105e-07	5.04597213257496288432900226201608e-03
6.17335974898512748424752338223044e-04	4.19453974643890915294018362469096e-07	4.58378558641061240938487548595011e-03
5.32532424810607650731863329742838e-04	3.28600060223206827677380410834560e-07	4.16037610316719327974379275272140e-03
4.59369458374657329248618443808149e-04	2.56909107185129579495606698038592e-07	3.77192075742843282148655697840122e-03
3.96310524242218476117387938143667e-04	2.00369302780660880326204853800418e-07	3.41492452087832728199046138653120e-03
3.42020274487497571197801604343052e-04	1.55807205715340917380816122376387e-07	3.08617487290330831204647254590078e-03
2.95339443774075185986145765163364e-04	1.20708872622294106212445569347656e-07	2.78271148303671207672910979156273e-03
2.55263976999863561756086283005680e-04	9.30828694041651733784188401869837e-08	2.50180852738714280457071172452676e-03
2.20926979042907493205396742029346e-04	7.13539044380694046870338097635633e-08	2.24096364090579992005075691785836e-03
1.91582529308701486878915784430884e-04	5.42786870484066338955935562638823e-08	1.99788770282124233981832169967080e-03
1.66590905026576127234821470478602e-04	4.08783365920146733043508871762334e-08	1.77049181669324941489121803583144e-03
1.45405149434262742210051634628826e-04	3.03836685862171630132992063590522e-08	1.55686958404387121308373846696160e-03
1.27559159660599502176278717980871e-04	2.21910090604697716484207596195631e-08	1.35527418835353389837859880866272e-03
1.12657519100612393161771186643064e-04	1.58269977047152892426123449686060e-08	1.16409214051571671764375639533013e-03
1.00367158007356479122750841125016e-04	1.09211627445687802435323295460282e-08	9.81817842002883477432753344886962e-04
9.04106984026102353626960096674846e-05	7.18499774707240489753274599121856e-09	8.07032722495752593941859332562649e-04
8.25611941429600897262178362113526e-05	4.39617285969389326496127503528578e-09	6.38389258571523139516439802127785e-04
7.66379953044068379370934205797062e-05	2.38665955868886078600114252439579e-09	4.74597177807617282945167720283989e-04
7.25035719307339684400491703820438e-05	1.03390372441485932786381104126724e-09	3.14409679488241396036800070329096e-04
7.00612020829149004963855761795095e-05	2.54502331217050371990403333714412e-10	1.55532538029100749583595673007394e-04


==> anc/HL0.1408507273.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 2097152	Residual = 1.138165e-29	y0 = -2.89756048161606072188367856612122e-01
# Amplitude at highest Fourier mode = 6.00000e-37	Pade error = 1.98320e-31	H/lambda = 1.40850727319824115775313996676501e-01	c = 1.0922800000000000e+00

9.95064732543009041027950531912893e-01	9.76287513321078709897634265389417e-03	7.44642381471775869589215827636436e-01
9.73778352196621973490047881382819e-01	2.01567223979997917275980046547860e-02	6.93160068267963038926223242792783e-01
9.36905807005458973981286554642479e-01	2.74493872178665193577219934629920e-02	6.34461868341970500371965323734906e-01
8.87250260951045361380771235899147e-01	3.17050443178440430191977310468290e-02	5.83743097373993099020478104266237e-01
8.28279103030812318103937014246953e-01	3.32901108452957114445148679512857e-02	5.38316824560583979475677065729131e-01
7.63568037671214987785716741419899e-01	3.27719980085470503082204128543725e-02	4.96904087995541939983434908242282e-01
6.96374380166704708292046307649942e-01	3.07825029325184238358359083093699e-02	4.58804331851151160879603461616809e-01
6.29382282238961916569605970526352e-01	2.79061972206857959877442475686307e-02	4.23579191983339941400380744084089e-01
5.64610602583487673798689776034416e-01	2.46169764978965799697263288781649e-02	3.90922764380221340828856643902548e-01
5.03439365934637987676260320317208e-01	2.12589075630598506966298259565773e-02	3.60603298885673191303011911234560e-01
4.46703153435054664659740096921746e-01	1.80562179095045853695453118218512e-02	3.32434671496666628480987427963413e-01
3.94809193105714890636113082674685e-01	1.51369904914616470575961860827814e-02	3.06261006725501930770002529116615e-01
3.47852890691493907082861389892058e-01	1.25596652382208912931638818651701e-02	2.81947489477057172427102990033486e-01
3.05716963474474246981287195033400e-01	1.03364919313116122763726717455345e-02	2.59374391698298995790961627852500e-01
2.68149633452939002632815817078637e-01	8.45177656487939656299402805338493e-03	2.38432998753601467957918705980417e-01
2.34822610687228310512405682203728e-01	6.87487042502269807606233895457866e-03	2.19022799120579814102785825540440e-01
2.05371964163470756638048714842950e-01	5.56877271749268301472981148948731e-03	2.01049575036899985527328637760084e-01
1.79425600109408301985251157218336e-01	4.49544482593393182652002103233732e-03	1.84424148301916233422087208186002e-01
1.56620812350373593664350774852865e-01	3.61883351630826221281032037802058e-03	1.69061595804695731814581954199085e-01
1.36614771321434112906454295688927e-01	2.90638832503477027395292414830461e-03	1.54880791036044704987340560204192e-01
1.19090163060774088931198349414026e-01	2.32964144144093003751518311709801e-03	1.41804161972533461771042864534447e-01
1.03757605367558001147494122845541e-01	1.86423794639910979047547713875881e-03	1.29757584105694336434300786220890e-01
9.03559975898665770549754780253921e-02	1.48966900287393728835572225186009e-03	1.18670349945430461879051348809583e-01
7.86516036820662376804403189293383e-02	1.18886560954472555002822771703988e-03	1.08475173620845355051633427792058e-01
6.84364086210545512458211028756663e-02	9.47746902822893385360203938179027e-04	9.91082025338190990125660063984778e-02
5.95261049121841016972248574109659e-02	7.54775954385175903855023771666311e-04	9.05090185133280155000173084243863e-02
5.17579390766294185491784720848659e-02	6.00550411156118230833494012396732e-04	8.26206190021270357637697169453821e-02
4.49885616594360850398933037469812e-02	4.77439882390061663931149667750169e-04	7.53893746031894140029008179528025e-02
3.90919663211036511687515598486484e-02	3.79273031150762650275745647834579e-04	6.87649631045382258583415539966586e-02
3.39575652325440280393756015118168e-02	3.01072434011434030120926347644343e-04	6.27002822835121523898152026302561e-02
2.94884231456495620786842585364161e-02	2.38832850503461183599364163887433e-04	5.71513447235873117359197391605562e-02
2.55996568873046591116428786442076e-02	1.89337588660675299469719842904694e-04	5.20771580093974973025268661918235e-02
2.22169975956412955571564887835626e-02	1.50007535917723925243104152944666e-04	4.74395935770579032956997316286202e-02
1.92755076015793890079009081102887e-02	1.18777751952789207148307276286481e-04	4.32032475262297807611304480306540e-02
1.67184409475246816634009448122007e-02	9.39970492261638091158207146591902e-05	3.93352966873724449868776473502595e-02
1.44962351850914731154668034466318e-02	7.43465784459158625667382281331424e-05	3.58053528875895234870389127865232e-02
1.25656217487123669197328110980155e-02	5.87740183893016678042712106292660e-05	3.25853177354676826889672399644141e-02
1.08888425018936205873516988853587e-02	4.64405084613068431339464418815070e-05	2.96492396606688195562845858706648e-02
9.43296074338395907062849064909475e-03	3.66779422231612993591599884696063e-05	2.69731745033533004144955322297612e-02
8.16925588307709946255098128201810e-03	2.89546557319811038370256612589199e-05	2.45350505200419689366248329911877e-02
7.07269205689163756604125051372230e-03	2.28478984992927827422129783732736e-05	2.23145382682254452100403670429105e-02
6.12145205001936505372351796999867e-03	1.80217732092167307545701698634761e-05	2.02929256834775855518171111103912e-02
5.29652892592526513771521134423666e-03	1.42095787397487088872418858419583e-05	1.84529988239839470304909480267678e-02
4.58136863319498750687024505519641e-03	1.11996947776885282611835858934996e-05	1.67789289543386994598116758048419e-02
3.96155756891352828207781445996465e-03	8.82431158339927880091661801768252e-06	1.52561666458687690719887333699499e-02
3.42454965130626751455668302594009e-03	6.95044198167926385913260888115192e-06	1.38713433941397101259609798507818e-02
2.95942795764377212193084345230940e-03	5.47276056504994880229589587291900e-06	1.26121809029584473219913185080154e-02
2.55669648504440397523949046430134e-03	4.30790270545819555339545244642158e-06	1.14674076533283240103809623750173e-02
2.20809813041680317371210597439646e-03	3.38992776004080388042926620390265e-06	1.04266819007849347281436066639905e-02
1.90645553738768002172732274192159e-03	2.66670996516276810589733945799901e-06	9.48052015089404847658068221909214e-03
1.64553195836741675025747104972922e-03	2.09706870031178728128108423517863e-06	8.62023045932348252231020244521862e-03
1.41990968221425217148345334330305e-03	1.64848830809116099760820313269261e-06	7.83785028238110332210352829160794e-03
1.22488388556693510191004528173408e-03	1.29530796602459358203200578269764e-06	7.12608877555281774466247664813000e-03
1.05637001639690961586653741476819e-03	1.01728598635810530419726157016812e-06	6.47827335364665278034301017107694e-03
9.10823045332254394564489567579978e-04	7.98461999388506379691947048684611e-07	5.88830017787319286632172187466803e-03
7.85167130922784723190906874684443e-04	6.26255897367139279359380476593165e-07	5.35058822944129909817012056786555e-03
6.76734429085837674935189568094800e-04	4.90754854059872861997077886723586e-07	4.86003674573801359169819520620781e-03
5.83211927810282321898268223123961e-04	3.84149672513934208963250507348279e-07	4.41198586973528979660228308996409e-03
5.02595307222792175132995595834601e-04	3.00289620663528963405185586482037e-07	4.00218036803941827277085270146179e-03
4.33148915627433419856147206233841e-04	2.34331200679522000408502235870410e-07	3.62673630571283294990705818325571e-03
3.73371023499487766473790706091453e-04	1.82461260675728237513896360232606e-07	3.28211057568847075017353442218654e-03
3.21963593580534182480551477952269e-04	1.41678763940918051590129525442443e-07	2.96507296580860577662094591208822e-03
2.77805912236007745445307960863853e-04	1.09622683593228116837359705292022e-07	2.67268004064826600682407913345467e-03
2.39931564361923466301635255274175e-04	8.44361370732332904498486338222033e-08	2.40224993615088625166606840488965e-03
2.07508366753688020758448781521580e-04	6.46590938844397471613234980343225e-08	2.15133752662268777055778275048865e-03
1.79820965179520063493672641513557e-04	4.91437426938293590189055708170965e-08	1.91771006093466984255205266808367e-03
1.56255840425618110479958035885192e-04	3.69878945362495822507057899802044e-08	1.69932374164810565735599286254124e-03
1.36288477955659455256074883122798e-04	2.74827365308816308764415131664995e-08	1.49430168743815298839057683733761e-03
1.19472456237652248906379358275206e-04	2.00719689107681026838733000524878e-08	1.30091356185286754997889939366789e-03
1.05430211120190445232291280973345e-04	1.43199351032595437769646625524758e-08	1.11755705056555192264946092988693e-03
9.38452453565383324687602103726878e-05	9.88682328493786639373749951544265e-09	9.42741162731351656769910316768907e-04
8.44555816549970045984019990207923e-05	6.50941078846733653908958364305881e-09	7.75070947320808946691062410614632e-04
7.70483035772897498504940018375399e-05	3.98616927155941082742501652157946e-09	6.13232977978284776077916878981588e-04
7.14550764156960442752576227140096e-05	2.16584872682687667029218641838678e-09	4.55981147638238431594822332160621e-04
6.75485743097754044990389631232499e-05	9.38894314209224612493625781596707e-10	3.02122696122306304269618881930303e-04
6.52397584256226449177962477773135e-05	2.31221002560180785072422188387267e-10	1.49470049718411090139948573986796e-04


==> anc/HL0.1408627089.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 2097152	Residual = 1.065782e-29	y0 = -2.89758230155839491869954851813463e-01
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 1.32670e-31	H/lambda = 1.40862708926978998531785434058463e-01	c = 1.0922790000000000e+00

9.95116808739243227570786186097605e-01	9.66461570875812605401376506084724e-03	7.44925010666040450354323309459518e-01
9.74052111097419177136221200533081e-01	1.99674741910259504939017654095261e-02	6.93669381012870524389619621555377e-01
9.37546229043566941928727856562209e-01	2.72185910793721278469837592110609e-02	6.35173037972821904294883279900796e-01
8.88347619715854047535908967783954e-01	3.14776719898943305402304110385428e-02	5.84633484840092874599765062219618e-01
8.29862790423885398707941006789123e-01	3.30992249307383489634001324428619e-02	5.39365038719193348871670641185674e-01
7.65613580411646878699985527916113e-01	3.26359005045596371905341427982120e-02	4.98088879361946684796036066391808e-01
6.98818304763549751592422671940742e-01	3.07061357352004725247889241249310e-02	4.60104866884817722239885730821453e-01
6.32139070815175161551612717695441e-01	2.78849290940019653769348053919343e-02	4.24975566098700092259362886541771e-01
5.67587564370697508012304480936790e-01	2.46408479267791358182143361814787e-02	3.92396363483953573756706680703769e-01
5.06547448568722899667738442194039e-01	2.13161209187689588508788985305610e-02	3.62136956400040022330523581658369e-01
4.49863479368879654026725261315573e-01	1.81354473491299266105930621077840e-02	3.34012683067804944421311975674946e-01
3.97956079028133264498548493099960e-01	1.52285999682620786218979641605503e-02	3.07869076880836113062762462753034e-01
3.50934414309471530464702647127712e-01	1.26561344771888436593646923438562e-02	2.83572660744933120132555263437576e-01
3.08694057478229789684649287463440e-01	1.04323647033724522216515397524725e-02	2.61004980039634006411727817583857e-01
2.70994447633063427862610485167579e-01	8.54337445146133672195919418487456e-03	2.40058540628795581479876222190641e-01
2.37516631929583935395037176263683e-01	6.95992908738484661094460118798788e-03	2.20634006036029732409810299289717e-01
2.07904181427696301396864642833939e-01	5.64608754585850381202641671838032e-03	2.02638288941527481994000443023435e-01
1.81790859911367605944159242564009e-01	4.56456571389677237520155858598743e-03	1.85983293066070893707870243128067e-01
1.58818420673097743616644635634476e-01	3.67982081785501809136206274770533e-03	1.70585123258828323907364671967062e-01
1.38647346015708177345356413324305e-01	2.95962769560663039510194280847260e-03	1.56363622261120198483744012597520e-01
1.20962714175531633285578852262172e-01	2.37570901592910225102771319651166e-03	1.43242124905397386407666471030012e-01
1.05476810218391404205194941638090e-01	1.90380559439375001159361435161590e-03	1.31147347843237197913230287871341e-01
9.19296361041488501974973332890211e-02	1.52344000073261522360475503061921e-03	1.20009355693437942695299158596798e-01
8.00881229459720884169488214785530e-02	1.21753263573422444212824723830795e-03	1.09761562646408713089786825223042e-01
6.97445905129805857204377989276498e-02	9.71966021732034087487337872561961e-04	1.00340742361392638142932330747599e-01
6.07148155763425363939994707535880e-02	7.75151822900093385837727526179005e-04	9.16870292390975725541031357506112e-02
5.28359431430524988331167021341653e-02	6.17629200319213383125551129980279e-04	8.37439016964874361388934308254222e-02
4.59643874781227159658719847783626e-02	4.91707365651355577655420646857856e-04	7.64581434855582735449002760674124e-02
3.99738111781498649262738103016119e-02	3.91156006451235214777865307786418e-04	6.97797827070528637353638544824760e-02
3.47532317170515414685493358368174e-02	3.10942177415453003388026693910209e-04	6.36620102829128969696876236173103e-02
3.02052796462792492803839445752796e-02	2.47009693119409363692947171507010e-04	5.80610806846040135457196376177720e-02
2.62446166445488133237245690976586e-02	1.96096000431397353025865981123985e-04	5.29361980995639191456497459019366e-02
2.27965118287425847451330456561805e-02	1.55581310595112045529227637908957e-04	4.82493912682046262258752163457119e-02
1.97955690397705542840192498286642e-02	1.23365033668453735082212270750044e-04	4.39653801091727064490564908138230e-02
1.71845947538932534136296966716097e-02	9.77650405608778714422706175521146e-05	4.00514370420224349309096146511786e-02
1.49135948694903892807120889357572e-02	7.74358395594477106716984974449498e-05	3.64772456335961261662928750460861e-02
1.29388882475813807350551722961158e-02	6.13023170004751466401369500286613e-05	3.32147588469184645751562807711422e-02
1.12223251370797000571366832372100e-02	4.85062158545470609786224256647217e-05	3.02380587832030451391425623971116e-02
9.73059923654924372313373882211860e-03	3.83629939975297204234637684479026e-05	2.75232194134029297874146877932958e-02
8.43464296797646163057351186114841e-03	3.03271108389868109919009544989743e-05	2.50481734325060405945958088288059e-02
7.30909645346566150004994876729924e-03	2.39641383105012999897569961636558e-05	2.27925840717503479396856851630841e-02
6.33184161512740023128012466600305e-03	1.89283846361034503969142439746539e-05	2.07377224860187658555998027192803e-02
5.48359371092825499031925494236874e-03	1.49449627827348030641277003145240e-05	1.88663511743524891751364578896406e-02
4.74754344908335295987760988270696e-03	1.17954364527321134099132223361588e-05	1.71626137479554028739457361129046e-02
4.10904358401214770107045731607960e-03	9.30634135022007619544808089625962e-06	1.56119312094514174403385698594773e-02
3.55533458967125865187024821069966e-03	7.34001419669071671629097124731399e-06	1.42009047670642309488732614201655e-02
3.07530463327793668283181676955815e-03	5.78727177074727342092981281946950e-06	1.29172251048995388084114335306086e-02
2.65927963611127998257979779190687e-03	4.56157143925151547957607924416337e-06	1.17495879587858162808577340168760e-02
2.29883971293312128694622949715769e-03	3.59435688840842441301711847920821e-06	1.06876157775511678929351017687008e-02
1.98665873296126194464178066810103e-03	2.83135117428850056866642871014687e-06	9.72178518496696055753973354537791e-03
1.71636414483135132324900480233526e-03	2.22960637963976291755917302388258e-06	8.84335993217969367629863742108685e-03
1.48241455501560323060821210608592e-03	1.75515714810316596556502561591121e-06	8.04432904426587582980013282437059e-03
1.27999284812158543783001170818230e-03	1.38115584217066518208412477481958e-06	7.31734986257894193676803931690910e-03
1.10491289987842826511658764449159e-03	1.08639148416110342974744053283550e-06	6.65569563041324388157297184865930e-03
9.53538170958516089127483543104020e-04	8.54114236051511550109653012163425e-07	6.05320720187506315678197343496133e-03
8.22710686219877781890795635505692e-04	6.71102941859498291950535348671690e-07	5.50424843644972165666580530007694e-03
7.09689097063020072963948977638698e-04	5.26925928423059762437531760472606e-07	5.00366488660817439783636291974786e-03
6.12094691598285078136060265533463e-04	4.13355400478897914192748811385176e-07	4.54674545454648941215526111297199e-03
5.27864359077934151281572860729456e-04	3.23903847236856688518699401060879e-07	4.12918675051789569758870469481757e-03
4.55209635626315953335988466704425e-04	2.53457308524268088000612054531932e-07	3.74705991927893386574774301183137e-03
3.92581062848690937193299767928596e-04	1.97985469673837193163799415899655e-07	3.39677971647338469402648220783766e-03
3.38637183951769162689842658223269e-04	1.54312639808366048737540898177360e-07	3.07507562041476127857769851056373e-03
2.92217586396978437954186167196859e-04	1.19936933809863135229260976981193e-07	2.77896477014594333734986720511744e-03
2.52319476654195621956138040434805e-04	9.28875902999720723123492234988073e-08	2.50572654046901865153792086998694e-03
2.18077341003252837432174409012992e-04	7.16124438110362228173776073843126e-08	2.25287859710930705526921607431490e-03
1.88745306343444811318069991772870e-04	5.48892299568024563591105375465724e-08	2.01815430907002464009679978520833e-03
1.63681867168454068712232884631977e-04	4.17557210607280504363075773776024e-08	1.79948142203141949405549710874846e-03
1.42336690450550105100066869266900e-04	3.14547356521166822852935731424238e-08	1.59496190978416537448517244757584e-03
1.24239250439916365274841107585605e-04	2.33908958105027249690737039354118e-08	1.40285291999744401911083853274996e-03
1.08989080765929221400298461105051e-04	1.70966674827435926943490713849496e-08	1.22154873577947818296051697307558e-03
9.62474610303287107619007658105040e-05	1.22057447179551182754214083263207e-08	1.04956370761122954204043310587307e-03
8.57303788320847893925478838268176e-05	8.43225390787611020460867711768959e-09	8.85516152686398135919313153417788e-04
7.72026273877235309322281206223768e-05	5.55457989388183115649507337179586e-09	7.28113217872353301878384857789762e-04
7.04729167848689030233031585533252e-05	3.40287375607636579671601728804099e-09	5.76136641041533119690275630111733e-04
6.53898957762617423084698729868545e-05	1.84951118264050681465517479983853e-09	4.28429272287616361142840235075527e-04
6.18390007465694515424018859159338e-05	8.01942824470562184335417258023559e-10	2.83882188295984175831832645107626e-04
5.97400673788954920283180902556057e-05	1.97520455335968848558292584108347e-10	1.40456244466381090743945088780868e-04


==> anc/HL0.1408682599.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 2097152	Residual = 1.085840e-29	y0 = -2.89759259599132632161916316414681e-01
# Amplitude at highest Fourier mode = 9.00000e-37	Pade error = 1.68930e-31	H/lambda = 1.40868259903378545653466429221329e-01	c = 1.0922786000000000e+00

9.95085733258758344569952371947197e-01	9.72326991184144722609844806803662e-03	7.44756889909924408788646685971947e-01
9.73888741296458658452705315248153e-01	2.00804920687292460419587263668956e-02	6.93366249889124247763252675812426e-01
9.37163986787999767418657548359931e-01	2.73565171334772598576868761851155e-02	6.34749656335214544745310426499913e-01
8.87692500430657722792509905097752e-01	3.16136904759460595453299174975190e-02	5.84103312395301726315310053873492e-01
8.28917072911397870720399460124211e-01	3.32135881208617469794517358039940e-02	5.38740789748117984408408968714327e-01
7.64391689529035161907744185218339e-01	3.27176383188194693696042778195044e-02	4.97383188532539381671210725159184e-01
6.97357988997249679731810692720230e-01	3.07522393913264090307769194239696e-02	4.59330132955651715816038194391337e-01
6.30491310760305286065852494757353e-01	2.78981102035378648172873427869767e-02	4.24143650131290875468173189523320e-01
5.65807698453457790307112943533427e-01	2.46270162153522888995728678034101e-02	3.91518372212894133658643722641645e-01
5.04688702437439812748417449013269e-01	2.12823029668011435273860742573446e-02	3.61223142952479868109432957184981e-01
4.47973039284895587747067560674740e-01	1.80884035310669537895521426078935e-02	3.33072430468296163087627157797443e-01
3.96073267016172084527163418485586e-01	1.51740911000290343500790124741237e-02	3.06910923027420538221553514800793e-01
3.49090334489971583970642117859011e-01	1.25986622009532682803106059294834e-02	2.82604336699550631656300152834769e-01
3.06912128527717307910332536439941e-01	1.03751990885708396525187039740330e-02	2.60033447696826613000084270618716e-01
2.69291376467715156067917135070293e-01	8.48872335158299321676684680142223e-03	2.39090025384838625667770203694841e-01
2.35903533853643655324602779360222e-01	6.90915470053085391772284912687890e-03	2.19674025079478758778300787094297e-01
2.06387674511772938131922019994741e-01	5.59991765172167185172994558765343e-03	2.01691677749538611339309867305301e-01
1.80374047320484185987597691243209e-01	4.52327562494044635448255259191791e-03	1.85054232932585539900603604822391e-01
1.57501728448726045444773251976385e-01	3.64337894427132680506827574799796e-03	1.69677172093856206315287218269957e-01
1.37429213913477529454490834458187e-01	2.92780626243942654324647565541012e-03	1.55479750009074925591649976489718e-01
1.19840151783359159528179446191300e-01	2.34816506159565692059893653197183e-03	1.42384753912809699190308079672699e-01
1.04445836170189477221350369233866e-01	1.88013822284689135367532165996645e-03	1.30318397396098013930004007620568e-01
9.09856191860578003602868666207982e-02	1.50322942320485723198317939487859e-03	1.19210288954657063632149151909900e-01
7.92260428723705788318018597735402e-02	1.20036565824427762498055679411696e-03	1.08993433770843192550385553516297e-01
6.89592343532241887694283419932985e-02	9.57451711830441389451844003976874e-04	9.96042418890965448230084981642909e-02
6.00009236671763369545405871126271e-02	7.62930264230815923401886735907606e-04	9.09825267286493857887682594836490e-02
5.21883159876304210101082573324039e-02	6.07375540568577592538219024537689e-04	8.30714854227461162873803044425589e-02
4.53779627925109175667769248237657e-02	4.83132777643653596948046303718200e-04	7.58176574817302653323582169731686e-02
3.94437181276906356739154610736184e-02	3.84006710660095260011438372540073e-04	6.91708614249582151431363971003415e-02
3.42748276645294683617016724130621e-02	3.04997314074346572135814280250675e-04	6.30841108977199999761259669863182e-02
2.97741734599740029846391268064228e-02	2.42078572751929871305791490878714e-04	5.75135128623781556772334562779936e-02
2.58566817122489927395178229298218e-02	1.92015083315716080847023750542555e-04	5.24181510347765433783430200867256e-02
2.24478912647731575536230046510051e-02	1.52211145116684505236305343602879e-04	4.77599579526823155968806176899947e-02
1.94826750488643171048778852583599e-02	1.20587300555156808401568971499217e-04	4.35035789722495647343318908811380e-02
1.69041036774540513400479976402939e-02	9.54797912725584761866181564737093e-05	3.96162311874172281126856999636440e-02
1.46624390793769196762117397655981e-02	7.55589753897663479063907560843915e-05	3.60675598764900868747795551483823e-02
1.27142457747564005596240738759974e-02	5.97633268460212893085377714547208e-05	3.28294946861933413147664955858428e-02
1.10216077222524892933283855946292e-02	4.72461722071586743124895960871240e-05	2.98761073943172270691765583639410e-02
9.55143934997126073377170556044403e-03	3.73327957627632601398818655256612e-05	2.71834727427637683174635585510986e-02
8.27488024441754354754738060174649e-03	2.94859556137824860147570393781759e-05	2.47295335052432676192277329289202e-02
7.16676390855779935548960913520815e-03	2.32782038824896516131190835815636e-05	2.24939706678724882159588463565299e-02
6.20515194022469938646926194760639e-03	1.83696984598471540805409954600072e-05	2.04580793725483218856950095053510e-02
5.37092588042926077651162240709635e-03	1.44904383303426284267231590565638e-05	1.86046510946332705377128156023740e-02
4.64742981400621146855933063146617e-03	1.14260562108892947935043282214057e-05	1.69178623716757056105648456667059e-02
4.02015756704954272495112557022221e-03	9.00646753170744152320535993545212e-06	1.53831702424742605472456334417426e-02
3.47647904251441487580825602857609e-03	7.09680971043599305369726725533546e-06	1.39872143910894769576735014197816e-02
3.00540087397175598541139335797709e-03	5.59021555177336787722096264562050e-06	1.27177258470124672837124081379970e-02
2.59735715877187916579944753195610e-03	4.40205390733342545665265466668339e-06	1.15634420102215155829437094646919e-02
2.24402655247782265468669424835835e-03	3.46534307776751753638302092779169e-06	1.05140277489453402615934665850705e-02
1.93817246561465874389093326700753e-03	2.72710082194360096658792085634423e-06	9.56000231261204561579406963372234e-03
1.67350350598318538394841465875009e-03	2.14544182162816481774066599354614e-06	8.69267178010662439276647738885310e-03
1.44455166043527606888187170635159e-03	1.68727122120789715628079886644513e-06	7.90406674245655009374296841591412e-03
1.24656601261796602938450314864422e-03	1.32645319234297798132258545369597e-06	7.18688492130072316908660578654599e-03
1.07542005282831609432468727190068e-03	1.04235777033099303425664020473791e-06	6.53443842362964446091232201435256e-03
9.27530862921964776903060988411334e-04	8.18708640797956653627185503532589e-07	5.94060528899246346854735453077906e-03
7.99788664789468288646200607555016e-04	6.42670120664474406895494480545873e-07	5.39978491207033917392259284899760e-03
6.89495411092063149750067725204803e-04	5.04124084923083739562073079764664e-07	4.90685688456218547759717230050619e-03
5.94311269877403624538486577748103e-04	3.95097643610168099456250964560440e-07	4.45714283419845537988367516789833e-03
5.12208005995376369533356378717223e-04	3.09310417998227639290942292352996e-07	4.04637092075745357104378466565243e-03
4.41428390845479977779059226553535e-04	2.41816665741296341177430310090452e-07	3.67064272688259754322505887494973e-03
3.80450881298761543556628878459373e-04	1.88722583213686086560864428269644e-07	3.32640232555506885932528755987354e-03
3.27958903547551037617245747176128e-04	1.46963148323079257826993322700382e-07	3.01040732382662482182689285279268e-03
2.82814161403814098444044866541955e-04	1.14126082808396656780720088592377e-07	2.71970170044221877456936796174170e-03
2.44033462172976793786908536734111e-04	8.83130783963294728627667650866961e-08	2.45159028881561614043493985158930e-03
2.10768617089805363499746825049536e-04	6.80304732470897257810011819610806e-08	2.20361479353527293093486119222569e-03
1.82289028938393163082621949510217e-04	5.21031864101429502809894376816216e-08	1.97353124474607410608375691575469e-03
1.57966629232909947319449331795145e-04	3.96070057411319884544274452940282e-08	1.75928878881043922627467513326075e-03
1.37262872922344583646619955909371e-04	2.98153503678031999218143417359226e-08	1.55900970286302720191802781201712e-03
1.19717540323393721828932771995424e-04	2.21574472370606671583992504208493e-08	1.37097051888432612948982991318294e-03
1.04939133014221623913351517023940e-04	1.61855137764142482937427661783420e-08	1.19358416113179901460043095258428e-03
9.25966814791098505748038095061926e-05	1.15490562861592541195096178464379e-08	1.02538304237941603345956805006457e-03
8.24128071265621135249342674403746e-05	7.97480090709094588033489167520574e-09	8.65003102042689551671798048246117e-04
7.41579015758734474835861533820433e-05	5.25109330756158024057693118681115e-09	7.11168766002778501311437739462604e-04
6.76453045066816884673497441638339e-05	3.21585593664891614408439875338330e-09	5.62678763324161690608265281396861e-04
6.27273797710323875493997270587615e-05	1.74739537170458237587022309669040e-09	4.18392682961159041828290075426532e-04
5.92924080872823098884013091212046e-05	7.57518931626373706004960679446367e-10	2.77218125336221413769441497307216e-04
5.72622325646033422198195129063820e-05	1.86556896389262916222614069250132e-10	1.37146333062181188639133264167873e-04


==> anc/HL0.1408744771.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 2097152	Residual = 1.075306e-29	y0 = -2.89760424555084769912934602028784e-01
# Amplitude at highest Fourier mode = 4.00000e-35	Pade error = 2.22280e-31	H/lambda = 1.40874477098354304119388213257374e-01	c = 1.0922782000000000e+00

9.95049246247723709941583464078600e-01	9.79210619480688780038654780874078e-03	7.44561158283254556078055002467227e-01
9.73696972811784356724305429995183e-01	2.02129942348011109798333455784155e-02	6.93012549010440724278436804047018e-01
9.36715542872038985008007912481148e-01	2.75179473647092968615044443598007e-02	6.34255215793397085322575056269516e-01
8.86924498011441461427511941826072e-01	3.17724953933277307502492503517335e-02	5.83483995398327763774380181598468e-01
8.27809400993588451768000319870498e-01	3.33466392422176471264904368751155e-02	5.38011633582415668106345397788298e-01
7.62961976903208138707550942060236e-01	3.28122095625276957196171239213587e-02	4.96559135512175287159173943083634e-01
6.95651085031145895936865745484191e-01	3.08049830848602830314708217721427e-02	4.58425816247032840179865884145530e-01
6.28567350801870338237306415851785e-01	2.79123670276464288250525210858540e-02	4.23173030806234701651122435729043e-01
5.63731680930806948903132491043154e-01	2.46098236656621358817279975914559e-02	3.90494493112131602725187076998543e-01
5.02522942495219237153831407840733e-01	2.12419500367374431349093068682086e-02	3.60158027770725993364109255982877e-01
4.45772627410778704275657573500256e-01	1.80328213955261627629531325249787e-02	3.31977078541762735762823867119239e-01
3.93883987813547545871729190895425e-01	1.51100104191368134368211873693007e-02	3.05795345929799479625635362827406e-01
3.46948295253640032790701205195077e-01	1.25313231608229031220916206800578e-02	2.81477602649546115412427465723324e-01
3.04844412068510128290547759390190e-01	1.03083931798732498175903396256231e-02	2.58903719968052473775067607147217e-01
2.67317201647528401461178490023757e-01	8.42499713032861288152700762000996e-03	2.37964593641220224250288807485339e-01
2.34035582894275907483374333669135e-01	6.85006636592403338165044873966056e-03	2.18559333914481970737840729824450e-01
2.04633387204679380695548677453342e-01	5.54628618860936327998003038997661e-03	2.00593357208348674302995045264827e-01
1.78736780722590359407393963958991e-01	4.47539504879828305487799189949390e-03	1.83977134005253289679507210909228e-01
1.55981742825106727235006565870325e-01	3.60118943509419313746044399464641e-03	1.68625407942419030594535486321068e-01
1.36024481561554070818253434568202e-01	2.89102390826043642326412255127680e-03	1.54456742070498465291151275006964e-01
1.18547003887768652326816364213007e-01	2.31637620596298154248988867013897e-03	1.41393281332106654662693348842386e-01
1.03259470605733016588275205531726e-01	1.85286556646575293547093824117543e-03	1.29360648331728951814180286592507e-01
8.99004936798990298234483324323983e-02	1.47997664005381397319421891478021e-03	1.18287912758140504176465288399681e-01
7.82361760772400728933978096858869e-02	1.18064625090838737388843598942031e-03	1.08107593457724601559788216153476e-01
6.80584340586185272561484089235167e-02	9.40806636385350557333157048546833e-04	9.87556664530561078920538653730168e-02
5.91829577622673990007707516469873e-02	7.48937746526200702456850705266369e-04	9.01715627199285353065097905187603e-02
5.14470385380065658224270506217699e-02	5.95655586109351361039075238535866e-04	8.22981469899993833146711696104934e-02
4.47074049607751955741964947415070e-02	4.73348167129002094629936474822042e-04	7.50816739512840288757414788123453e-02
3.88381516494129742779225923872471e-02	3.75861749869637022787326748652218e-04	6.84717215789482287972620607355410e-02
3.37288070461231857582089926853298e-02	2.98235229898732893134662904306853e-04	6.24211034053723895896301105810673e-02
2.92825618367194448162688345551333e-02	2.36478175837985518862625433281871e-04	5.68857626821035989432822298072485e-02
2.54146642909489763964234121907237e-02	1.87387120218757301389299956079009e-04	5.18246518777540979322994817979261e-02
2.20509794360977114234520154955568e-02	1.48394618496642252640733831894886e-04	4.71996010221405615959400370273968e-02
1.91267035758983232403292003319556e-02	1.17445932074259953538190401675436e-04	4.29751782199500542705407697860399e-02
1.65852228324525457076739445283291e-02	9.28987291062390836662990955497479e-05	3.91185453345736896779664798058635e-02
1.43771031849996627698612554011193e-02	7.34417986925492531700517772191293e-05	3.55993114587174633359373153699013e-02
1.24591992840636611430594379284773e-02	5.80293665590983150464855160116247e-05	3.23893863898435700863106682468150e-02
1.07938697232324003430621903041904e-02	4.58281463843456540192449286737125e-05	2.94628359465656148219557285585642e-02
9.34828718670409320113291829259712e-03	3.61747446698977272239241283842140e-05	2.67957406139591226842628819455780e-02
8.09383278892556100793972509318020e-03	2.85414546153137380315363026371211e-05	2.43660586922357200466143676816368e-02
7.00556487975926802482183711218971e-03	2.25088285204682654282343178403154e-05	2.21534948363698901465666436921651e-02
6.06175354484033288492724655188582e-03	1.77437147203244471574525523543470e-05	2.01393746131451182344808230722065e-02
5.24347295176633086671298119001558e-03	1.39816910968559499602730508532863e-05	1.83065254779664905304693310316649e-02
4.53424455754679738268945607132596e-03	1.10130299921577753971084078310246e-05	1.66391643975384187780895412562506e-02
3.91972498834251470900237558485396e-03	8.67149551960502836527402335577414e-06	1.51227922143054235048209863416301e-02
3.38743312263172703781514664110847e-03	6.82540977887796392086292364820271e-06	1.37440947513881754885478833319397e-02
2.92651155343242917597829497092832e-03	5.37053453612202496156286582550304e-06	1.24908505771609020830664175700749e-02
2.52751817881807422500188729564393e-03	4.22440403389877229750897952649890e-06	1.13518452756306245740595962324515e-02
2.18224417992136876385414433014927e-03	3.32181657463196881273275802806339e-06	1.03167919995742372870006467319340e-02
1.88355509906051847575594806349827e-03	2.61125057485958618444427727657845e-06	9.37625802327844430750559966164293e-03
1.62525213290716928014273501921899e-03	2.05201754467903405239286135173511e-06	8.52159696904783242228200257363825e-03
1.40195111048129377580976776639347e-03	1.61200204345012252591435108962305e-06	7.74488635923920373117287340919184e-03
1.20897693694458505086008390331617e-03	1.26586883419611836793578229088015e-06	7.03887013527343275003720013176184e-03
1.04227155684027627941475173188676e-03	9.93641628741534487151330624096182e-07	6.39690577306686493932097382092031e-03
8.98313730703498451401728583706039e-04	7.79577160409550743469707567376710e-07	5.81291560646863043396152574234928e-03
7.74049131748800713362884281254309e-04	6.11273803984201465316885946089374e-07	5.28134196073935612277995447332678e-03
6.66829456998704373734608241563800e-04	4.78966350466965182623636332053108e-07	4.79710571467478527187221608725542e-03
5.74359410923277400184146401861702e-04	3.74968438443566776147277952476751e-07	4.35556794878979282852921300355507e-03
4.94650561914423646142821118662844e-04	2.93232027897501536984346312359821e-07	3.95249437263703775537668419281270e-03
4.25981196938946254478643300207405e-04	2.28999579327676315042397435621100e-07	3.58402224179871379248412229316666e-03
3.66861411134629232242268557550002e-04	1.78529605271183448202569264385462e-07	3.24662948992645897789049364003687e-03
3.16002768032833280535043793154887e-04	1.38880255279176852876284191765527e-07	2.93710583788167134692372460301644e-03
2.72291951983411548926328133360600e-04	1.07738777514446636139833522141997e-07	2.65252569952581299480375124270431e-03
2.34767907587404311657637548462248e-04	8.32872259640377388454657779081527e-08	2.39022275412866674183588612930422e-03
2.02602023862549596115697685329634e-04	6.40967828047010054412990177775939e-08	2.14776607636116902994405110929671e-03
1.75080976584847150534068821542980e-04	4.90446522594624653719228074495814e-08	1.92293771236344878212923822863992e-03
1.51591892911212072618561636782269e-04	3.72487447889188841053167957703349e-08	1.71371158420340676526130866181735e-03
1.31609548682662073351466356327181e-04	2.80163765370881180658741443384660e-08	1.51823360598702433621046912492351e-03
1.14685350431045734488772560011654e-04	2.08040100735241801906801257749738e-08	1.33480290578158876935172274588820e-03
1.00437890330086835068688853823189e-04	1.51856986783904914161865748743482e-08	1.16185407100669860136116948423783e-03
8.85448925932852483649351251436548e-05	1.08283993549546938813544410550705e-08	9.97940367239592073009513527964240e-04
7.87363945084333139706775746430633e-05	7.47271538188655591438847348680473e-09	8.41717903578133783334473376474947e-04
7.07890260491138034013686221973834e-05	4.91794024364795725979036814875508e-09	6.91930709592741153950236580159327e-04
6.45212710127798990342666365607324e-05	3.01052138141346279245599081168659e-09	5.47396648763971417266743598160169e-04
5.97896113168122509761318759862243e-05	1.63526070307685559807503734672598e-09	4.06994050847333420156615757586664e-04
5.64854744222776246461351377156160e-05	7.08730446403682073420574579565691e-10	2.69648929632795029325588469997327e-04
5.45329210909780638089027770952958e-05	1.74515226975067220177754101445716e-10	1.33387288506089455594165573918025e-04


==> anc/HL0.1408779277.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 2097152	Residual = 1.054097e-29	y0 = -2.89761075942962893819827182521723e-01
# Amplitude at highest Fourier mode = 2.00000e-34	Pade error = 2.59800e-31	H/lambda = 1.40877927652707099692363369337577e-01	c = 1.0922780000000000e+00

9.95028518888400368526540654665554e-01	9.83119537396376990690342626650808e-03	7.44450691608461480527876918960067e-01
9.73588054965138196595113467536476e-01	2.02881766409556873187642483644055e-02	6.92812627862123551025223537696329e-01
9.36460947152415118191926910864310e-01	2.76094213106999305914031016550255e-02	6.33975578490514548653390467390250e-01
8.86488733642895753848510028355304e-01	3.18623031017987891872965848481547e-02	5.83133662026539816019610611411694e-01
8.27181359378081970159111959266223e-01	3.34216635124692166502095774779265e-02	5.37599177016973322987150430048449e-01
7.62151997497133340007149129074916e-01	3.28652883316724708969563242121741e-02	4.96093082004145833056438053466681e-01
6.94684900451860472084209692156407e-01	3.08343020072581671213990492106742e-02	4.57914511997968067546200974523993e-01
6.27479253133901671641260064126635e-01	2.79199044763054102015122212323106e-02	4.22624426711051584738674656667599e-01
5.62558583506180211395457903499150e-01	2.45996336392063199503933589761230e-02	3.89915999072804969813707666572049e-01
5.01300108406818618355693330119823e-01	2.12187670733398519855788745529443e-02	3.59556453207805838031612744696262e-01
4.44531125597775187804459401683514e-01	1.80011494927668431927443296065004e-02	3.31358631009705835837154406619579e-01
3.92649553943128967428060533619794e-01	1.50736522528108383535697777903489e-02	3.05165656650484208503653529310409e-01
3.45741160709457727242453533900025e-01	1.24932243851982213622975062430796e-02	2.80841758595121067671557753987103e-01
3.03679705244743411186688311067530e-01	1.02706739189820910268540810123567e-02	2.58266293301855020416985548564537e-01
2.66205625602071563303544786624656e-01	8.38907316134362195519252525753271e-03	2.37329666423247879115388881557040e-01
2.32984176213132541331019496915709e-01	6.81679782375405557169839822856411e-03	2.17930519125835517231391995221493e-01
2.03646257129058746526258118392727e-01	5.51611996055058009635602878477264e-03	1.99973817955490025821910652537249e-01
1.77815754497262190649754860113763e-01	4.44848592720547834782848651438450e-03	1.83369602646141334978067609537013e-01
1.55126918449027110591920762821335e-01	3.57749606926184847127431774015015e-03	1.68032206505718011977784618625313e-01
1.35234678599290108490986831442608e-01	2.87038110294428341558986296498670e-03	1.53879804853805193560102700242410e-01
1.17820124283654816397244480163591e-01	2.29854731786931890118870385488612e-03	1.40834180004180749613213666983979e-01
1.02592782749843829122368543072554e-01	1.83757919049328406394461044697327e-03	1.28820619353834664878514243033348e-01
8.92908531202246590980573753563430e-02	1.46695140634684552331443056526623e-03	1.17767886589050324072961691471027e-01
7.76801949666265678442928962981408e-02	1.16960689601871505443625426804532e-03	1.07608224809297451788289541136887e-01
6.75526096338836425506293595892707e-02	9.31493825765938366752831578983559e-04	9.82773647692079605834039649461617e-02
5.87237683682244933869457317349526e-02	7.41113522160802777182462546124695e-04	8.97145220571270795886941699556992e-02
5.10310141292252656934457012116603e-02	5.89105825298756503887549296523394e-04	8.18623745972470041415390680421495e-02
4.43311776769066318312803280651592e-02	4.67883061227113473792112995319464e-04	7.46670170515086772695372066862556e-02
3.84984909428671813011749436567278e-02	3.71315026073430642049843972730883e-04	6.80778920684815507953876162211001e-02
3.34226429149926185904117375503006e-02	2.94462625209240783464359081999504e-04	6.20477003529027193395207489627116e-02
2.90069989605872863849591135383685e-02	2.33355513933011329995982363405284e-04	5.65322926096861214815566213962733e-02
2.51669892642850689054100189839534e-02	1.84808226710765000666536090836867e-04	5.14905468660572445676716747757905e-02
2.18286628208873891726816963131084e-02	1.46269227761536248697567611037752e-04	4.68842347263695550710519194345659e-02
1.89273981260183445633410782061546e-02	1.15697681134849767277167593814065e-04	4.26778799233128198527089036496496e-02
1.64067589520567431029930075254528e-02	9.14632941998256198499739819931034e-05	3.88386121999302428615248807812102e-02
1.42174824509165501192053483903139e-02	7.22652030300667136786847350402631e-05	3.53360191605005390696095491896283e-02
1.23165866719349056229350383373101e-02	5.70664696547149663948271232243383e-05	3.21419983170161982601570784623818e-02
1.06665850181017659160901650048263e-02	4.50413134764307183072438503415732e-05	2.92306111636509512026241584054701e-02
9.23479592700236042917111076154110e-03	3.55326872131246927039446813132875e-05	2.65779407440281339759516198271707e-02
7.99273699087199464063227905941310e-03	2.80182283195145200906744930247276e-05	2.41619538361005740076276681121685e-02
6.91559372095789272956863375255725e-03	2.20829731993870550253648457669598e-05	2.19623685798730994381445012741844e-02
5.98175414819040146506834570374115e-03	1.73975197782798983770831066278218e-05	1.99605281373166494151154590671777e-02
5.17240139071540281752121412989032e-03	1.37005712477741618857245681143642e-05	1.81392808045649585015260822101056e-02
4.47115718512599422999600539234626e-03	1.07849971147686825289836464826616e-05	1.64828668596371704366782253673272e-02
3.86377016695921122298254468926109e-03	8.48671389243932434867813282746153e-06	1.49768122859986607930409417519056e-02
3.33784340240959072688937133689516e-03	6.67582312720497388515925799998034e-06	1.36078293649739356148883057347946e-02
2.88259632237995701631685496731879e-03	5.24955443760117959047112605829152e-06	1.23637240130407076802059295689854e-02
2.48865679292782254436238154593534e-03	4.12665038159742484674001019163688e-06	1.12333096720673044047878760165606e-02
2.14787957334227411569732721817099e-03	3.24290198584547535307557248184281e-06	1.02063275222028632978586956850565e-02
1.85318786861770991573505209640444e-03	2.54760177580239988041373314369534e-06	9.27337274921744220739135316482211e-03
1.59843508433100560745051804254866e-03	2.00072777532674070615159803986510e-06	8.42582655319687235515314163598930e-03
1.37828424635702201314157741788807e-03	1.57070939256017646438039180884010e-06	7.65579354449506390461370591410986e-03
1.18810286117705109739178070197015e-03	1.23265615865972095268372760362315e-06	6.95604414524655757470394757169815e-03
1.02387126883097747404599797357976e-03	9.66954371491766083259601039084123e-07	6.31996160233034154926938429940567e-03
8.82102783222392722445041925533416e-04	7.58155974421584871620879576032893e-07	5.74149321873486294411523387045020e-03
7.59774127011607908769267069100993e-04	5.94099407900249052837569093465048e-07	5.21510542024163815774223880791053e-03
6.54264854733222551773552956861512e-04	4.65214471285754604658964221046285e-07	4.73574228575478820698412561536330e-03
5.63304622036588698252667991774397e-04	3.63973046569321607933592725699960e-07	4.29878718080687129483151405940267e-03
4.84927303809845692049587064842828e-04	2.84455366988713790066851041505350e-07	3.90002715656178866347803932699647e-03
4.17431090612522510576575264428249e-04	2.22007758079240071721242265743924e-07	3.53561982155217814219542509636963e-03
3.59343802594052593052037636521692e-04	1.72972747170990212735064240729587e-07	3.20206244533572497728773503296118e-03
3.09392755868020281485341612389870e-04	1.34476383383805456169458703150321e-07	2.89616308329819510096100906944088e-03
2.66478601625699885007939184306139e-04	1.04260747801910133964036115097734e-07	2.61501352109121072441579668472863e-03
2.29652634479735072044834412423159e-04	8.05521347757126263983615342334966e-08	2.35596386077681994433050054939982e-03
1.98097132693360165710434733247868e-04	6.19573774581725120958531215873413e-08	2.11659862423230263497566177125149e-03
1.71108348615763428301227196041903e-04	4.73823690070691985113314544393039e-08	1.89471430074823384771520278790500e-03
1.48081814828964861736486000458510e-04	3.59680763634103582426442461771953e-08	1.68829827837263481650005320662061e-03
1.28499673568033953167824599760391e-04	2.70403284471315668525474300925055e-08	1.49550907529866361720636816895377e-03
1.11919776237883193807505942875595e-04	2.00704441383944605145067301499651e-08	1.31465775748217742105840381358318e-03
9.79663366228609020461381540367409e-05	1.46443911274978006029008403904216e-08	1.14419041661284204301835643603326e-03
8.63219545556325535703379217063474e-05	1.04386655967611189594934185720984e-08	9.82671598219889823856921802734963e-04
7.67208551910768394836661522717959e-05	7.20147788091737221647440525822222e-09	8.28768601777341384776876459430735e-04
6.89432124906619611208727462542155e-05	4.73814022209214599347690803687412e-09	6.81236598913686703520921028639280e-04
6.28104451231278252891215864191486e-05	2.89979731479715183275850847055071e-09	5.38904517784410429434606536314984e-04
5.81813902416333487782941072110086e-05	1.57483425630744888354350898886343e-09	4.00661624312555683794956726710898e-04
5.49492766919884234963885867195164e-05	6.82452445194094405760354827577742e-10	2.65444706751867694483928653245390e-04
5.30394346641801727998580852033666e-05	1.68031365811967692497852622546575e-10	1.31299651159763176563036492163323e-04


==> anc/HL0.1408816880.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 2097152	Residual = 1.130713e-29	y0 = -2.89761789278665149539087203083060e-01
# Amplitude at highest Fourier mode = 1.00000e-33	Pade error = 3.08550e-31	H/lambda = 1.40881688001774640098051872137910e-01	c = 1.0922778000000000e+00

9.95005621245340304252020212889465e-01	9.87436675854530097386977652678725e-03	7.44328792546299305734329336387627e-01
9.73467728623621427081287593106411e-01	2.03711924390436289256463523460559e-02	6.92592176728467475726402410242862e-01
9.36179682623656430600640169858944e-01	2.77103973845646771466094103358436e-02	6.33667279805891890914489556709340e-01
8.86007327029103042817245828605580e-01	3.19614023503141041092488055471795e-02	5.82747395277807740658535070908773e-01
8.26487549773959376830871887295259e-01	3.35044035404565727286077103765906e-02	5.37144323199104134752720116877647e-01
7.61257228802569454209432121424436e-01	3.29237676689138075726011636295619e-02	4.95578977527375649615504341067335e-01
6.93617637360876408680676256715516e-01	3.08665253217193219593397932521976e-02	4.57350313870696908074490746854894e-01
6.26277435914765842716694724994789e-01	2.79280639259117570912020376729373e-02	4.22018884165822670903112950197846e-01
5.61263067583197630885422554216642e-01	2.45882132467475521384597380881401e-02	3.89277296598687476283487439185176e-01
4.99949938978329010421101205431777e-01	2.11930031048308078597902801203810e-02	3.58892142974445543770816402398872e-01
4.43160715555168816933247359184374e-01	1.79660245686050279603906820116756e-02	3.30675624736543870407219000572891e-01
3.91287411566948553139579074962727e-01	1.50333747034754322493707197696582e-02	3.04470244304470939963619639656722e-01
3.44409688256474740297190302617298e-01	1.24510549849718085401408550918590e-02	2.80139633296189989250373837802922e-01
3.02395634002526733400031586136776e-01	1.02289593466582383194905171274238e-02	2.57562573873027529479006098747978e-01
2.64980761973878404542632285213798e-01	8.34937897734713048505549980970077e-03	2.36628916579705313723085755681118e-01
2.31826245459222873421360586462465e-01	6.78007253304260397696542267010322e-03	2.17236765509461058534239476614322e-01
2.02559720884060489580112230035746e-01	5.48285277644201989919769486421351e-03	1.99290569639617022998714173059814e-01
1.76802540259756353335536836692063e-01	4.41884152403813712391656742867996e-03	1.82699873849401694727169495402436e-01
1.54187038068958393224601429674555e-01	3.55142164407604684611169928873063e-03	1.67378543086376846166697978634607e-01
1.34366734826280793362857698832406e-01	2.84768718681560385299117021175661e-03	1.53244314256695587224965426328747e-01
1.17021715484193301054977470954655e-01	2.27896632757290309065486912690254e-03	1.40218563866115227101923561219431e-01
1.01860820277777407117364605353455e-01	1.82080631807435468599472156212120e-03	1.28226207846091953409174268811335e-01
8.86218064693397705518939516356889e-02	1.45267211414303654744723965990720e-03	1.17195673607257791773860839424947e-01
7.70702786232930857302224734456834e-02	1.15751459087973676877254385828730e-03	1.07058903189065635290694013689435e-01
6.69979236086015058694316454858809e-02	9.21300528912056566825980783152017e-04	9.77513607781599289139980957141162e-02
5.82204023335320559095237084307007e-02	7.32555668494413594210624026961339e-04	8.92120285078718711917020880290478e-02
5.05751232139265992327404623569360e-02	5.81946765682043526945415619548972e-04	8.13833820636526296829792937317675e-02
4.39190363562153661045223294901594e-02	4.61913404965917882680735140125574e-04	7.42113428491365053689677971583488e-02
3.81265301220339754535950331001595e-02	3.66351631146318211819978673043950e-04	6.76452068419064489671218306344091e-02
3.30874742027425184611437121834312e-02	2.90346798986925168650812951091898e-04	6.16375522530026567062160590062873e-02
2.87054292387560869233198304012744e-02	2.29950807982126778764011611204703e-04	5.61441291263982788291512790796242e-02
2.48960279532358451904821754054947e-02	1.81998080254873697880148053425122e-04	5.11237344213807340448856132884653e-02
2.15855236874605503291984597152116e-02	1.43954623074487502224390520689754e-04	4.65380761497933740691158698762790e-02
1.87094970527690174023069773760458e-02	1.13794910644560967670873949109440e-04	4.23516299390034146559269084817493e-02
1.62117087571519341941979510016620e-02	8.99018956553483204889789345537284e-05	3.85314910561536129289931335440028e-02
1.40430855960034129187606973121203e-02	7.09860899255022965473094485736844e-05	3.50472245288851587642720207797819e-02
1.21608265044361958597814010963456e-02	5.60202649822007068981741003421738e-05	3.18707155832048498416261713965057e-02
1.05276160524377123526358485967379e-02	4.41868827969992229404318663270581e-05	2.89760222231853319571277112233748e-02
9.11093356491167873526429702594676e-03	3.48358598780322893340966586548688e-05	2.63392314148161199542970224815317e-02
7.88244700179968057185479423629328e-03	2.74506918961599619088750241675659e-05	2.39383200118876889250863245417949e-02
6.81748173683618797731143936468697e-03	2.16213245364105758446931525074323e-05	2.17530212772434141309912843477191e-02
5.89455536496950018577681095800326e-03	1.70224557594685372361208279071960e-05	1.97646976099820201612894603515902e-02
5.09497061166000852022287560538774e-03	1.33962025815707001463286483686655e-05	1.79562198873046180776604834215426e-02
4.40245929289565964473635887798129e-03	1.05382692742588599331663108348457e-05	1.63118536624779547567722220204470e-02
3.80287107566429657273787920434047e-03	8.28692048235752916802709458039170e-06	1.48171523173631220403983498704323e-02
3.28390151541412541387031256501413e-03	6.51419837819566983817709685687571e-06	1.34588571416020882437303946096859e-02
2.83485450343099536494728759477483e-03	5.11893303044474091679390293055360e-06	1.22248042054557004706291856434000e-02
2.44643484610579289009000698506481e-03	4.02118425643383535408794695885822e-06	1.11038378212804643235523788349274e-02
2.11056722165401362190362525602987e-03	3.15782515344296206565021057256186e-06	1.00857303491019941266098635382419e-02
1.82023822094535000966027384682603e-03	2.47903541487397403961177313984975e-06	9.16110807589165634221989972787184e-03
1.56935858306196470492163142885302e-03	1.94551905772744929255453092234566e-06	8.32138286945760240531095506975730e-03
1.35264308964375169014738296644534e-03	1.52629850488675943673746104502664e-06	7.55868927748665312126779382293107e-03
1.16550589144973047700452207403934e-03	1.19696686818658045062529749343427e-06	6.86582671699364231308424987196980e-03
1.00396931224591503280795445874098e-03	9.38304213125120205183331939338863e-07	6.23620637608768217088999581801065e-03
8.64584415623341795909535694643611e-04	7.35182729606183802764086880265178e-07	5.66380242352155073778186433283918e-03
7.44361834925379069931560241554869e-04	5.75701043179626198501516978447378e-07	5.14310710226586093055259477068938e-03
6.40711557550448926444593006355400e-04	4.50500143692705679805617492989607e-07	4.66908929204361056227743888131800e-03
5.51390522742344517637220084971350e-04	3.52223182717542545351037489889029e-07	4.23715616746159056254771656888617e-03
4.74457037397346537094187983510702e-04	2.75089172935382966878928777928127e-07	3.84311763047567618601607770274777e-03
4.08231140498125148057447557531448e-04	2.14556805073859375265961575854593e-07	3.48315323146240407190406466519242e-03
3.51260157549612955819406754205655e-04	1.67059511692482700966141551895292e-07	3.15378131342503698430888499930532e-03
3.02288784266041030077634902836137e-04	1.29796818773607691354169255756060e-07	2.85183014430374065323916847884642e-03
2.60233124237082413976741199381109e-04	1.00570139121083299707084902660565e-07	2.57441085253639017562426025340919e-03
2.24158178949489905507252931131159e-04	7.76536324410867914916087856948530e-08	2.31889202807921466428863794317853e-03
1.93258352233222560738622367064215e-04	5.96927145664171109710388011478466e-08	2.08287587450144385928820549415244e-03
1.66840587155206792356341136071370e-04	4.56243506635340492746246165860736e-08	1.86417580615095249549632117746205e-03
1.44309802946192926966276628768501e-04	3.46145000508508467841469123951361e-08	1.66079539394707706008772607446019e-03
1.25156343356113171858160832563770e-04	2.60090587479527901714444277122455e-08	1.47090857431789751454851313134806e-03
1.08945186542329843165162553132460e-04	1.92954213171250162886675059089032e-08	1.29284104069428530929656311497957e-03
9.53067010415979516183933557805317e-05	1.40723976851551764073373340087588e-08	1.12505273326699775730411416034586e-03
8.39287632778116066610627647455793e-05	1.00267073650613230461076772717599e-08	9.66121334697768706007574654501695e-04
7.45500796836854419809490432246731e-05	6.91465967088937118315017933123831e-09	8.14726677421585513580744026953704e-04
6.69545807390180808132896562371436e-05	4.54793473644439396720111663709983e-09	6.69635978410096051811002169128390e-04
6.09667750731940260864859757945633e-05	2.78262245621946376441343200898665e-09	5.29689829583782486823670065920372e-04
5.64479698856211730981855876009302e-05	1.51086841304253636137418221479570e-09	3.93788869947483770713846294732580e-04
5.32932803233600459324589145463446e-05	6.54629337437025637361881785610109e-10	2.60881048431801868782600971302252e-04
5.14293658791430609508951248807116e-05	1.61165398958142971569801672988156e-10	1.29033146043599375406895407288349e-04


==> anc/HL0.1408858620.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 2097152	Residual = 1.144776e-29	y0 = -2.89762584807220608603071839580203e-01
# Amplitude at highest Fourier mode = 6.00000e-33	Pade error = 8.95920e-31	H/lambda = 1.40885861971101336311883091272237e-01	c = 1.0922776000000000e+00

9.94859228672320510591696005628489e-01	1.01500570093099250178761932426522e-02	7.43562494370001379913018929020645e-01
9.72698846200117262159032172429001e-01	2.09001122335807851411742324256705e-02	6.91200941525367370883473161692581e-01
9.34384449261697436195980699988902e-01	2.83513113120695340235119134329885e-02	6.31718608868885950519093276216880e-01
8.82939542250425044264505151064306e-01	3.25869148026910288622196764324834e-02	5.80304609577274064626580604973776e-01
8.22074761332700498526087964386407e-01	3.40224471436980892589462522829759e-02	5.34267930121161463979261997872520e-01
7.55578548915180433734464095995239e-01	3.32851917502750235037987084721219e-02	4.92329246468800923880283488385761e-01
6.86859589822940036964576897469187e-01	3.10602302738961866207773980035985e-02	4.53786214450137240934397321758265e-01
6.18684878350363684867505646647044e-01	2.79695042506817582137824493668197e-02	4.18196541131183844833718549499978e-01
5.53097104963420265448386785658692e-01	2.45069954860922676912465988372014e-02	3.85248982336738258382299215152022e-01
4.91458089391989725947925647159436e-01	2.10229935434284675689901071942624e-02	3.54705883537075038961643998916074e-01
4.34559496656559043927139480873738e-01	1.77390186834924054214320094001253e-02	3.26375199491276896325906253602164e-01
3.82754862485396780729737382485663e-01	1.47759248442046949635667457154385e-02	3.00095355941415818927438044773196e-01
3.36084631573413741091261591938187e-01	1.21835114928977004930231288339057e-02	2.75726110990156652649701283819312e-01
2.94380849236193490384855731022669e-01	9.96579693597611561379474887786434e-03	2.53142553627633946875230045728727e-01
2.57347992528241261930961939679744e-01	8.10011776435954944489076030775143e-03	2.32230992058076732121508475702306e-01
2.24621703890650137185369658637798e-01	6.55036287341410397331794575106924e-03	2.12886123254735737171648167145106e-01
1.95809337276615897714238492102177e-01	5.27549521550814452075910570621423e-03	1.95009125720427228142030005110755e-01
1.70516592696302212412834950420695e-01	4.23464473308354162600873494349659e-03	1.78506424302993751861663694243220e-01
1.48364045045612176801804504770932e-01	3.38987588925619195920650490953945e-03	1.63288934020802591381542409525561e-01
1.28996621859523640933386455016027e-01	2.70746749347062988026213842518768e-03	1.49271631934878496093520336584344e-01
1.12088331323237996599860943527231e-01	2.15829367227170289402415052319000e-03	1.36373341392495332574695513959900e-01
9.73439007304001674417537200538659e-02	1.71769754051555456132352468555990e-03	1.24516643116239081968951977221466e-01
8.44984847368335535907511217960871e-02	1.36510621835086477807609586220927e-03	1.13627852559629366048553857942761e-01
7.33162316756763277670176879744983e-02	1.08353822142053345976146755007707e-03	1.03637022697961394815436505999944e-01
6.35882309836282844930818617462001e-02	8.59090398484037500538104699682225e-04	9.44779463736531730170249088646326e-02
5.51301801904672911631008920389199e-02	6.80451310129512620466230920287970e-04	8.60881431714438347330011597516230e-02
4.77799841086922230160972593122285e-02	5.38463402863827919123724027261235e-04	7.84088233756738351809472089344492e-02
4.13954146454231602158784519495889e-02	4.25741956377831870511407375875250e-04	7.13848266329129127012712252611944e-02
3.58519042502888702516402596451161e-02	3.36350781418251722252336329031776e-04	6.49645361562347247252101169594408e-02
3.10405102215893964791353139633503e-02	2.65530537090654473338961378065835e-04	5.90997711740370652723822961964615e-02
2.68660644808346068130519370967002e-02	2.09473732525625771556651022708189e-04	5.37456612520391537665116013938558e-02
2.32455095593665209878979660979322e-02	1.65139987439448485840463135344555e-04	4.88605064255723340694429669999285e-02
2.01064134039060034666724139999893e-02	1.30105342977269859327193452666810e-04	4.44056270105426629798234625504729e-02
1.73856511704114183710574925122866e-02	1.02439976005080927463110549507458e-04	4.03452066720065188575490393272304e-02
1.50282400864219811595737193535523e-02	8.06093665751066821267398597404282e-05	3.66461319181446122710989246006842e-02
1.29863128306836973170998129445334e-02	6.33946828978250960480461839705097e-05	3.32778307261764921315866496285945e-02
1.12182151229883789921216213316103e-02	4.98288201722417541832533585674063e-05	3.02121125475384681500317914246922e-02
9.68771395952984566272018227965819e-03	3.91451312604461624019760032506864e-05	2.74230115106391284092538323948641e-02
8.36330392949970769796379628855593e-03	3.07364093693382433845569709311189e-05	2.48866342497368353629524088541191e-02
7.21760015780808277020649111569027e-03	2.41221267773967464577956125103195e-05	2.25810134411516976554420862766563e-02
6.22680754591078339857011218073830e-03	1.89223054960998581718778568606116e-05	2.04859678279299373611512700266773e-02
5.37025707350412619976854398649571e-03	1.48367039727138059637283268874431e-05	1.85829692650212440583135823565273e-02
4.63000094723217931624458440344903e-03	1.16282573503570611580078518380701e-05	1.68550171165430963199093540723573e-02
3.99045932308309605861215473878542e-03	9.10991582702529150197974401074469e-06	1.52865201745475739738428772318688e-02
3.43811218209732255335866674672612e-03	7.13419394655713955688353325097182e-06	1.38631861328779462429270392240115e-02
2.96123070591295246753932393774478e-03	5.58487993541876496453288218742268e-06	1.25719185359482930950276945591895e-02
2.54964318359891628663021672926543e-03	4.37046422337397392562505495321324e-06	1.14007210331971214980370983424172e-02
2.19453108916978968671793056044925e-03	3.41893487561126602136447822608752e-06	1.03386087034229485466654695096750e-02
1.88825150630692027925973935486612e-03	2.67365882221633914415371698563994e-06	9.37552615901923868791641496205886e-03
1.62418255045993086110110027210260e-03	2.09012481496134609921189668840475e-06	8.50227209084924528385403256008387e-03
1.39658885598762780277149750593881e-03	1.63336970338196055379991125912126e-06	7.71042987267612345244742662103324e-03
1.20050456353725017916003975059659e-03	1.27594612679135904183641815168565e-06	6.99230381519665652973490628249955e-03
1.03163156565413464212650386725157e-03	9.96318863340204437261551511953081e-07	6.34086064370783628143518982714323e-03
8.86251051491098617470781147767022e-04	7.77600313486759397353464095064190e-07	5.74967576654775744778977492149893e-03
7.61146639178480804063625675284779e-04	6.06554098904839496977391406907080e-07	5.21288390211667587003112601715385e-03
6.53537601395442343693877245407550e-04	4.72810478608173714329110154594810e-07	4.72513364109210903102578901537057e-03
5.61020879984548613036403292493660e-04	3.68248985807219774871582088244342e-07	4.28154553763111980510356058944656e-03
4.81520752539987484702620213628465e-04	2.86512984419608234827016172744725e-07	3.87767334876440978120575709925431e-03
4.13245160551707086258359014993414e-04	2.22628223322916007207662141849869e-07	3.50946807506972435628947752035108e-03
3.54647837009338048021427296243726e-04	1.72703320034117869634932717386168e-07	3.17324449776549672650307798114161e-03
3.04395483096515499268268857044074e-04	1.33694744272391359403027153460656e-07	2.86564995454897999939627812880719e-03
2.61339340582436976316440352594940e-04	1.03222543659821238913340463657736e-07	2.58363514151069850330469801608638e-03
2.24490590953374004119184552994487e-04	7.94259578146672409433262885396927e-08	2.32442676303215886227185077102808e-03
1.92999086479478716294318821965571e-04	6.08503638962606014986405959958797e-08	2.08550187455943163731653011233658e-03
1.66134983951950983472272804699341e-04	4.63588141918156052402235664002941e-08	1.86456378211103671880788409118488e-03
1.43272909626114426842627108452393e-04	3.50628644387798807955065726498367e-08	1.65951938325324763878435650991609e-03
1.23878334475469174348289880731928e-04	2.62685280020281917270673784115744e-08	1.46845785424616364000277601420612e-03
1.07495882827462171952033800944075e-04	1.94340875937259713455963499112011e-08	1.28963060196427199631441163266066e-03
9.37393356580940660674615531674497e-05	1.41372028289692438659646945307120e-08	1.12143240570318002850646180223337e-03
8.22831232227409415945474344806692e-05	1.00493086782893291108747841553014e-08	9.62383673150955616563136419229689e-04
7.28551312422258531123134602135428e-05	6.91573890525133347049228879623928e-09	8.11113726748598590820844885367727e-04
6.52306713231201164392742164537540e-05	4.54035543585956968207089806566198e-09	6.66345025051960247694321856363767e-04
5.92274901098994824675910971417174e-05	2.77373938873260704985282807503170e-09	5.26878215967023400035330917697759e-04
5.47017129996421472032417630064807e-05	1.50421776053678072793419298487740e-09	3.91577918784347064872207559447251e-04
5.15446372809829693825437878220977e-05	6.51173787698016094017671806615706e-10	2.59359133938204424079312984149449e-04
4.96803067525564637701464819733086e-05	1.60229028846019338000477460799185e-10	1.28230327688806771419839344132560e-04


==> anc/HL0.1408906285.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 4194304	Residual = 3.333787e-29	y0 = -2.89763497326501734082210198882130e-01
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 2.95550e-31	H/lambda = 1.40890628537913267269683160180380e-01	c = 1.0922774000000000e+00

9.95008034021321217143157236800341e-01	9.86980207517598498289466848519275e-03	7.44347925388004372044254239541557e-01
9.73480675532127860598798900650869e-01	2.03620322435487739765328426363253e-02	6.92621736732039499229855359550575e-01
9.36211056786324598178069553332208e-01	2.76983416466206329698673601360158e-02	6.33706392319495240218441285616027e-01
8.86063720354386865292477852456147e-01	3.19480951173980452303842501588595e-02	5.82796295526600400170607383755223e-01
8.26573794632725862041502971400527e-01	3.34912889944172915588819443256330e-02	5.37203625288512989341122722769470e-01
7.61376218566101986828842702792222e-01	3.29119584639732739682825360796756e-02	4.95649412338323283520907373092242e-01
6.93770415289634716450599228043673e-01	3.08567499032360336105973540071486e-02	4.57432609212812351535303410927817e-01
6.26463449857562094212241260585303e-01	2.79207029021770455983410934726310e-02	4.22113725688287266122925890255049e-01
5.61480460222903352318156132828719e-01	2.45833846769537493434922803415317e-02	3.89385302846966170234346112191340e-01
5.00195794159137540129763574076661e-01	2.11906467890386288532214441342102e-02	3.59013808375131353533828988724606e-01
4.43431258244038793480566624862487e-01	1.79659584870389845151148339016283e-02	3.30811222559493948246118302665732e-01
3.91578206472504932344569917838171e-01	1.50353253675016151939991450221926e-02	3.04619716077974490186506147849093e-01
3.44715879206307863963307456449827e-01	1.24546783415189094164956344826055e-02	2.80302507426415722592606617945723e-01
3.02712227670738566878788328479597e-01	1.02338670272454123398202415379489e-02	2.57737949885705926261703562234927e-01
2.65302917073384654054028084949537e-01	8.35517358911407197431899176168481e-03	2.36815525783278443153719944413055e-01
2.32149509610096689614181047259183e-01	6.78638510914548917192994707166609e-03	2.17433085703073611655390507448492e-01
2.02880171361051165033976027126594e-01	5.48937174876043807469769223358010e-03	1.99494948746281324737792369030962e-01
1.77116820479287181591091873392303e-01	4.42532617613159973346165597427940e-03	1.82910618804002822780948289252091e-01
1.54492317172295277112528812720971e-01	3.55769996821785225035286827554428e-03	1.67593954283964398242296348139862e-01
1.34660635428723487263796278128286e-01	2.85364360086525954054212006142717e-03	1.53462676299025897475862242979571e-01
1.17302250249379597326832905417277e-01	2.28452633726145374836360741440028e-03	1.40438122688904806531400420616856e-01
1.02126359214819913161966359433279e-01	1.82592343394281223520456576102077e-03	1.28445165080262082610992251442289e-01
8.88710760155835707085582470751248e-02	1.45731920174398382146461357715805e-03	1.17412215240037974827476717351966e-01
7.73023798909542496203207265058330e-02	1.16167925491069261475077574007876e-03	1.07271261359094449102246439396714e-01
6.72123532562430413567323446540456e-02	9.24982969086127676901096938464181e-04	9.79578947109579155395740865422922e-02
5.84170624427699366078551231649406e-02	7.35767507625052445170160287167723e-04	8.94113076128590764975292582814591e-02
5.07543117116356602303802716214310e-02	5.84709936571680727053557725328561e-04	8.15742582372576396630417348806561e-02
4.40814141829706334386183147337491e-02	4.64258704019640772255758860865652e-04	7.43930037052637264443501052674508e-02
3.82730653337106931021396208905977e-02	3.68316827226397509218929013823358e-04	6.78172035262770729059645905699078e-02
3.32193671484394585192121221198828e-02	2.91974335201067014592542276195462e-04	6.17997965445218478706698027587900e-02
2.88240266142798715978241995253432e-02	2.31285267638804979391963412325272e-04	5.62968579366090636250028873532130e-02
2.50027356661199670425041338702440e-02	1.83083701829964716153462705698815e-04	5.12674458870068751176294586563952e-02
2.16817280791244425047323572851564e-02	1.44833178111103724033783100437053e-04	4.66734476207396589794033990544031e-02
1.87965012654391768998191401268224e-02	1.14504174038031684936641384277718e-04	4.24794312204398852405625007090256e-02
1.62906872507371002087305573959854e-02	9.04747790376289085606292838106862e-05	3.86525047667588867714744273433999e-02
1.41150567079088652877450772005492e-02	7.14503559526983510706705734749461e-05	3.51621805058508338234547465850995e-02
1.22266414535312458809257153553391e-02	5.63986605165593467925715302730400e-05	3.19802412814303101728291007527573e-02
1.05879625862451948696086387129642e-02	4.44975349612054745327308121825447e-05	2.90806091369747250886124283518322e-02
9.16635239619999478003492499788942e-03	3.50928307713015786669569559165224e-05	2.64392188157632350341482390207794e-02
7.93335837756267482216259810191241e-03	2.76646326814635634270590513194898e-05	2.40338989098504046080491968850802e-02
6.86421799967683342204744519792291e-03	2.18001813500697221978530618877651e-05	2.18442602930185194645089637739647e-02
5.93739412355338570997380669769838e-03	1.71721679704836642711279282066107e-05	1.98515875802246898884967282183157e-02
5.13416312108466982721561248361516e-03	1.35213251612519597940386631231155e-05	1.80387279701039696371797398270989e-02
4.43825015024648883053201229884862e-03	1.06424636068686037262550385132937e-05	1.63899744333740828253330984111847e-02
3.83550781809677877785350053577720e-03	8.37328917585879267778191732923365e-06	1.48909448598995405694342027606308e-02
3.31363525782182078785801423466796e-03	6.58547412458052041408376626484749e-06	1.35284621342948443292710771693698e-02
2.86193461233139475143897640608233e-03	5.17755628991164397769433749498541e-06	1.22904408977254443270675432547223e-02
2.47110140033102254313580608313993e-03	4.06931506490371762483390905983748e-06	1.11657859060253575527926050128059e-02
2.13304457285682340530879405606657e-03	3.19733186717177229845900551365274e-06	1.01443052359858510600145487547284e-02
1.84073159327325079870850621038401e-03	2.51149098942728523474808125046238e-06	9.21663896917791663837231652575495e-03
1.58805393194614897887722087130286e-03	1.97221840478529142905671962028003e-06	8.37420049187635502970566588022788e-03
1.36970909824259057260516056280950e-03	1.54829491672198741812546435391397e-06	7.60912469576379923667379028016178e-03
1.18109650159046980156462804844044e-03	1.21511683631526393329335472912334e-06	6.91421726493048504017706987773592e-03
1.01822554204066360988995190026252e-03	9.53309537230541809283827640132897e-07	6.28290229435810600598769563928485e-03
8.77634982513023485000935823823513e-04	7.47623518469225711707446082018848e-07	5.70916936767048012995532288797394e-03
7.56322813176874614552787431148104e-04	5.86058530034319130340663375881074e-07	5.18752303963976053292643673764941e-03
6.51685709399041497479282981419837e-04	4.59171543167730061160685681708015e-07	4.71293702580335707016198645274768e-03
5.61467019155540042926020467166998e-04	3.59531956647345441829807975108895e-07	4.28081416780079813783591516245291e-03
4.83712075153643077653326124591772e-04	2.81293828457675913217407268738395e-07	3.88695255224196655380295444186509e-03
4.16729554688458943102104388712430e-04	2.19860279544526816827873997609504e-07	3.52751737949916815495718207323975e-03
3.59057676101048040878209551685217e-04	1.71619727658855312046177760701235e-07	3.19901685552338521683661091592216e-03
3.09434260284155514333514432195568e-04	1.33737670476252904649521451500068e-07	2.89827930466042162153427747650772e-03
2.66770041668298056296529104279524e-04	1.03991488847509747164314713928927e-07	2.62242876515361862525201527348643e-03
2.30124964848313195316673796940259e-04	8.06389944515670012707564251435563e-08	2.36885755432191028868010626696421e-03
1.98687438470445530592487122171342e-04	6.23139698015819740858964292424781e-08	2.13519605063366110427146179674181e-03
1.71756582438567647820229838767232e-04	4.79436798223977377749176653729568e-08	1.91928155196676829836757247540525e-03
1.48727410695189900830454991865469e-04	3.66843873275873879130709293207338e-08	1.71912907753358275778465125914345e-03
1.29078708150945091385879239852611e-04	2.78714909838214660647511232563992e-08	1.53290694185060486377021986314666e-03
1.12363179804339403685709178821802e-04	2.09812774100221156230760580827507e-08	1.35891865233651285096182373675988e-03
9.81993359766841955394953664438038e-05	1.56016536384672715404062111430347e-08	1.19559119220571309021320003183832e-03
8.62645371576263366898232911916156e-05	1.14096446771885530426106223102251e-08	1.04146929511118766221365313293802e-03
7.62886666353082599353474867619468e-05	8.15381250646724355902716663674455e-09	8.95214474060999883383722776495044e-04
6.80480924000281858447166268967004e-05	5.64010948808793700132024160638695e-09	7.55604134382066543745503625238593e-04
6.13599249001921028744129838582374e-05	3.72019169811460449480579257637084e-09	6.21523388117582514383657133439557e-04
5.60768881968138657760445842126980e-05	2.28183347489601828599590881899979e-09	4.91946186118010054609552749094268e-04
5.20831643955435607709917347197068e-05	1.24145262932306641294882139511783e-09	3.65910812671393037355683958422521e-04
4.92913405369366731545515059012333e-05	5.38691308905429181121168906150539e-10	2.42498393557012728733191599501581e-04
4.76403200450816692266023441167394e-05	1.32741808320487397664848997033661e-10	1.20007407473814377504557954253615e-04


==> anc/HL0.1408963511.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 4194304	Residual = 2.698501e-29	y0 = -2.89764597275256324501604447285966e-01
# Amplitude at highest Fourier mode = 3.00000e-37	Pade error = 2.75450e-31	H/lambda = 1.40896351092099773369098245773302e-01	c = 1.0922772000000000e+00

9.95025842039708990155522787429439e-01	9.83625583978066257635386657523482e-03	7.44437474107641241952002119162217e-01
9.73573990611981474911153986801419e-01	2.02979294764063491106090640043832e-02	6.92788385180575376527772468595966e-01
9.36428065545186232434881402920581e-01	2.76213238281114905975956667149057e-02	6.33941465648365176562098917410995e-01
8.86432431572735747574460195174393e-01	3.18740457090460406181385405922317e-02	5.83090772907409114381302716263406e-01
8.27100162618115135408399110953901e-01	3.34315589276385238230404873473060e-02	5.37548554269138140961965996759673e-01
7.62047169396399897137263782995123e-01	3.28724203730127922678813311736692e-02	4.96035761012793887553617671993598e-01
6.94559636483891768500576341629161e-01	3.08384505781378426969800965623120e-02	4.57851493298391301595373055210783e-01
6.27337766764661462671700974046799e-01	2.79213437888986979055297701128984e-02	4.22556632583227030074511728831104e-01
5.62405309059393033107933051782326e-01	2.45989049101413178158555026583200e-02	3.89844235066277714249527029637112e-01
5.01139133066978390229151621052502e-01	2.12164902915168209913092217772187e-02	3.59481379572579990328822304399591e-01
4.44365869482617010972643468295161e-01	1.79978983925882668185147664548668e-02	3.31280744955972896932740891883047e-01
3.92482661680570576814932210662347e-01	1.50698899080883553025313213047127e-02	3.05085287810898196951451012120562e-01
3.45574544497918541064044370197194e-01	1.24892848702186516307301331307356e-02	2.80759081360857243883349560439683e-01
3.03514676675901889361790308079957e-01	1.02667729580561585891869841499674e-02	2.58181357520953631802767424162597e-01
2.66043062777958013729357211944759e-01	8.38533284321898651983491145738807e-03	2.37242443055303761321461989121418e-01
2.32824687690547566564637985397618e-01	6.81327458030722038725502996709139e-03	2.17840953357947984661532495440003e-01
2.03490319822303516117594289802896e-01	5.51282951188368801930309784573212e-03	1.99881881646320999282970450136375e-01
1.77663815014370651413340047496753e-01	4.44542261901754213442360600483493e-03	1.83275340247254981994335736133988e-01
1.54979455098001101592485991644101e-01	3.57464633574601924576342618390278e-03	1.67935771082882270504089110250128e-01
1.35092225737160565461704724867626e-01	2.86773176117744089986065867126470e-03	1.53781481471491213685154528705973e-01
1.17683263986601573669002919252568e-01	2.29608961997442905125759562206450e-03	1.40734393150867653579138843517696e-01
1.02462112108674389922760227292183e-01	1.83530960501195917862436181853620e-03	1.28719921568235976278530794147597e-01
8.91669382671356941632855987095547e-02	1.46487019962265010944525346955456e-03	1.17666928334064341127890322075860e-01
7.75635238585624320402341866503957e-02	1.16771565887162740907095286033709e-03	1.07507710036119474865185790985871e-01
6.74435538051411304331110324459831e-02	9.29792992676782849312930086784605e-04	9.81780004002256791243889265446017e-02
5.86225597141216666890724743729602e-02	7.39600615792229669307811400547734e-04	8.96169708883448385556485879410360e-02
5.09377378093358393973537477987892e-02	5.87774719189424981534415200340169e-04	8.17672190287435772893980044562729e-02
4.42457782564373857296442447681891e-02	4.66724152687330380016784004448637e-04	7.45747364962311368683210225671315e-02
3.84207870397969428796312351492918e-02	3.70315985089471032942211709194019e-04	6.79888523972412746301072545379905e-02
3.33523458176660842402478093994491e-02	2.93609357818778617968111758037603e-04	6.19621515752075281777002242992953e-02
2.89437320843244661317747041095775e-02	2.32633074081038383714318206242000e-04	5.64503712539510640365165314297631e-02
2.51103070528720981514940749582022e-02	1.84201537053960364313188529151544e-04	5.14122807598761282141530224943966e-02
2.17780691597682214091739299987421e-02	1.45763578729030218131736284283864e-04	4.68095492253307463220774873778579e-02
1.88823650563637870344686680353997e-02	1.15279053784763525570540110107766e-04	4.26066062390366343573560624248636e-02
1.63667461767542113784100852113762e-02	9.11185853463959465732473788746423e-05	3.87705000394951293994357245050570e-02
1.41819570010859683637487319633529e-02	7.19824153590186230257004800462829e-05	3.52707560678778262904709720183912e-02
1.22850409124559364802916057309645e-02	5.68348821670508752507455083224827e-05	3.20792359549653323037440135991926e-02
1.06385507773941736994900103567185e-02	4.48516046194751932834062083885369e-05	2.91699953175739587872659195473090e-02
9.20985326630272761740890815897638e-03	3.53769728780120302329106531706092e-05	2.65191395298754827960729576626660e-02
7.97051753761596448152211134080057e-03	2.78900000024327653257449416258281e-05	2.41046791933633669089596768819495e-02
6.89577973902578349621452809073840e-03	2.19769556845341386308170362007955e-05	2.19063891970646137204451537282121e-02
5.96407498911244564560065511362066e-03	1.73094885416082695208151464229029e-05	1.99056753457968127791764310181345e-02
5.15662864358070899885082316715444e-03	1.36271681959640867321489068641811e-05	1.80854505438313328618258172251971e-02
4.45709918412072507214920598623550e-03	1.07235667308802517853334432547069e-05	1.64300199699864774967805576218272e-02
3.85126605114691810185012937580165e-03	8.43516446819081623710142639792489e-06	1.49249733327169850807190871890613e-02
3.32675686723361615139141384252997e-03	6.63250892571365445961193833008098e-06	1.35570828353924420718012996397250e-02
2.87280940140237729080105603860219e-03	5.21317458536815675409330043957588e-06	1.23142070502958672514168869455844e-02
2.48006417089099579019446962623787e-03	4.09616358236585035236686999404602e-06	1.11852018863816605927880552336621e-02
2.14038389420557650240946446420632e-03	3.21745799013946277181938811948441e-06	1.01598394743717883028344064016666e-02
1.84669629175166375326550342487868e-03	2.52648992251302104032286708661406e-06	9.22873481991448447479443963592414e-03
1.59285707242255943177977222141480e-03	1.98334116008293074616150522175620e-06	8.38327947868279752798591959426976e-03
1.37353035111322557978296687078724e-03	1.55652153938403828690775508786511e-06	7.61558125758364360632696541540611e-03
1.18408419304869827827792176697537e-03	1.22120614544830571903387331287246e-06	6.91840869073245187788825531680221e-03
1.02049941581038019865059980364086e-03	9.57836669266617369181518255073211e-07	6.28513918414978300758696163135861e-03
8.79290093442394036817348838671829e-04	7.51012706832874231688203755524429e-07	5.70971066327393585640778124081382e-03
7.57434349601843055273182009071839e-04	5.88614317258321329231627175062905e-07	5.18657744784246215922919085129179e-03
6.52314087327542328471014691300281e-04	4.61108547309937732059629777702038e-07	4.71067073585665221841904228746163e-03
5.61662421073672001254177721831186e-04	3.61001516539204327826324194273449e-07	4.27736284850948918890634402843037e-03
4.83517784874501345676781890842081e-04	2.82405367155397549162911055506462e-07	3.88243380778245630377228369121455e-03
4.16183898509136617977333361274427e-04	2.20696084848232114192590524836357e-07	3.52203947633482480920220689378458e-03
3.58194893787603427191230680289293e-04	1.72243499172909567541948569570565e-07	3.19268142609221241833571248647265e-03
3.08284940745766740417669222236572e-04	1.34198633177568329924330225454162e-07	2.89117892751575576986362073485099e-03
2.65361737112047240260504324995656e-04	1.04326407743684755761007325788935e-07	2.61464301314721183456691526101726e-03
2.28483294999789040918127559382518e-04	8.08739741077376467371752355195881e-08	2.36045198418669840412022592186227e-03
1.96837594575334684357465313108253e-04	6.24669122242412734807945684028691e-08	2.12622727711579952024503201319475e-03
1.69724842508316114361021751962648e-04	4.80272921587729986331141419940463e-08	1.90980863571085972109257578088408e-03
1.46542197161450321493877051771193e-04	3.67091086958014868961716887815075e-08	1.70922853329748473483041108264198e-03
1.26770833748608139203694738315318e-04	2.78477196817268875312635553047623e-08	1.52268736779829789266889956905122e-03
1.09965129181970342807942922418357e-04	2.09205783974662850646180503371670e-08	1.34853165155300462348904850493569e-03
9.57436370589737578257494701703482e-05	1.55169019857837964396484412073564e-08	1.18523641867586216078590150206977e-03
8.37814889541090173237188352305877e-05	1.13142168073194550536408517161029e-08	1.03139126960261634752472797688361e-03
7.38039190474402731715867566830529e-05	8.06010531209443877749796146714906e-09	8.85688328895497218521762734238728e-04
6.55807177592444762443836377964168e-05	5.55791271777836829968084985942768e-09	7.46910483176012167874836312087079e-04
5.89215125396482919379659385743252e-05	3.65555283030707385708968111693372e-09	6.13919235887381221810472011980160e-04
5.36718130805265837679339755568416e-05	2.23681252432127865993516312902291e-09	4.85642677458455600041558767559668e-04
4.97097499489825354893697354329146e-05	1.21469219559134821810455682931490e-09	3.61064616490092984555240461845702e-04
4.69434207644953763100787519326739e-05	5.26389687541882074385853662503657e-10	2.39215232386656260332798784466582e-04
4.53087786371636416176288166933528e-05	1.29610518994814322580767064174749e-10	1.18333494321507951555883081479151e-04


==> anc/HL0.1409040578.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 4194304	Residual = 3.308887e-29	y0 = -2.89766083302684649196130224236246e-01
# Amplitude at highest Fourier mode = 2.00000e-36	Pade error = 4.36110e-31	H/lambda = 1.40904057837475098381251911299817e-01	c = 1.0922770000000000e+00

9.94958403337339995474761635389227e-01	9.96334421956765512343264212683661e-03	7.44083991546229486152282638025898e-01
9.73219839876238921603962555103275e-01	2.05418782914897471160013227156705e-02	6.92144899872938247400018871920858e-01
9.35601241866495495720666472384323e-01	2.79171234663801565589289593466783e-02	6.33039519773929434982637977182571e-01
8.85019585091672241546325401311939e-01	3.21630070409515711392724836285894e-02	5.81960360819545986018954615439131e-01
8.25067916209545254444670513936794e-01	3.36712149018510369206460339011872e-02	5.36218412032907050745942387394186e-01
7.59431898633100294058005400965589e-01	3.30400205382393927895383582258683e-02	4.94534411034036427372505644351789e-01
6.91447202256981064016336672933842e-01	3.09287308728310991645150808393689e-02	4.56206681798135199774852944786798e-01
6.23841026746148794748656981085020e-01	2.79412599653904229956489452136480e-02	4.20794627270057830757664592896759e-01
5.58644841415723153888574613639921e-01	2.45619583094538430800643306522909e-02	3.87989424044301288709201691060354e-01
4.97229543095762916526799709816130e-01	2.11382044294140437350301304143089e-02	3.57556168606758100365562310371549e-01
4.40407729122119084885118401898381e-01	1.78929199393630802831182641617822e-02	3.29305621690070687081937472434599e-01
3.88558941922709255990770813663356e-01	1.49505238435353652488879955467560e-02	3.03078929203890750962284715879177e-01
3.41750102986204657733476755209604e-01	1.23650308563139470184892235467844e-02	2.78738430017614908334747112560852e-01
2.99837549213906688518887625379133e-01	1.01444431973721545140545479544939e-02	2.56161644615988209153763526327401e-01
2.62546651489165090085906840987236e-01	8.26944410679462445280614731467477e-03	2.35237175734369897157544850281853e-01
2.29530259722108923339574295872099e-01	6.70652550651432030772891181188570e-03	2.15861904718918222521379727593595e-01
2.00409466928997927199307237478041e-01	5.41656235706733345804667158643612e-03	1.97939118483859304435931388728993e-01
1.74800680257916046293017267245811e-01	4.36002317986267211902997059718418e-03	1.81377303674965782559128640152921e-01
1.52332633813472293039477708697969e-01	3.49986615199483173044604940090480e-03	1.66089401282960569937448444663787e-01
1.32656315536747174115927175709574e-01	2.80293298023169988263386440275053e-03	1.51992363113130698468620821781748e-01
1.15450083627112922461227457036281e-01	2.24042146814633761326982051818849e-03	1.39006897799888714569068276641600e-01
1.00421635048134309921437089521677e-01	1.78782930469978861532015572674965e-03	1.27057333824026845885961705518948e-01
8.73079961002974366578863627626519e-02	1.42462180898849522694195311869560e-03	1.16071554805472026619725526748124e-01
7.58743321128705620907784409256964e-02	1.13377878945381968584144784119110e-03	1.05980977555815913782357745187214e-01
6.59121038260125717800850847817232e-02	9.01310833632937846736104990427788e-04	9.67205504028270420592781090011677e-02
5.72369105953314423075474301934833e-02	7.15794141311708582714637600196665e-04	8.82287536793893385575025556420276e-02
4.96862338808742321746088702932347e-02	5.67947912490495920230718061574219e-04	8.04475889800655135515508710231618e-02
4.31172105597907773228443063488503e-02	4.50263614711432009429638433963675e-04	7.33225488299362035873507451199264e-02
3.74045109485258157655892715104510e-02	3.56687232086141663456998655879849e-04	6.68025624198739214933453602504951e-02
3.24383617502419279805963371110189e-02	2.82351292127098732127578672133365e-04	6.08399152880939336763426978351287e-02
2.81227329976497577882411725521542e-02	2.23351505512754215691004616495401e-04	5.53901423712289759633935205435050e-02
2.43736955135734853747436806614030e-02	1.76562256018405706352166607109638e-04	5.04118964629210901162908580109114e-02
2.11179476828076308679001850223168e-02	1.39485299932132977950196126106217e-04	4.58667976651075185078555402718470e-02
1.82915050388613457376008218715967e-02	1.10126474333027881942827809885582e-04	4.17192718455554087662217426660226e-02
1.58385422923820411939638487212091e-02	8.68957644227626812104320856992072e-05	3.79363861026988756325229288755243e-02
1.37103747125553969109732577820530e-02	6.85266572433163065411840899810542e-05	3.44876874974663855784641270628496e-02
1.18645642024709347655657561808387e-02	5.40112754780053206380264233582842e-05	3.13450490097470220512388508611879e-02
1.02641350552997943645255342757648e-02	4.25483178766341049182176142001733e-05	2.84825239870686375978109034015877e-02
8.87688530884820075676645986671595e-03	3.35013235974009114853517686869649e-05	2.58762074730142216148700972393300e-02
7.67478160137199055327653563575663e-03	2.63652264493347452156444389451663e-05	2.35041011812684508082884989315456e-02
6.63342777384180257091381163009443e-03	2.07395649879668859995695613271042e-05	2.13459799105581172383771251760749e-02
5.73159931835028557924258924011330e-03	1.63070502956371776775234283981568e-05	1.93832601897667344578014521841411e-02
4.95083669927671178087196780255354e-03	1.28164555340827857749985785231719e-05	1.75988744922392114816867910866581e-02
4.27509077404143069551156406960209e-03	1.00689873627760710051967958964361e-05	1.59771545349268318167325623058253e-02
3.69041359442850140589961115659238e-03	7.90744907065944812159605352196533e-06	1.45037250585483681056071472935310e-02
3.18468826865211802070682616285647e-03	6.20762867262165196556317257700750e-06	1.31654067998289673429338655774367e-02
2.74739242280738664112239792454953e-03	4.87145312687879774818619591553779e-06	1.19501258836074187906652515879696e-02
2.36939089449454333674405617214452e-03	3.82154404241447657955530112480045e-06	1.08468271649832595098579596622797e-02
2.04275428590564970384954229619878e-03	2.99688880730132211107856258532060e-06	9.84539058260943544258361378273798e-03
1.76060066272965530380111793918881e-03	2.34940288273017451053088203105315e-06	8.93655130299798175956383577506519e-03
1.51695796849582056179322585198370e-03	1.84120550816372733510870000863437e-06	8.11182543751894803583196598248912e-03
1.30664476282881339819521386711365e-03	1.44246563269109327909980851295587e-06	7.36344298745724486359790394223250e-03
1.12516689055900131658576372521119e-03	1.12970144532982342455205813319404e-06	6.68428857429127363732506540009798e-03
9.68627804771432044292406030763944e-04	8.84438627854812681002391186736447e-07	6.06784912069574350832361295312244e-03
8.33650535994996476803803001815670e-04	6.92151164229718518014946562757206e-07	5.50816681711150589412047000740901e-03
7.17309648582152350529765297745051e-04	5.41424584068961794301147723182744e-07	4.99979582182660978462063241713848e-03
6.17071858239647888053997453246580e-04	4.23294657337468953308940637960078e-07	4.53776180554947556460194188774604e-03
5.30744255564035397616220229872407e-04	3.30724819680341662013231112875384e-07	4.11752394747526267782832023989602e-03
4.56429285713442273047667145606961e-04	2.58193531585541210888740594755085e-07	3.73493912519482391421606304431519e-03
3.92485760348495208439517965721915e-04	2.01368987949668207233998343618747e-07	3.38622830663540272452808870683997e-03
3.37495197568776763650790593807691e-04	1.56853387985085426102265107563991e-07	3.06794576701693234646186605503258e-03
2.90232722063793525727694724968431e-04	1.21982448002792722461390104240094e-07	2.77695201148762259779483093952142e-03
2.49641718287767285979100281432626e-04	9.46683127531549462813768298865153e-08	2.51039038210823177855291603571862e-03
2.14811533847120807762553581488054e-04	7.32760715536456355239307316149933e-08	2.26566561668643811821362750786150e-03
1.84957794045837244784284283690950e-04	5.65261546111605937024648278672228e-08	2.04042161786559895392033375131293e-03
1.59405186339108932508318767255434e-04	4.34169600704805611838766637757886e-08	1.83251665584767664647644358820512e-03
1.37572729433262736039152814017044e-04	3.31637848458307868929048677003290e-08	1.63999684888164851629050637518749e-03
1.18961468574107209758041888702911e-04	2.51511891580444580217942768690846e-08	1.46107127434523423169908058815592e-03
1.03144307494277269237845258004922e-04	1.88963323544587721232864624698384e-08	1.29409253585855956785229558149580e-03
8.97574791670868070619406627522544e-05	1.40209032802588090936652773287019e-08	1.13754430052214495926837823555134e-03
7.84931299114384030306816370240838e-05	1.02294308045347905424694643556953e-08	9.90033594308897029102061523515453e-04
6.90926636227707614022237846879561e-05	7.29219343858802764501712402523390e-09	8.50283357651006944409011256679676e-04
6.13407456551277928889800786015814e-05	5.03154402733829141491697697179897e-09	7.17121534407704688483599358295837e-04
5.50600518940098436798057861095695e-05	3.31098506623376553475605293762976e-09	5.89465708813804385503290348504065e-04
5.01068943327275870448584716372674e-05	2.02662527045331741927161321962330e-09	4.66305024678527000123629877080601e-04
4.63677789687910646380027123364393e-05	1.10072773423031159510905233761467e-09	3.46682546186754589363967863169209e-04
4.37568328927302008667973864242777e-05	4.77025866890504539028834415145644e-10	2.29680664927773138510114878877982e-04
4.22139607356323164593600517790348e-05	1.17455452250932095860127397995206e-10	1.13595191420370485082685924385146e-04


==> anc/HL0.1409100171.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 4194304	Residual = 3.476102e-29	y0 = -2.89767233455340341035891487707629e-01
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 2.60670e-31	H/lambda = 1.40910017099105230626487519455060e-01	c = 1.0922769000000000e+00

9.95032945237938385793836076282721e-01	9.82289117558853053829847045677527e-03	7.44470899707492642703691334898389e-01
9.73611080891279949200170612416827e-01	2.02725923877972311397067839202221e-02	6.92853183801735337641824179902632e-01
9.36513787466128617598376283192789e-01	2.75913311212831640566191950204421e-02	6.34034092152437820891911988192155e-01
8.86576861555801343146429705580615e-01	3.18458636983599305336336359709421e-02	5.83207064723541576376696670309045e-01
8.27304329540731682206179038277575e-01	3.34095807187111943332569724826078e-02	5.37684272202900930961605834269255e-01
7.62304747060684660724877491555863e-01	3.28586243891820764782613256159840e-02	4.96186713316855574533796175927443e-01
6.94859733555755469427570234424699e-01	3.08327997392844478597336529405765e-02	4.58013797935035957174544758079281e-01
6.27667756304970661574109698229019e-01	2.79225325864323483392184474390224e-02	4.22726932811206035067218437824492e-01
5.62753021543143662094416467326852e-01	2.46050969416448861861608416401016e-02	3.90019815038814814498010522642537e-01
5.01494182589511182896071077803886e-01	2.12258534361748420239845233292692e-02	3.59660185192348726245908158263808e-01
4.44720198839551322715166160513322e-01	1.80088988912115229618711968156457e-02	3.31461334037275839213432603522322e-01
3.92830534423621289849403766225163e-01	1.50813939783585663017209484577367e-02	3.05266736605962526363876641791272e-01
3.45912224239779657157519206633053e-01	1.25005418936081695239166545282201e-02	2.80940871404142962378903680988072e-01
3.03839980424621860069256590752813e-01	1.02773440119668699810908445961511e-02	2.58363260210874714039298673399200e-01
2.66354906348849215645834642456552e-01	8.39500620440944816860546034421484e-03	2.37424411493246869423282199182301e-01
2.33122684325115851725193363771457e-01	6.82198950940711474998919469303557e-03	2.18023024521011492203458749457178e-01
2.03774456193231266866096087957690e-01	5.52061596777746368094466970375680e-03	2.00064088791031814279190794294482e-01
1.77934209460506027485095302777641e-01	4.45235729674864476914024033383108e-03	1.83457635254013018476590795317101e-01
1.55236195132752975326451957757980e-01	3.58082257052889125209088796141038e-03	1.68117958088378318600170374025457e-01
1.35335279384916121200753499440475e-01	2.87324040120037899345764866121824e-03	1.53963165802290931854944858625008e-01
1.17912457520212587776996119124288e-01	2.30100846820759318025325132825394e-03	1.40914952258236954154751798116748e-01
1.02677162821234122354595470812623e-01	1.83969955322520144497808831236275e-03	1.28898505516727631433656542714872e-01
8.93675252752618208027122943033937e-02	1.46877634954461401795339685751763e-03	1.17842494691264475878695154680304e-01
7.77493750415768632203253113507796e-02	1.17117159985837965465150059414404e-03	1.07679091406231379374990729441690e-01
6.76145259777472420519458199129240e-02	9.32826274975339469033819239943914e-04	9.83439939688571400126069688612163e-02
5.87786939185234289236831435483111e-02	7.42237629706478218423905549997193e-04	8.97764319355571817557328373796045e-02
5.10792813995428621115006482931429e-02	5.90043778881279221942269772257905e-04	8.19191387610169483485736649302894e-02
4.43731767755120394687922912231829e-02	4.68656433903271650730325820533532e-04	7.47182905521616875353155208282713e-02
3.85346573071033470599239448502852e-02	3.71944761001904281954839167182290e-04	6.81234176994082845418514222015421e-02
3.34534439270194727396426439358494e-02	2.94968431324809019735141649764278e-04	6.20873008763719705403904251475025e-02
2.90329258044841821264476809334253e-02	2.33755301702738791080420879985479e-04	5.65658613788448285976446543367363e-02
2.51885542566515652908040584926349e-02	1.85117966665955760142676633399780e-04	5.15180483290293643671340649962303e-02
2.18463970958007213854453548391306e-02	1.46503224701058545947225111947014e-04	4.69057168797523866424315303973164e-02
1.89418434313321450594920139690816e-02	1.15868983145319806689631943829543e-04	4.26934891881270470466382530905274e-02
1.64184508047516083434908360547029e-02	9.15839367365007326214956926676182e-05	3.88485961623242924841302109247497e-02
1.42269272807547590201479291837142e-02	7.23461676936308230738705966123259e-05	3.53407080616729493427727155845461e-02
1.23242392475083424706259612819590e-02	5.71174459829760838870069280209336e-05	3.21417680771926043029196366382509e-02
1.06728324440425305145897712584858e-02	4.50704515643294431544938784788642e-05	2.92258407638866270840786938026496e-02
9.23995148118194406656885933655211e-03	3.55464923414062301113341376175094e-05	2.65689787647258357293639677276404e-02
7.99704330994157343555712201536347e-03	2.80216418903087906284578202256827e-05	2.41491028643350969781942897647073e-02
6.91923240124519816849602215317182e-03	2.20795921704494019780237619648873e-05	2.19458873791821991465051066507637e-02
5.98485835802260616857407071084472e-03	1.73898728185161912608823413457162e-05	1.99406457304466605240605516398789e-02
5.17506894198828805854414515277613e-03	1.36903855716798248268276975895021e-05	1.81162158938513326332910879794463e-02
4.47346263919300670524428605604146e-03	1.07734237141642602626090451003675e-05	1.64568483188001935235569936567810e-02
3.86577526613216765911421750890589e-03	8.47450585662727954471691721817161e-06	1.49480989313517001769038168511852e-02
3.33960529779515151186267106605883e-03	6.66347383810062277546724276461714e-06	1.35767283868055874890461986983416e-02
2.88417297605815313527149519809279e-03	5.23740275763136945950526178853732e-06	1.23306072110673064586493221593475e-02
2.49010897243486408410714670203570e-03	4.11495535491848389615722245371777e-06	1.11986254006949031607133932410411e-02
2.14926932356824299671293700348326e-03	3.23188654612687436885424966039247e-06	1.01706049480367647668892406137938e-02
1.85457420087720438038445962791352e-03	2.53746704207268278124667623163566e-06	9.23721524484836271220550573595843e-03
1.59986845440741234853582628069041e-03	1.99164548281901850674931071260976e-06	8.38989382755867688295520174437779e-03
1.37980168914959052550011626826210e-03	1.56280507759174769356870544289872e-06	7.62077642625323028545484670433332e-03
1.18972518548590066396367051894507e-03	1.22599573261852071280517715661191e-06	6.92263913163337991650244687228325e-03
1.02560274585460759242529337545705e-03	9.61541408300718388023294762079563e-07	6.28885204494089237526797376797704e-03
8.83932840100947115538517592306212e-04	7.53939854078070117684741372006268e-07	5.71334023578371629998334168073101e-03
7.61680128624146123450357430394246e-04	5.90989639773599161281372025560293e-07	5.19054690600665401729289630413089e-03
6.56215163919391559587717786620766e-04	4.63095878775009639953889887192583e-07	4.71539607503286189330064300734838e-03
5.65261473051599210515562448472358e-04	3.62718640830454190475539049686427e-07	4.28325540509619167843544642020227e-03
4.86849293091845894337691569457904e-04	2.83936114609330879665919132160329e-07	3.88990102073359332981483452621034e-03
4.19275180292004214774770128001062e-04	2.22099644656006234197406597428321e-07	3.53148515961248913948840586576470e-03
3.61066720254769444204096513833734e-04	1.73561689428140718719102171796726e-07	3.20450607776240690034309757177073e-03
3.10951660088645637038576674682870e-04	1.35461340033552403574314943849215e-07	2.90577916770304364739071011090553e-03
2.67830908298259549574760150518572e-04	1.05555239459137150679735830153037e-07	2.63240877850392823065079274939700e-03
2.30754966990602441065565028046419e-04	8.20843123951079339321234301062229e-08	2.38176086430379268137172951440700e-03
1.98903491087462595708214900188354e-04	6.36686977732772111170745830813875e-08	2.15143639194386599917709129050149e-03
1.71567813689963825696157983945698e-04	4.92249662318991509121848858406850e-08	1.93924492761406202502428509270339e-03
1.48136344007735247434024120325547e-04	3.79012449617498918771884935833250e-08	1.74317884058982673868187319663808e-03
1.28082608294830044198871204269519e-04	2.90270104723361286441583378711163e-08	1.56139135192930672087710888037891e-03
1.10955389423262372187298432736720e-04	2.20747558992771881968565066215869e-08	1.39218301729847170848743635899712e-03
9.63701744768781390351163200423009e-05	1.66306963411795700793058431131379e-08	1.23399770187675288830675398985056e-03
8.40012122543966520121222708900442e-05	1.23717836635306456629239988592331e-08	1.08542229504411477138566954221752e-03
7.35739158777716598474008954514561e-05	9.04698548255951524907687704883251e-09	9.45180971660710186730177464826082e-04
6.48578190761279418005509155070120e-05	6.46179680094953685028133353150121e-09	8.12118935466956603874890478789659e-04
5.76604910855419417906921286648070e-05	4.46569819203092990229739104715912e-09	6.85178383542830300040499268460310e-04
5.18226787410219659521867807545169e-05	2.94245362431284328324446340578605e-09	5.63373791154030631971819374841033e-04
4.72146603759328242788389796283432e-05	1.80294889836509751854120617468352e-09	4.45772365829761194511136288108502e-04
4.37335775020562603716788549650537e-05	9.80059193170713241540122864298791e-10	3.31481507227772951935124618061183e-04
4.13014545300496687754962129374078e-05	4.24992600541790906785719808335525e-10	2.19641365760298937389484395055430e-04
3.98636999034476467914366219178475e-05	1.04683309569270609502988032497549e-10	1.08651262039337673981193795976076e-04


==> anc/HL0.1409155170.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 4194304	Residual = 2.235542e-29	y0 = -2.89768293650067088645196087687594e-01
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 6.87780e-31	H/lambda = 1.40915517044728572949941885173795e-01	c = 1.0922768500000000e+00

9.94896007583875773783479156371841e-01	1.00808619763708963403391286427838e-02	7.43754429627495676444354341906307e-01
9.72891961177509014171289785519064e-01	2.07675744057107854156032177182187e-02	6.91549758998767197343409478273019e-01
9.34835038331921173429612723011936e-01	2.81911325810806819187710047769398e-02	6.32207392158718260333158151940959e-01
8.83708781952666346118470293443257e-01	3.24311934260152994273506649731195e-02	5.80917395955348239079878780580627e-01
8.23179943642664879496422437828434e-01	3.38942279226665668213876113598592e-02	5.34989426821961509955375939263427e-01
7.56998883687906110766116189013474e-01	3.31966013811552654399968970351679e-02	4.93144220103289914499583566760714e-01
6.88547517557645857878769340294649e-01	3.10137882139992788846931850825270e-02	4.54679781744139932079345044645262e-01
6.20578530466871359301666727989791e-01	2.79610922201480673683368644858315e-02	4.19154567158063112165961012436196e-01
5.55130900343004155060169888912740e-01	2.45290182955118295264700724093829e-02	3.86258333232120868241910467968232e-01
4.93570172665196777005894696966569e-01	2.10668724702955562043799479557596e-02	3.55754519641252180460115956909876e-01
4.36696017258231631374783869312791e-01	1.77967665579852306110000845576185e-02	3.27452167991630098860526514679800e-01
3.84871753185255339430607982580838e-01	1.48409189405911342788866386919381e-02	3.01190741008451312600418639466404e-01
3.38147709359386208362667340392376e-01	1.22507114507059900376467645588307e-02	2.76830976365883833159229105071420e-01
2.96364956644434798826459295295387e-01	1.00316453313834942512169902284582e-02	2.54248891596585907255347222928279e-01
2.59235700985319410984779140791015e-01	8.16229758115139939862953827755984e-03	2.33331680273664312535038396754159e-01
2.26401910292750321971159072010697e-01	6.60751906854254868651098148972452e-03	2.13974885841437753299148148985312e-01
1.97475938454692970666969231870007e-01	5.32697627407755078541277869528863e-03	1.96080494387617485022109739988227e-01
1.72067323971817930443274521925977e-01	4.28028718615622759386323724660199e-03	1.79555696428849553308906817729165e-01
1.49799509677593969567590812035505e-01	3.42983637265546099491980054684577e-03	1.64312126386900752719896683204504e-01
1.30319505985708616839720597932277e-01	2.74209810082300644975724067338502e-03	1.50265430321465597378351084621255e-01
1.13302783917626616126864481328377e-01	2.18805308309602010444393171173521e-03	1.37335047240526496287710862458409e-01
9.84550529264119978316751267907226e-02	1.74308999839849742400903617654103e-03	1.25444118854161935844551637049822e-01
8.55120829374560201622256493485643e-02	1.38664130697635282727840886512124e-03	1.14519467163306579552673283247954e-01
7.42383613660333541924300099864349e-02	1.10170568040993807359790939311831e-03	1.04491598840845964718855955993902e-01
6.44251114941732664524990031666407e-02	8.74345513947525522984635374045064e-04	9.52947102098376958079973173526720e-02
5.58880140692688595847052280600335e-02	6.93207530841320391075988511563498e-04	8.68666773353656895314727688871432e-02
4.84648479706806387732813578540820e-02	5.49089731110666594696886633414305e-04	7.91490232365919345693882003794474e-02
4.20131812878375630820537996127873e-02	4.34563362592187311145639178214483e-04	7.20868594275158316574777660504635e-02
3.64081883785355326902953223256984e-02	3.43650427707674788305493424026231e-04	6.56288025402985353419508694569012e-02
3.15406322116400934185851085929879e-02	2.71552995259733586998855327701854e-04	5.97268689953384326916707212449182e-02
2.73150281366709281266342629541747e-02	2.14428669272318234961910039800946e-04	5.43363517686219159427528298214180e-02
2.36479908291118605485509726730733e-02	1.69205983908169424831317405154591e-04	4.94156835065472808409470495191190e-02
2.04667576321963456917871239648203e-02	1.33433640588734764056827396492106e-04	4.49262898569308411141153117981568e-02
1.77078768774074880114394499371401e-02	1.05158019173920775034817489922232e-04	4.08324362938156144091515264334864e-02
1.53160476222796577953658481453363e-02	8.28240655410981726195377947832827e-05	3.71010712372954839908015692176793e-02
1.32430966013145377914575440116760e-02	6.51953584320846528041432303649889e-05	3.37016680003201095899955891263253e-02
1.14470783812637291045117543317051e-02	5.12898205413494211811504929645884e-05	3.06060678755389009068158181462181e-02
9.89148536200591242541177653859110e-03	4.03281309944949912922020163406419e-05	2.77883263172104868787122361256277e-02
8.54455517535779640233234297488096e-03	3.16924099421882154895804784230325e-05	2.52245636598097221717565578439950e-02
7.37866410019088980822280331561222e-03	2.48931837661189967692536059855328e-05	2.28928212979517481846654132021305e-02
6.36979624616052671224173707244916e-03	1.95430081150567494693782463706828e-05	2.07729238913583260235698689558568e-02
5.49707937795669625459715123529541e-03	1.53354330864118232748449496259388e-05	1.88463479863873170271609407642038e-02
4.74237929540820283682005217714321e-03	1.20282478582822672189764415158074e-05	1.70960973786562023596357339266002e-02
4.08994562200382524568861060479979e-03	9.43014863721920113220238160933695e-06	1.55065854845941089980625496572075e-02
3.52610268227656098087978203557208e-03	7.39014145494231520331009718393722e-06	1.40635249025312757007062089251345e-02
3.03897987818633135715286054795374e-03	5.78912700076603517752773061345402e-06	1.27538242323379520165343635835657e-02
2.61827662237408602042284119665208e-03	4.53322421579117483272879791713607e-06	1.15654920974548365975161147553503e-02
2.25505746873022526613817175062725e-03	3.54847771932318897958214901258750e-06	1.04875481750107423366462152540452e-02
1.94157361036250032989038633839592e-03	2.77666535144642686071909147922648e-06	9.50994091664676719900394622260063e-03
1.67110739463754896126478447611936e-03	2.17197947144690712012941796391547e-06	8.62347158438904759321650730394926e-03
1.43783693072206137121429216375948e-03	1.69840171877465399118623106371428e-06	7.81972423574769492180633357879737e-03
1.23671823523204245572786090092222e-03	1.32762778799362394554050102223492e-06	7.09100132212304881545150268654745e-03
1.06338268154526623265050110518557e-03	1.03742813978502242110878066357922e-06	6.43026457130182555859417821850649e-03
9.14047798181894110080097866865350e-04	8.10353961483018081173513293935936e-07	5.83108079300886205961154851757377e-03
7.85439709993718907834601261124592e-04	6.32716345644413657800270480012065e-07	5.28757220147553781249021307799546e-03
6.74725734468854208472937086677231e-04	4.93781551292550953565891972548032e-07	4.79437085365892418620483933305663e-03
5.79455831664527390923716022910817e-04	3.85137075512666148126081128237252e-07	4.34657686938431655078553076798249e-03
4.97511762607259130851106137911780e-04	3.00192655889973923482092470849528e-07	3.93972014157477599408224198300314e-03
4.27062948361917172353658445410537e-04	2.33787749769131323540404745742073e-07	3.56972519270863571693087779674261e-03
3.66528150621296772408882068377435e-04	1.81882944407793928843608570362765e-07	3.23287875786036788104800814653994e-03
3.14542214965672881117121177811938e-04	1.41317481614688801855212556336833e-07	2.92579969089695754669861374106483e-03
2.69927223323115715812954448098146e-04	1.09618851828395520478232824374704e-07	2.64541090495660058310272825692292e-03
2.31667489059760069535850598038023e-04	8.48533874515563014950992136763170e-08	2.38891317223828860800419075306573e-03
1.98887900138294354061541446106125e-04	6.55091177031064617582316018263502e-08	2.15376064451423056840157224562286e-03
1.70835178960713106860898134562335e-04	5.04039847210775981098401963240014e-08	1.93763794013866675310892560753841e-03
1.46861684427973936919737500700735e-04	3.86139800081862972159900419001512e-08	1.73843864855424961435600681897719e-03
1.26411431202574937944175178002109e-04	2.94169200586241416073563186051744e-08	1.55424515101588020454106087725945e-03
1.09008042048074268420726265875581e-04	2.22484949227691920532030690889004e-08	1.38330971046817422925149438588654e-03
9.42443832097732383124416792745594e-05	1.66679402919981482705421928268279e-08	1.22403679786228949525156053101935e-03
8.17736642563154650605537714835420e-05	1.23312463746589268222509379126291e-08	1.07496656853976646029082307548144e-03
7.13018159978278847239886524736803e-05	8.97026450295006920198329552977700e-09	9.34759316024857232012236326380677e-04
6.25809921980216253854872800754398e-05	6.37643325629158384290439957548233e-09	8.02180713241452118917369710059894e-04
5.54040683929878480867494907003553e-05	4.38813431314725255426550892080006e-09	6.76087745133868242372833387104389e-04
4.96000312362802368024530864145052e-05	2.88091224392581049069516583889538e-09	5.55415343516154926507535391266088e-04
4.50301661320683469445041794634162e-05	1.75996356781366027456787837402831e-09	4.39163743406438520953515062478801e-04
4.15849635343691337107101074060546e-05	9.54433910508381240770488318894926e-10	3.26386508877449427270204545488982e-04
3.91816773952575428991663293465496e-05	4.13170307034001129961569690793585e-10	2.16179119936448369680679481247818e-04
3.77624823700877397917316398643738e-05	1.01664928460039239829608798017397e-10	1.06879650516516890776184730013518e-04


==> anc/HL0.1409183931.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 4194304	Residual = 2.359539e-29	y0 = -2.89768846894516878384269118667895e-01
# Amplitude at highest Fourier mode = 8.00000e-37	Pade error = 3.49520e-31	H/lambda = 1.40918393075551284028129656955528e-01	c = 1.0922768400000000e+00

9.94989171086648962379215929904519e-01	9.90539225824719581033956688560800e-03	7.44243864925614676556430041686010e-01
9.73381326403712538139931066600050e-01	2.04308149358342820672488870615710e-02	6.92437433753534967121169927994159e-01
9.35977875798686837316133754918179e-01	2.77828254257270232372015689928148e-02	6.33450261691507789410907522326766e-01
8.85662283233572231192327726961369e-01	3.20323473652351539517859683794078e-02	5.82475248034770223480864841794681e-01
8.25990893610825635782443687972706e-01	3.35634851018244983739457672270504e-02	5.36823892923515754836116416162206e-01
7.60617606406542580955115459989190e-01	3.29653847670924197443465135966799e-02	4.95217086407051688660382307400465e-01
6.92855807314566508342210283345948e-01	3.08893398243971971339716772447902e-02	4.56953629288655158612861923172505e-01
6.25420781851355311762839261483307e-01	2.79337336721115859152713202629135e-02	4.21593735477411390731124058607983e-01
5.60340870201093910343209560198036e-01	2.45800105869268844900254305973928e-02	3.88829555175355185412573145644994e-01
4.98990008985636610512550207423247e-01	2.11747038781102638828983160987408e-02	3.58427174505182899051832089917692e-01
4.42187418765150538939101380853333e-01	1.79411909716487351973701469027322e-02	3.30198289245905131272418799033658e-01
3.90320815013601346617590955872015e-01	1.50049916745830455596165069696921e-02	3.03984918798064625625409662785722e-01
3.43465470755941751020706541775833e-01	1.24214167892319971494276284581547e-02	2.79650241211961014137732091200479e-01
3.01485441688697405349024037913188e-01	1.01997028457446223510784899618736e-02	2.57072613992334931045617467524160e-01
2.64112772019632606050145293397507e-01	8.32158553636476459000397840051496e-03	2.36141489037551977070618443008526e-01
2.31005785019458402080015119598914e-01	6.75438933558393608618790343525908e-03	2.16754594748325544932978397253182e-01
2.01789854773735427222521998308076e-01	5.45960718596338940092657445360096e-03	1.98816024919925955677220704153598e-01
1.76084586507796470976945703166769e-01	4.39813723421776229402523548982037e-03	1.82234988158996357781143263390434e-01
1.53520998407026350305401232845790e-01	3.53321400976604559137406959168557e-03	1.66925031296848440620666017370625e-01
1.33751642403292319418967169684000e-01	2.83183936111004523246260192295765e-03	1.52803591146666388241126616103716e-01
1.16455909296758727633583668018067e-01	2.26528944164720549445504088530798e-03	1.39791762219591763384249402918687e-01
1.01342158386791009110331721867774e-01	1.80908719801071982501032909573244e-03	1.27814196538165721771784617688077e-01
8.81478301160470499905139668121593e-02	1.44269169352449805319854218048310e-03	1.16799075702403103161040122577232e-01
7.66383380038217432195999897621483e-02	1.14905963196213608171947071574874e-03	1.06678114478558574961137979369309e-01
6.66052740335979618523255605102764e-02	9.14170678422970516731891376872421e-04	9.73865693915107360302118973070211e-02
5.78642773887928397596372087802572e-02	7.26567331878633767247192264960069e-04	8.88632359234146269491037109500694e-02
5.02527898070542802864963615003395e-02	5.76934839844708504016795895487007e-04	8.10504252006528000694462915694566e-02
4.36278353610942181651234513517534e-02	4.57731587091231616995335193103711e-04	7.38939164461468717153550892249118e-02
3.78639056037160609041652817752814e-02	3.62871806786923181513811100116931e-04	6.73428853359942417500694083703207e-02
3.28509936805976131543844306937714e-02	2.87457871014907172783429686603655e-04	6.13498107543155182903024088415610e-02
2.84927969570708362519954973237501e-02	2.27557225452629419670983400286496e-04	5.58703634565321375687158372433946e-02
2.47050926563570290664983143336658e-02	1.80018244837256439733435382055338e-04	5.08632802851805196020705146250303e-02
2.14142820115962559790479382091692e-02	1.42319286695549890716874758369291e-04	4.62902273544955690633453589452138e-02
1.85560934040676248187435552034153e-02	1.12445632438019273089215256254925e-04	4.21156553747339597752455125625753e-02
1.60744324265662815769889736126547e-02	8.87895978512219138669276689609084e-05	3.83066501234651785638800828533228e-02
1.39203657920187275557688805013109e-02	7.00697356358025758306506246765017e-05	3.48327808826744071904606271053227e-02
1.20512259032734603118181743149586e-02	5.52656697407941232231979457338019e-05	3.16659492867968967989084446744630e-02
1.04298233648673571612023725272752e-02	4.35656627561320384922877790967610e-05	2.87802404783640846522744848184669e-02
9.02375552554099592205945262308391e-03	3.43245126406587810413577589527604e-05	2.61517779639991337041497325915241e-02
7.80480011115892199235952264334656e-03	2.70298017780242028994429507565117e-05	2.37585832663462724209212442346210e-02
6.74838401243300943524656656289218e-03	2.12748820660096740507184363090274e-05	2.15804412798604526380576056673829e-02
5.83311827295072335535053199603091e-03	1.67372801445231238767341926102647e-05	1.95987719813225451767952355476542e-02
5.04039127079862514710309282157300e-03	1.31614550786542725884271827322918e-05	1.77965088282331237882866454780789e-02
4.35401299385526488339203084791187e-03	1.03450451562862467187703192555795e-05	1.61579839451828531830003468762914e-02
3.75990415168988337319110860688321e-03	8.12790793943788479292238602995470e-06	1.46688201096525259032281087353093e-02
3.24582462169171557257323358576844e-03	6.38339408917639394460404000063165e-06	1.33158295422654864792000247982233e-02
2.80113638301050806837835428015800e-03	5.01140584033370277898497347036794e-06	1.20869195047698196092699635926247e-02
2.41659665531764170342867318644019e-03	3.93287990495871704410591409119615e-06	1.09710046668530019634941342987866e-02
2.08417744909605350042710798526494e-03	3.08540605283853315228958125527149e-06	9.95792610215236778777101652919202e-03
1.79690817376290624717458267105001e-03	2.41975008310955248518242000667324e-06	9.03837662768557632139036859776737e-03
1.54873835803238116470415837006700e-03	1.89709618839718239889639669751026e-06	8.20383205730766068070326661422198e-03
1.33441791917332783800662709825022e-03	1.48686105211967551451771203718254e-06	7.44648786426893650668533084711528e-03
1.14939276606433489534528143009081e-03	1.16496210343907653043759458352183e-06	6.75920078169450261802154778257953e-03
9.89713821436191071843445386698254e-04	9.12446467323440824561044576930121e-07	6.13543498776435279582075681917318e-03
8.51957793925245974282493934099921e-04	7.14406332583010896332576833421801e-07	5.56921264153798515892363351800456e-03
7.33158226034927475181926308197372e-04	5.59121643460288816312879643908485e-07	5.05506857887053763362072306878691e-03
6.30745505808191667764139667263972e-04	4.37383034115343680967512597338488e-07	4.58800892541611360663904200603832e-03
5.42494676235631985674255449659041e-04	3.41957481257904971934947992688737e-07	4.16347326507069985790615789879945e-03
4.66480019044174606807512119881143e-04	2.67166810614790886705355204666868e-07	3.77729988506083539978111360228757e-03
4.01035528831724961854329580263698e-04	2.08555366266509946985730865748845e-07	3.42569359582406953820534518057385e-03
3.44720521043104373705825413164333e-04	1.62628110212436956466162503014258e-07	3.10519572984237770288358331061353e-03
2.96289725757538657010292559632796e-04	1.26644356328175185009750827454529e-07	2.81265606979295269434492678093414e-03
2.54667309284798053345922775932979e-04	9.84554409531347079493657762653176e-08	2.54520653159767935379292407465549e-03
2.18924341274313895516524153996981e-04	7.63770770462661133416527760918677e-08	2.30023644788276194223116186171351e-03
1.88259286651675350006738967706345e-04	5.90890803649467514534492733559613e-08	2.07536936455114614605925674345343e-03
1.61981147089960752637670117746471e-04	4.55566899436879155449887896837780e-08	1.86844138428067088348529797301280e-03
1.39494909746989379755541990369236e-04	3.49689008663727302152501730315227e-08	1.67748112672680712680341871366792e-03
1.20288992931891670639170809443352e-04	2.66901626540067551465519420944889e-08	1.50069123386722362736201529017602e-03
1.03924417894075397068625868647361e-04	2.02225507588379878698930283593018e-08	1.33643116040850766824751642282016e-03
9.00254801406207018475982857426999e-05	1.51761411798632813924698583215871e-08	1.18320096943408134775635650882801e-03
7.82717323877037314054920588931660e-05	1.12458224216635776753898678314886e-08	1.03962601577374269766981280559587e-03
6.83911188394678769298201869890564e-05	8.19316953973436450746106438565080e-09	9.04442543696434704702825963951218e-04
6.01541203915915634991119917527796e-05	5.83230100587614970575579853488565e-09	7.76484212456612517813420390367087e-04
5.33687889264767863569227759819962e-05	4.01886908103417761121320603403922e-09	6.54669457001860677852324287364120e-04
4.78765686040403830661831479035340e-05	2.64151988600353350499184342529644e-09	5.37989526090802827451834462504079e-04
4.35488212211661328241330376801736e-05	1.61531014212746096979525453935369e-09	4.25497062344988610235457869204158e-04
4.02839890772854639439610087458805e-05	8.76687747770940528705903074423577e-10	3.16295141018998054473279532828318e-04
3.80053421468651914132539130301249e-05	3.79737939457723560108044554669269e-10	2.09526699730771194612844543242074e-04
3.66592678370266974497986642297475e-05	9.34723164454137795807376834147241e-11	1.03619171692104781439997766775122e-04


==> anc/HL0.1409187798.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 4194304	Residual = 2.334416e-29	y0 = -2.89768921204727378112288197548862e-01
# Amplitude at highest Fourier mode = 7.00000e-37	Pade error = 3.57320e-31	H/lambda = 1.40918779802846015545222384286666e-01	c = 1.0922768395000000e+00

9.94985631163031670411481910542831e-01	9.91206409427486193520091524297601e-03	7.44225003015925857514596164636021e-01
9.73362722149600364368865933575899e-01	2.04436420499415516893757028958820e-02	6.92403388411827494011400374197300e-01
9.35934383315058725542999249963342e-01	2.77984246610243832695078351230386e-02	6.33402680183514511910193300986846e-01
8.85587834133747951482304355749720e-01	3.20476521277033118686690431229784e-02	5.82415638504980453883220114751148e-01
8.25883587941612514712640607684718e-01	3.35762546735690838669237367209758e-02	5.36753684291182687435346674106678e-01
7.60479220420518727756065856847736e-01	3.29743934420859785556058443928994e-02	4.95137703829808064830162126824170e-01
6.92690768299583595749895280093344e-01	3.08942741757152706357855011510702e-02	4.56866479687606156591606206182192e-01
6.25235005538131205350327682645403e-01	2.79349293750881452480189410746636e-02	4.21500177114191514469558804981426e-01
5.60140743925477099301658372526629e-01	2.45781612801023098200806580001498e-02	3.88730875131898889911435240481827e-01
4.98781652576328099901292833565438e-01	2.11706236137463246679168334992331e-02	3.58324576634263887270820968807681e-01
4.41976236134235983630268124541498e-01	1.79356578240119072266532077444199e-02	3.30092888701620684762517726487752e-01
3.90111284701639334926530408293990e-01	1.49986656175295855831613051230102e-02	3.03877739129313250015670439373126e-01
3.43261103788546138356756913622977e-01	1.24148111645136478470957806382643e-02	2.79542211769321403176198870706101e-01
3.01288841136240588127177587532230e-01	1.01931880919403040758106958392455e-02	2.56964567059828063482746690097786e-01
2.63925744765548515281482922792087e-01	8.31540878304284007158195696076227e-03	2.36034157104303924471699728381695e-01
2.30829473008700930671306357947628e-01	6.74869931984359734703071544485835e-03	2.16648608817710059795059910316218e-01
2.01624866336903639479236958713174e-01	5.45447868294291261098237101489727e-03	1.98711914917322385547087473184142e-01
1.75931117414751316226393973411396e-01	4.39359234157425979901076940221026e-03	1.82133186321418889679784878702311e-01
1.53378937845643585252818093358380e-01	3.52923943282661415899481137009355e-03	1.66825878871386208545919355905119e-01
1.33620662265913548838820514416998e-01	2.82839975793567668528655706840396e-03	1.52707348030794841163952392682334e-01
1.16335536929987531012370689854436e-01	2.26233729174290663171970840927357e-03	1.39698618694657340957201165563437e-01
1.01231833902653177316048620219879e-01	1.80656979574392042272711264996025e-03	1.27724286062820475629128122375493e-01
8.80469498267428250779615271133292e-02	1.44055586702285760947099011231885e-03	1.16712487699659698451134965065283e-01
7.65462857592550159108251326695325e-02	1.14725472438032188312383289948453e-03	1.06594906096015858044084484109262e-01
6.65214423442947079466790153620576e-02	9.12650244281524233730933347275319e-04	9.73067753771953875107167230847974e-02
5.77880802644419376144763749120599e-02	7.25289917220855534011705568559575e-04	8.87868760244866921169123500614839e-02
5.01836692477206934681019164010925e-02	5.75864139439550226624075830834430e-04	8.09775088003465159458910774019205e-02
4.35652633867489550365220590628222e-02	4.56836208142391072012707422137376e-04	7.38244445007740938049727084673105e-02
3.78073835545015357141723012374364e-02	3.62124815653399774211910498448236e-04	6.72768500586790172826726788290740e-02
3.28000502313305990994445650073699e-02	2.86836253123613031399180100148782e-04	6.12871938321525791483913988472791e-02
2.84469858861347204610683507002530e-02	2.27041345609270092157756207514005e-04	5.58111337412885525370683026688455e-02
2.46639909761391197277786528627611e-02	1.79591356402398125742089567159323e-04	5.08073917726975403043825809839050e-02
2.13774887072259831446289742358118e-02	1.41967107811395674659226490615063e-04	4.62376179359717694013359245590742e-02
1.85232287937971684970513457667454e-02	1.12155988933777439582862732573889e-04	4.20662465196098384483904993385636e-02
1.60451380359344919023206620131138e-02	8.85521244594296520279928635873657e-05	3.82603474843808337781695567697531e-02
1.38943045794742525646293718453180e-02	6.98756254029774559576471414240205e-05	3.47894757388519268784938942402470e-02
1.20280826524328494820921725269168e-02	5.51074623450232119930309602711421e-05	3.16255206739525139563328792834720e-02
1.04093050493061405622773507843375e-02	4.34370640233118628934565172381363e-05	2.87425578235157303033102186424291e-02
9.00559145383995188281610502522706e-03	3.42202387457583710149691011919451e-05	2.61167040412399017529677793869789e-02
7.78874169707589868923949997965510e-03	2.69454421135851351566527621925734e-05	2.37259771899090769144594560072854e-02
6.73420411346559355027527824709914e-03	2.12067756829358670297354244194862e-05	2.15501610964573471823452593371807e-02
5.82061017471599666777970356260621e-03	1.66824030405661297416451082765982e-05	1.95706764912242555354934885265193e-02
5.02936748729717928680944277283591e-03	1.31173184862927106304413827607489e-05	1.77704586499391541935850374896697e-02
4.34430404838676721383679044566314e-03	1.03096063871697282045645957347064e-05	1.61338422285768914325081376669099e-02
3.75135742111357043149612741266383e-03	8.09949462462273579733081435857408e-06	1.46464533398177922463813123590344e-02
3.23830323894800969974977155057550e-03	6.36064099759598596342265713483560e-06	1.32951085867439622031466423615039e-02
2.79451815107738062136109603875315e-03	4.99320233049363851962777267718163e-06	1.20677207660133850216304234233108e-02
2.41077293271883086922869112302084e-03	3.91832590329269959590336596920985e-06	1.09532111213820711395529890085042e-02
2.07905199966838869163945701226267e-03	3.07377484500601936571288589818563e-06	9.94142807223279707409736616290923e-03
1.79239601087772876390011297896079e-03	2.41045671460266965693659103806916e-06	9.02307221030752967125904500003109e-03
1.54476463979353847166842495979271e-03	1.88967073953025008385700389237505e-06	8.18962722586314491807290184413137e-03
1.33091695025269807311205260227438e-03	1.48092639508782741841303478633687e-06	7.43329639173790205760036684286834e-03
1.14630712726010178114949813571046e-03	1.16021584783388970430870347457448e-06	6.74694423344534338238999221079627e-03
9.86993595415237773847240390851718e-04	9.08646637735194412025086782900801e-07	6.12404296909699546309813234171532e-03
8.49559817575834005509039019805400e-04	7.11360063816798395105004772316240e-07	5.55862324080012945680130101964050e-03
7.31045302825289723709056542223117e-04	5.56676058781653706260819792842990e-07	5.04522867075468048462931889674927e-03
6.28885554778391991264628494640952e-04	4.35417603205281576430386809216967e-07	4.57887390634780833354934988036178e-03
5.40859850196139497112600436347885e-04	3.40377454933324322206883080602679e-07	4.15500598286156163947455863613789e-03
4.65045860521727826293762237363732e-04	2.65897611119607607401939639890850e-07	3.76946887919260141313571747609951e-03
3.99780234132795661402573663077925e-04	2.07537941131348225006957732681091e-07	3.41847103601028899502827058865173e-03
3.43624360122785395470725247503186e-04	1.61815238532656575761359138047723e-07	3.09855546980472836551718233710358e-03
2.95334636750700573707385722666162e-04	1.25997824782782408621527871073464e-07	2.80657208470833954126677914129945e-03
2.53836661122083498757389693385092e-04	9.79439631105057539117773719123685e-08	2.53965187638592025944346609785667e-03
2.18202834537016077879301798890570e-04	7.59748205400639651981650305315364e-08	2.29518284780934355977586001543111e-03
1.87632941786537951906717497566318e-04	5.87746600821264757031532526908035e-08	2.07078751128094200066339006186585e-03
1.61437319232387058427998115279966e-04	4.53124725853759588781951372306158e-08	1.86430182111519308983746460131428e-03
1.39022280066247594783375790649606e-04	3.47804731904903302290344047268666e-08	1.67375534923723261141486289808013e-03
1.19877513964143330578146043945788e-04	2.65458611915868789696275032375567e-08	1.49735256062610295489793547608127e-03
1.03565218196347037275055004793859e-04	2.01130152562531088878889800592125e-08	1.33345514987615036201948925228043e-03
8.97107471881911278212538156567545e-05	1.50938996539113091248147519948494e-08	1.18056546911319147943688638217593e-03
7.79945911556468987342725593139283e-05	1.11849263506833552699742876534097e-08	1.03731105740147627788089672277167e-03
6.81455160632048819489630373912033e-05	8.14888742657061776445221934805020e-09	9.02430221022655364887914643963601e-04
5.99347185212040828785501561681844e-05	5.80086763754929378707530211853032e-09	7.74758575759985747762370599775121e-04
5.31708702340598864692922499411307e-05	3.99728337062459819591489854043279e-09	6.53216443834274792302818186753990e-04
4.76959471052207624606367871450214e-05	2.62738286974680320580620512933170e-09	5.36796971931853030637229574951960e-04
4.33817581223009834500308649871621e-05	1.60669351716888378923971467753613e-09	4.24554806322701198791472506910604e-04
4.01271079671819055523146263231759e-05	8.72023332463287166842760784141290e-10	3.15595158170051794042918309985218e-04
3.78555432239506368456816889974631e-05	3.77721120267972999493205645384455e-10	2.09063147635996182647863347111607e-04
3.65136435710021406084619717831410e-05	9.29763652897373891665806942737028e-11	1.03389246565453869265557881326652e-04


==> anc/HL0.1409203263.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 4194304	Residual = 2.286796e-29	y0 = -2.89769218133044500981320482162521e-01
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 4.89950e-30	H/lambda = 1.40920326250515078443767444070871e-01	c = 1.0922768395000000e+00

9.94612298337051890182724473583650e-01	1.06139515972771477322227778603405e-02	7.42319170522571536237517973553118e-01
9.71403266899855951831435256411618e-01	2.17858979083951269094544740857300e-02	6.88926052235562128229766653313182e-01
9.31366329229917734753691065684860e-01	2.94163151097088687284174488661822e-02	6.28521880581315010474810009875026e-01
8.77798522121513638170817875691689e-01	3.36145154151305786339894579442111e-02	5.76292114457687049143865694679080e-01
8.14708424074428577916021537937530e-01	3.48593820920686863991849139845760e-02	5.29542221263719468052022640075124e-01
7.46139966137520723562836552249304e-01	3.38533636602085566123936766594893e-02	4.86992730696095570490621117320777e-01
6.75678161294861492510488613895598e-01	3.13465461405686325226305228366349e-02	4.47938833648663208367858838500739e-01
6.06180919116582977438575984670371e-01	2.80047705523106040397853572312916e-02	4.11932979292684976606783125248303e-01
5.39710555106123852150453886722717e-01	2.43441175401490371984338182152359e-02	3.78656984858330481147108121578326e-01
4.77599545928619375843188612697410e-01	2.07202073611287752006313672857654e-02	3.47865690706449284766256169052703e-01
4.20582926744442300430730020921618e-01	1.73496066062469403050689317864896e-02	3.19359645470827639846772602336464e-01
3.68947079329912779090995503645211e-01	1.43434092585226270774125036736269e-02	2.92970227128122345975663045366707e-01
3.22665746564560488348655027163208e-01	1.17405288301865835502588429105357e-02	2.68550531878641865093076115263690e-01
2.81510806178220530224330065055086e-01	9.53500405518145673675035440233738e-03	2.45969316026273753934909044958484e-01
2.45135717947796320174697140557877e-01	7.69596098920263053521993600400520e-03	2.25106826750343033179700677608360e-01
2.13134728026331225930114708087047e-01	6.18101237969460521687851754523278e-03	2.05851944247916961258768518974925e-01
1.85082727899273603156177183064063e-01	4.94459551076323104678040238209284e-03	1.88100278736477565580333629549868e-01
1.60560690986328216037651398115760e-01	3.94274847594166389278266912853041e-03	1.71752960784684593866222492525855e-01
1.39170873362053383752787535692478e-01	3.13554535048543050422762196169649e-03	1.56715919691643614082014014337954e-01
1.20545032632601646340461515878969e-01	2.48808154379711683712332942782618e-03	1.42899489201627202911084144714696e-01
1.04348054082601614506414485269724e-01	1.97061597228737362414025514335551e-03	1.30218218709213602266347817196341e-01
9.02786691111055178364033763114960e-02	1.55826154933868656620427006876717e-03	1.18590801454517136481285367234301e-01
7.80684180530513274104792111547763e-02	1.23046510599393168779718553131011e-03	1.07940058472073182898829301166957e-01
6.74796244670397734635612908029427e-02	9.70418190728543709014558658276678e-04	9.81929382262789906055816859529457e-02
5.83028787330590777445578632351256e-02	7.64476816095065581441749930122971e-04	8.92805075431373341205081700041391e-02
5.03543451169936027957532118060355e-02	6.01629368058180920478179820806523e-04	8.11379205847623704974776104324879e-02
4.34730836453312223661507017984986e-02	4.73028968309819525912764574379823e-04	7.37043602125976641427572813034087e-02
3.75184974969780727712355698053847e-02	3.71593667885705848822208941050093e-04	6.69229510253489837523882829115089e-02
3.23679646333213034335465459197160e-02	2.91671054223733532832219202859151e-04	6.07406463484579042709380340948639e-02
2.79146795675319355508645846268224e-02	2.28760682566701159947565318730574e-04	5.51080930530020418079535891481598e-02
2.40657110116369906350908891470814e-02	1.79286644295812258827749814422019e-04	4.99794787329613504116904790482334e-02
2.07402692358942375226709259238172e-02	1.40412614017061721233454668870324e-04	4.53123658169802569939578612943151e-02
1.78681703851246664893885815403834e-02	1.09892311156839217270766649741930e-04	4.10675168949436498850555553100490e-02
1.53884817665929478280146338510693e-02	8.59491442346148762316818869891700e-05	3.72087150746955659400286817950018e-02
1.32483309705104226801975890382600e-02	6.71796948524096894564425577517964e-05	3.37025826464514794809148517938345e-02
1.14018617762413780870991643864782e-02	5.24765483390878467639753615008102e-05	3.05184007741834601973082551772463e-02
9.80932060247832574358087943672706e-03	4.09667442718660918550981368206024e-05	2.76279323997180395964664462401794e-02
8.43625843834670572196519187668948e-03	3.19627867720294730251061990763185e-05	2.50052500745797397880866125712327e-02
7.25283453041758329853215623504763e-03	2.49237209066729448327864286482811e-05	2.26265700342337742900327942899670e-02
6.23320946813481728861228475166980e-03	1.94242548882462335524233094190092e-05	2.04700934850762924578611538839781e-02
5.35501663306333103909824794479643e-03	1.51302986877716524100325349736274e-05	1.85158557787356511857508423023531e-02
4.59890221616886795909082650111484e-03	1.17796097327697717537417432648046e-05	1.67455839011078229482325831573304e-02
3.94812514425827618338120469510960e-03	9.16649666544309776589777613291052e-06	1.51425624991532347530900491105571e-02
3.38820928807883245631632300507615e-03	7.12974276209324422639336082553254e-06	1.36915084948615101572006252253183e-02
2.90664125447811479051048745228866e-03	5.54308038385261606518699714013430e-06	1.23784541882758179402961071119096e-02
2.49260789883546264437429605452252e-03	4.30768426301367013915708748583093e-06	1.11906386424375752099399523126960e-02
2.13676843476648505476749360457938e-03	3.34626077695825712829511970256476e-06	1.01164070845192147783912568524471e-02
1.83105666844282188485111382902915e-03	2.59839774120410174888185859415963e-06	9.14511803323064378159664384894493e-03
1.56850945073537778816535944278581e-03	2.01690887846001735508228250385680e-06	8.26705783922387102722040733818322e-03
1.34311793190934940336069022909209e-03	1.56496248659645957174651482262193e-06	7.47336228562047663657415099484040e-03
1.14969863258258743194556621177814e-03	1.21382780688526441997884516424399e-06	6.75594484376819445236631872229964e-03
9.83781722110383648681898630917968e-04	9.41107505637296940757106184469776e-07	6.10743112350647316638808008920589e-03
8.41514230137136103787174754127088e-04	7.29352384169107438387918038704567e-07	5.52109901005245572048195079275442e-03
7.19576214170333903676231544140393e-04	5.64976398691984139628948522875300e-07	4.99082395802294800729248580591965e-03
6.15108168354988044438402725136964e-04	4.37407467739171345673606854382122e-07	4.51102892438635344582501746184700e-03
5.25648187961247701377412287835374e-04	3.38423294046385299749598455536800e-07	4.07663845665327924238367577440027e-03
4.49077602905132444712494151678196e-04	2.61632274031966804994949703877491e-07	3.68303649550936817200140918010179e-03
3.83573965047101551224859954209087e-04	2.02068113735841612995079597078669e-07	3.32602749534894547111963560271566e-03
3.27570421128427425260853190607132e-04	1.55873499071555956664719188239987e-07	3.00180051321623875165841892757033e-03
2.79720628767571507205312273294808e-04	1.20053463301149038611661206170460e-07	2.70689596797762650474913195643807e-03
2.38868480070202519854983014075724e-04	9.22832570839097312344123723981144e-08	2.43817481814789956132622434991979e-03
2.04021990263864482600510518735436e-04	7.07587965698683817885832603205336e-08	2.19278993133240147351190323034668e-03
1.74330791750124065024409234115374e-04	5.40803371992248030494361804347912e-08	1.96815941863649611715024332395835e-03
1.49066749659736342388401233471813e-04	4.11620492790986983080046479307456e-08	1.76194171069251115800744677150895e-03
1.27607283214849736559777082625744e-04	3.11617720589456471116970391878171e-08	1.57201218584810074619580355240114e-03
1.09421036554613219341187442419689e-04	2.34264816499136014163961073179196e-08	1.39644121702065850471995623362358e-03
9.40555928688793231990709907957748e-05	1.74499925415531123624749803249897e-08	1.23347354908062163318778595874165e-03
8.11269680607090093908820354900580e-05	1.28401803444188869527595351195307e-08	1.08150893739689107925223808333145e-03
7.03106566960461803869484715416098e-05	9.29361298109186286517222570622641e-09	9.39083976495980643116658331677450e-04
6.13340353439369214468374191438726e-05	6.57594701197549589393884968899715e-09	8.04855034323807105808161316132068e-04
5.39699574855349900330836235285943e-05	4.50681437671330831052574971131434e-09	6.77582193838132038361525053141799e-04
4.80314001280240796346579432572384e-05	2.94821459587661719629451815164896e-09	5.56114103184247185053448637650537e-04
4.33670449573488857401975245737223e-05	1.79565497230801701407257784537522e-09	4.39373646143167669153477302869248e-04
3.98576965476190228912520548189250e-05	9.71459800679118977751628971175187e-10	3.26344348961542188758069813854671e-04
3.74134575655623042123864768849191e-05	4.19810356530434351497406731949115e-10	2.16057430490940563817476354781497e-04
3.59715968603598310574842122066849e-05	1.03189946479989482767646983318104e-10	1.06737996488130226728585280049186e-04


==> anc/HL0.1409206468.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 4194304	Residual = 2.503492e-29	y0 = -2.89769279625476211023704856113476e-01
# Amplitude at highest Fourier mode = 2.00000e-36	Pade error = 4.98480e-30	H/lambda = 1.40920646760247788976251805133325e-01	c = 1.0922768399000000e+00

9.94609712228339827336260727580989e-01	1.06188025003581229041206644641494e-02	7.42306427790200714939119655175952e-01
9.71389706183820538064561248785138e-01	2.17951339391374048140661789581136e-02	6.88902645792575620619836259951087e-01
9.31334780502501205616571953186466e-01	2.94273675012577010167160399531192e-02	6.28488934445552977535770881463155e-01
8.77744883217388368027454300880708e-01	3.36251052209938479777369298539723e-02	5.76250731720072523265565882923966e-01
8.14631743542790961606242515696577e-01	3.48679169778774443024891722105862e-02	5.29493475363547184667364464592191e-01
7.46041968638743815708040495421631e-01	3.38590551262816363864421312217187e-02	4.86937696142165496401310664434947e-01
6.75562390750699036155912388425708e-01	3.13492911671069370730985166207861e-02	4.47878559435009722838427765686238e-01
6.06051828424604201019471493151383e-01	2.80049204451379865004931512035867e-02	4.11868458995687862660503195358293e-01
5.39572757004886082369018701668848e-01	2.43422446201327156701586894486270e-02	3.78589139130729655193971630345689e-01
4.77457306796094636544119239701278e-01	2.07169289877137672031266798417687e-02	3.47795361303257930142138988060037e-01
4.20439891574574755634688963022409e-01	1.73454796826938269004805192699722e-02	3.19287595710337805965258811988991e-01
3.68806172735566398305586333139262e-01	1.43388828607389788234091257821106e-02	2.92897144725199047449940484598102e-01
3.22529187295146178590510491769069e-01	1.17359351089338348746291990256026e-02	2.68477032194420602994705036203716e-01
2.81380183160151782806568555035513e-01	9.53056977834909925363055216589644e-03	2.45895945209014498432909771795577e-01
2.45012091433740242856948245264333e-01	7.69182743659369763859555404049605e-03	2.25034064811192008677733305850462e-01
2.13018733589863021172032197993862e-01	6.17725638344191448431141231122482e-03	2.05780208205256008397718039614745e-01
1.84974671534928653524241239223207e-01	4.94124812119586082475937378286597e-03	1.88029925914168673167890429527261e-01
1.60460630435034074533630606537001e-01	3.93981000533485770431962460260271e-03	1.71684292313385369427731719486054e-01
1.39078684753059380150339012248097e-01	3.13299675806063387090946620953152e-03	1.56649184255220667205244994961618e-01
1.20460463527606082726255478172877e-01	2.48589265728888320510972236480527e-03	1.42834887052196794959929217133073e-01
1.04270764803076120461068989074115e-01	1.96875119278717690812945723021276e-03	1.30155905919503900544080588519285e-01
9.02082643841454867293961529581484e-02	1.55668365510636190461778174321996e-03	1.18530894308925382003426404198112e-01
7.80044708687841971944634975810379e-02	1.22913767205290842090847702882391e-03	1.07882637859024620225375786968641e-01
6.74216937839886543952132395385795e-02	9.69307030606080392802728676129314e-04	9.81380539016388561879832461102849e-02
5.82505223835698709208368143988355e-02	7.63550752264531730383060409005275e-04	8.92281821718905357154368547569250e-02
5.03071289978627670478458902474966e-02	6.00860554736397467741232646642745e-04	8.10881535002258967187240233889294e-02
4.34305880577814909826185372195353e-02	4.72392925111859561133735136567156e-04	7.36571308379295417218152591281756e-02
3.74803213354442332827746767907778e-02	3.71069134729178136838677884032876e-04	6.68782219048212705668868829347001e-02
3.23337279989937242448928193227593e-02	2.91239744316578558971568922683358e-04	6.06983657780395319920475264596819e-02
2.78840252710138418032580785660270e-02	2.28406986943576931843538131533585e-04	5.50681973789046429157301895477463e-02
2.40383053116669593517098904472577e-02	1.78997323850910412504899653155666e-04	4.99418944441322462827856364486583e-02
2.07158020450748787792067353715688e-02	1.40176501069773174093042406510453e-04	4.52770115433073599985756915345098e-02
1.78463550794527742262998189847946e-02	1.09700032080246139471821447073879e-04	4.10343053527903793898610668399764e-02
1.53690546766422649861240986620027e-02	8.57928677833118814760667383992093e-05	3.71775549300329744844408494183899e-02
1.32310506063764008934665444324240e-02	6.70529070594750227950522083250454e-05	3.36733802295682145063129229527705e-02
1.13865078338636702116859910503212e-02	5.23738531775478822281395966328465e-05	3.04910615817182607477777451050566e-02
9.79569280243886662060436049240074e-03	4.08836886762325553545911742037307e-05	2.76023623443597199010287054573114e-02
8.42417525042906805611857973771756e-03	3.18957084136428315200957381480581e-05	2.49813564721496058211358243301887e-02
7.24213183394608911380734193711066e-03	2.48696169948634022560658456313070e-05	2.26042623429404988040165285543756e-02
6.22373918951683105424062253902472e-03	1.93806701247176750182222200261151e-05	2.04492838292427897990793590889492e-02
5.34664539182404088625696776931356e-03	1.50952303371443581141348394379849e-05	1.84964592918284504935340202551239e-02
4.59151000457079341886708696234577e-03	1.17514276746672395014966479844977e-05	1.67275189087894675493239157385920e-02
3.94160406576193649000299692964605e-03	9.14387636939599042506320140858895e-06	1.51257505515230398701921302083207e-02
3.38246238233888023182155512423148e-03	7.11160937910906244055962005233805e-06	1.36758742730522343635476512006832e-02
2.90158143362613139354044674685940e-03	5.52856244672438501650933899257354e-06	1.23639253508248796933964798837763e-02
2.48815700765372203570339750128360e-03	4.29607568603517844025878804271189e-06	1.11771457040950874079530426571981e-02
2.13285642998567953847239437121392e-03	3.33698991769493904731692491987559e-06	1.01038834012622889477829072422165e-02
1.82762089788863006486119073408773e-03	2.59100232092076608609851664216760e-06	9.13349991122905692536524608112777e-03
1.56549400679557393340393967657812e-03	2.01101564569543695563891185761319e-06	8.25628473197901628495620853837033e-03
1.34047305573483840432646575730406e-03	1.56027066641933950755211741472229e-06	7.46337701772744755399572672265070e-03
1.14738015224600641363671110888641e-03	1.21009556771519130028391376126242e-06	6.74669379862118991937834595899894e-03
9.81750515825736133412569926735246e-04	9.38140854875616292033065434913068e-07	6.09886434880635587884276479416112e-03
8.39735711831710174735551925594090e-04	7.26996047113613705382754995074342e-07	5.51317022362238209804508495177344e-03
7.18019842682853535880989922652817e-04	5.63106332274372780129365146073657e-07	4.98349045856826793001593831748401e-03
6.13746984871791229069080644503187e-04	4.35924723763835005901448510164826e-07	4.50425141275784166874415693820103e-03
5.24458389816736062294838538582477e-04	3.37249000315192929032819470521884e-07	4.07038077052167398786719635421679e-03
4.48038163349440169927923054835677e-04	2.60703555791539358952518253454435e-07	3.67726528374979552551052885387969e-03
3.82666304843364929244823518343557e-04	2.01334819099325966957983084665635e-07	3.32071190080116512593913976674367e-03
3.26778129288218953038880830080761e-04	1.55295606461248096605924691910679e-07	2.99691194618688165018648181740817e-03
2.79029221572474485782434400442314e-04	1.19599043935385358305147641872512e-07	2.70240800417438474148401069336531e-03
2.38265185461349126397019748295747e-04	9.19268647785311337574264627241785e-08	2.43406317316916107367830729309885e-03
2.03495549487175280425269858314756e-04	7.04801765830745277492197265022381e-08	2.18903242127421781611186428405036e-03
1.73871277086023561233610873512896e-04	5.38633795933853791415837765908676e-08	1.96473585138121845546034795914890e-03
1.48665400634830399166717577081311e-04	4.09939420517906197317378332840528e-08	1.75883372748341315616848885250896e-03
1.27256362428404548879800519909140e-04	3.10323236105594976812216346664900e-08	1.56920311546382809342913758204198e-03
1.09113702954970894914007505791700e-04	2.33275840379848218157444447504994e-08	1.39391598390938106131638879914331e-03
9.37857884379116530585853460856755e-05	1.73751964129979140989627249577531e-08	1.23121862662449000678743890855706e-03
8.08893144714506824425949754666764e-05	1.27843555648583639517720082353115e-08	1.07951230910404826656784082392727e-03
7.01003603848144834442813492407391e-05	9.25267518907169818420282752397763e-09	9.37335075197183033426618270936951e-04
6.11468009692748381549151903079623e-05	6.54663642539973506531403156743855e-09	8.03344653301499064215374059495124e-04
5.38019101530364390616468185197572e-05	4.48651725442641358497448909285643e-09	6.76302385026318498285421602774563e-04
4.78790161624777439848865779268761e-05	2.93481971876711048960276431736310e-09	5.55058087313123289741675995896422e-04
4.32270900185394192744811751091925e-05	1.78743818935509111296699793546789e-09	4.38535754880397864794099987497342e-04
3.97271691604353209371921329718609e-05	9.66990066403204145160661670827318e-10	3.25720004882963072875310294541868e-04
3.72895359726916016972828667471838e-05	4.17871341302026054235504898432168e-10	2.15643158140337072854781425981421e-04
3.58515874363902468351469531810256e-05	1.02712247913276689918440624636921e-10	1.06532587194962966194470829599184e-04


==> anc/HL0.1409225244.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 4194304	Residual = 2.449434e-29	y0 = -2.89769639510120293680319531375014e-01
# Amplitude at highest Fourier mode = 3.00000e-38	Pade error = 5.51330e-30	H/lambda = 1.40922524423417766300574288607178e-01	c = 1.0922768450000000e+00

9.94594470803678694523104688738401e-01	1.06473871887284285703621177962648e-02	7.42231748743510296605244885018440e-01
9.71309803961490743219367657280085e-01	2.18495250872244182920021822481323e-02	6.88765137862768831391282481413858e-01
9.31148968451386965996658138773751e-01	2.94923846706088191628385678224717e-02	6.28295219710506276671396958493331e-01
8.77429144852870595067397133219736e-01	3.36873025029494235843788968631904e-02	5.76007374408242166194313249155130e-01
8.14180665614785686925756430998454e-01	3.49179335925550747473333917316422e-02	5.29206877622019926538326200368399e-01
7.45465880318372927564182058615375e-01	3.38922948370636037586390384002205e-02	4.86614254725191910806689874945796e-01
6.74882260325759503131714788740939e-01	3.13652026499495231928209797130241e-02	4.47524493273180592585999818558156e-01
6.05293875784965690961294454136758e-01	2.80056159756106499501034056832650e-02	4.11489626175963834750858690413731e-01
5.38764048861372749839652398334922e-01	2.43311160398516086641778795138372e-02	3.78190934431217454026182816719220e-01
4.76622806096610849936686920848421e-01	2.06976114950281651277407954541735e-02	3.47382687828581500984798340151173e-01
4.19600876831098453779160543009565e-01	1.73212370940457845595388932822325e-02	3.18864878768489569897442078461593e-01
3.67979689545529086681408327548760e-01	1.43123370013061150364763250181399e-02	2.92468361010453719044084991687323e-01
3.21728156842801681547737554169874e-01	1.17090191339610481744901334025765e-02	2.68045739483205493078980742685469e-01
2.80613860440868527916813323702668e-01	9.50460023482650240149576714088645e-03	2.45465307514118202392605562872577e-01
2.44286661496011503884445854052186e-01	7.66762290876404027210479758649546e-03	2.24606873199043762922357211001087e-01
2.12337918573594590320614837692317e-01	6.15526118796818831821660307091130e-03	2.05358899232362913981333059898473e-01
1.84340282634645182663678395686461e-01	4.92164123237609830456234776679044e-03	1.87616599514382313294563127421125e-01
1.59873038119359354799942889183204e-01	3.92259246630014334727361634663589e-03	1.71280730264160610812444292491811e-01
1.38537202974131608285901495018033e-01	3.11805765156826257138009640217032e-03	1.56256869741324230988444415125791e-01
1.19963654848978247390054690652648e-01	2.47305664828341316256781729436556e-03	1.42455025464052064102052929897944e-01
1.03816677808699957451472844660774e-01	1.95781146292973329879547930115527e-03	1.29789446755179042673666719403421e-01
8.97946155029250995412353177357899e-02	1.54742383898882734355920099781932e-03	1.18178553822298445436627728107360e-01
7.76287817998244002277863814001719e-02	1.22134581060230751213981348447549e-03	1.07544921961688293290279398089436e-01
6.70813941192618401977259318099473e-02	9.62783898816873784348102987190448e-04	9.78152808253552400732058168254283e-02
5.79430253271546362688917422503805e-02	7.58114330243449545607890587144239e-04	8.89205044933606714566678362924088e-02
5.00298864931427187918783084268668e-02	5.96347932997473434635005071190323e-04	8.07955792709325549506330986924306e-02
4.31811302240145385531117245842640e-02	4.68660564627239098559537822532789e-04	7.33795437143188451947327645290709e-02
3.72562839084270692295944543015712e-02	3.67992121582242746705182348485125e-04	6.66154002557966331135215450967939e-02
3.21328705072166531378816643796712e-02	2.88710470021350851211454524504985e-04	6.04500006700406895073624146601581e-02
2.77042419954006845676344022750514e-02	2.26333536227164358667332306332686e-04	5.48339091643579521952704507069580e-02
2.38776306501144647905112102035352e-02	1.77301751557660686587715809525524e-04	4.97212476093292652943804083682212e-02
2.05724116378537706455597563429512e-02	1.38793115827890047424771251031457e-04	4.50695276217655922331700694988881e-02
1.77185638414860034139583462161853e-02	1.08573762425991780553471530962692e-04	4.08394739705762458934783763688905e-02
1.52553126710935089030863543750872e-02	8.48777564580088167817626993749341e-05	3.69948432344561513438517955996175e-02
1.31299374796932001083018291073718e-02	6.63107566946688730586764742063836e-05	3.35022409960150833190924658120294e-02
1.12967263363730231052738072132133e-02	5.17730302628739294738346045275979e-05	3.03309402466055836576440722162101e-02
9.71606175794283417665713539439575e-03	4.03980817899657073808775556072662e-05	2.74527031350421885086834283917355e-02
8.35362222081514182895993417123762e-03	3.15038301489554131195744278371500e-05	2.48416077251947279103853525302867e-02
7.17968565077133575787482146406880e-03	2.45538357389182622518863170855690e-05	2.24738810369854171334732890725339e-02
6.16852248672739350634953593124823e-03	1.91265568713325462901047661591198e-05	2.03277393240086317387485271047721e-02
5.29786725803519870057775294884647e-03	1.48910061971074282730629628601057e-05	1.83832362766117729396800190503105e-02
4.54845886212472915118928422753567e-03	1.15874989441505784139114132240156e-05	1.66221196224450968895984299643055e-02
3.90364086484960218094154744622047e-03	9.01244532897671181116984002815283e-06	1.50276964017593537730572777354635e-02
3.34901417173005388474456886906617e-03	7.00635014023213544458563353528723e-06	1.35847069994883611500730648653599e-02
2.87213534316319192652971616699524e-03	5.44435219144054636284333651705754e-06	1.22792078390288904130439152997982e-02
2.46225465714053347545169380332582e-03	4.22877270373543334747124003300244e-06	1.10984625166826694177008167153081e-02
2.11008876285912769107004072970131e-03	3.28325093845179536212901217271704e-06	1.00308410789772281526544343997593e-02
1.80762342281006902339955329460040e-03	2.54813267912339008428436870336054e-06	9.06572709415274811566844847160400e-03
1.54794241703168805321922456646363e-03	1.97684671094204574198839846712102e-06	8.19343213072612730874007212422324e-03
1.32507918996564526189663927826646e-03	1.53305976435591822718883223953803e-06	7.40511722282844087895471885111448e-03
1.13388826549717544140177959208781e-03	1.18844433515017532375499279463964e-06	6.69272087442623807786979148224034e-03
9.69933844014829776283200581130042e-04	9.20928666728217574591263619029338e-07	6.04889315074241273082201886598446e-03
8.29393329389670511818839554913993e-04	7.13325803008746871659717730489764e-07	5.46693543096604103914184293041067e-03
7.08973819146675141846385550873103e-04	5.52260441926307803650983759071635e-07	4.94074541326532001595927662681235e-03
6.05839838678105610634439443139678e-04	4.27329534458852007060443115666771e-07	4.46476692857062674002571372874040e-03
5.17550821576829109997339640532271e-04	3.30446176782924647676312901222268e-07	4.03394405862132291255815350017834e-03
4.42007037835616529602019587491047e-04	2.55327117383218257509188268851687e-07	3.64367904340027734318546210604787e-03
3.77402847871138903174521833038183e-04	1.97092725277984393159715139709787e-07	3.28979352913241220233072294232853e-03
3.22186311378073831929481266893678e-04	1.51954978097811185008269502400107e-07	2.96849279184917437074628994936748e-03
2.75024308489102338121305963401783e-04	1.16974296452957169011657585932129e-07	2.67633262195422936410856102146001e-03
2.34772440999328612398886552054065e-04	8.98701863727337532459797317319263e-08	2.41018858877768258956694734711872e-03
2.00449076666009975570371183551996e-04	6.88739016668227151556785021050083e-08	2.16722744736204360073692335703780e-03
1.71212982345686831052665473607899e-04	5.26138907594210351204658291579107e-08	1.94488048783222586979229908396782e-03
1.46344064981652179948251557158884e-04	4.00267969492237648838228201902309e-08	1.74081864049411828306955045659024e-03
1.25226805476782831375680098284617e-04	3.02883578430655122726913898137016e-08	1.55292915452766125670630646335804e-03
1.07336029418976411238498176388475e-04	2.27597915067947085231182195715790e-08	1.37929369739616971702784585715898e-03
9.22247094768364283634347164401241e-05	1.69462317101711477727586044454082e-08	1.21816777273741057611370632658349e-03
7.95135371655647888006573130091895e-05	1.24645357723538185822159436259816e-08	1.06796138841821490481278415474051e-03
6.88820382763066727406347866416114e-05	9.01838180847627146159050113340020e-09	9.27220906970880691108291012089271e-04
6.00610383259123452804116544034133e-05	6.37903606326021969439918117875002e-09	7.94611999662057150022941244075879e-04
5.28263128002927728566514488529202e-05	4.37053471278846826278682769288471e-09	6.68903620273745453785471072537779e-04
4.69932821340715870006458674654624e-05	2.85830973048111655471223875383226e-09	5.48952911339847540495535647325834e-04
4.24126336980005730089295086130770e-05	1.74051218817242554523416625982313e-09	4.33690950219513527880793582903904e-04
3.89667729929817769588631880043782e-05	9.41462404867303566228356689997768e-10	3.22109236223934094381808083651364e-04
3.65670242028863880059927409889697e-05	4.06795628023201160822794514878850e-10	2.13246813025607177329164634121917e-04
3.51515166498602299282350895475649e-05	9.99832437496012627127840978974759e-11	1.05343584435883963770606971769996e-04


==> anc/HL0.1409235924.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 4194304	Residual = 2.206271e-29	y0 = -2.89769843905639609340578366649610e-01
# Amplitude at highest Fourier mode = 8.00000e-37	Pade error = 7.39090e-29	H/lambda = 1.40923592384286333071991585174213e-01	c = 1.0922768500000000e+00

9.94179285220001172371296976730873e-01	1.14240246601911492985700268211615e-02	7.40269203455532770357448024064330e-01
9.69135485829034953178913168042982e-01	2.33199789745397674857765823946681e-02	6.85125945595725272214397143351579e-01
9.26104271787944488160129853794422e-01	3.12357859800987355503728551219653e-02	6.23153354705077608408516813012370e-01
8.68884766662540771411899627229025e-01	3.53350753333561227948846017910376e-02	5.69539992492482661088983833652608e-01
8.02021412641499177745829289768635e-01	3.62193057799297197208608491437872e-02	5.21588475602349278039570589934187e-01
7.30003991974785822311507339858958e-01	3.47306450478438848024893413186845e-02	4.78019514613792666172716372892605e-01
6.56710838549544419367513949611094e-01	3.17348929332571567881698433043310e-02	4.38122905136107485428375597420760e-01
5.85136455668285806090127490211197e-01	2.79715540115240890144013711050293e-02	4.01440353853503075056012049772756e-01
5.17354873246007948247393540416269e-01	2.39898541184883434700603965755101e-02	3.67640143503087402394140896273949e-01
4.54629194464984272427689050083507e-01	2.01492724045829693963915945703047e-02	3.36462941076848768986705585439147e-01
3.97583748734670828020730919973744e-01	1.66536076112874191621309293266026e-02	3.07695618905555766834937905736499e-01
3.46381909888605009425318348292385e-01	1.35944593065549396659578964546790e-02	2.81156727256455713540425141775367e-01
3.00879967614364778424945820512467e-01	1.09907042800959552428149031949722e-02	2.56687341745489893806859728009417e-01
2.60746956444009866199836120892418e-01	8.81891066691960332680702966681801e-03	2.34144854903220449707692051329792e-01
2.25551294083915083931308272507830e-01	7.03438661295511483825725398114923e-03	2.13398687869736029888314240172019e-01
1.94819778698202143202297355534718e-01	5.58455392906152673605904348210996e-03	1.94327384687739056628584863075137e-01
1.68075566326499532630562381489267e-01	4.41676371524457434140417275916654e-03	1.76816723013053349239453942353872e-01
1.44861113703392682894098932715373e-01	3.48240884285584809583692887780332e-03	1.60758554143703879524825333170864e-01
1.24750856653596109199726412240604e-01	2.73872917821191214179842256209791e-03	1.46050142550025018666463189211273e-01
1.07357156084537993288798513822595e-01	2.14927003425018913685979229710365e-03	1.32593826715786945816465545050700e-01
9.23320014551995796026915887951661e-02	1.68361433927665822227046865108672e-03	1.20296869564936718079900149456016e-01
7.93661643760158250773654586395089e-02	1.31676903252415253000458651466494e-03	1.09071406096471002244122522185411e-01
6.81869192627228017601631533780203e-02	1.02842738397987627148872525228455e-03	9.88344271101788050801442414740393e-02
5.85550479654678223608677848969644e-02	8.02228712176101353370234249653086e-04	8.95077613674247815272618215576468e-02
5.02615751379157131560561005113857e-02	6.25076229375754534785605838515474e-04	8.10180352744960769208208400975532e-02
4.31245027230920360832837655712462e-02	4.86538388026291907644347739918945e-04	7.32966005680906736780174719800754e-02
3.69856964680909060288455844326474e-02	3.78339497590041058109885445304156e-04	6.62794278303703998126768331540838e-02
3.17080041208913923231988130603371e-02	2.93935244288489397415983456863836e-04	5.99069680700163525216560390561119e-02
2.71726395313768940455331170960679e-02	2.28164121364751061404232074439593e-04	5.41239869707697134332756639786870e-02
2.32768395251281962372592662164289e-02	1.76964239564300192577640013214029e-04	4.88793774294190418656145314359263e-02
1.99317846403818755211306800061324e-02	1.37145086518772593060772712102840e-04	4.41259561862697348061559886546930e-02
1.70607663395482876159498812118530e-02	1.06204694186661471688634064203895e-04	3.98202500270832519706168491540056e-02
1.45975793496351997110848265023617e-02	8.21838780358224768863543439914503e-05	3.59222764297124804209028549137253e-02
1.24851165643104619470552940060868e-02	6.35504722584982837257504258790809e-05	3.23953228059060394455617117988770e-02
1.06741443130865098686256727033642e-02	4.91076717973515665778865750160655e-05	2.92057277626971914677770146647780e-02
9.12223704996574550426529006175175e-03	3.79216467151678235712442392755575e-05	2.63226671297716587483809995034556e-02
7.79285219111324670591592113631503e-03	2.92644999508942398502099341389794e-05	2.37179468769736992855862035531250e-02
6.65452767337502980949424352828516e-03	2.25693993771659949387259860430605e-05	2.13658044873873804370733193561265e-02
5.68018665675537890243513177916347e-03	1.73953428499496125759379557920358e-05	1.92427198776687987612497968078691e-02
4.84653556409562067657500140218867e-03	1.33995277389830848651870761332600e-05	1.73272365770668225446531299022816e-02
4.13354329220204808049607952703647e-03	1.03157117144784688968589143827358e-05	1.55997935727066068185118819399871e-02
3.52399092061689742293825789677959e-03	7.93728567565680425819747929312137e-06	1.40425679813898185151586779303463e-02
3.00308258356587217124668013454823e-03	6.10404716195150821751262265187162e-06	1.26393285119188492994023208327754e-02
2.55810936192564102463257715192726e-03	4.69187583496266810289173422644896e-06	1.13752995339169239372227543392861e-02
2.17815910423713280017680473464124e-03	3.60468208043049939758294380017255e-06	1.02370354575377502322787908068314e-02
1.85386601034551258928443343244672e-03	2.76813407112650725667615152422987e-06	9.21230504125487122530556097071945e-03
1.57719462059701209967927745835279e-03	2.12477480766284482881972566293292e-06	8.28998517762096381915403763047369e-03
1.34125355998824750864993587817017e-03	1.63022443327955297975522931616768e-06	7.45996365533499694042038071693903e-03
1.14013500245431589043730957864872e-03	1.25022910799297335346376472214792e-06	6.71305035175952240734839704983130e-03
9.68776357380856857585717834367147e-04	9.58369628885858456012791631301668e-07	6.04089626973551518696669254777155e-03
8.22841148664034482804080439987134e-04	7.34283756443007729818153224099666e-07	5.43591980333547837138911125782255e-03
6.98616464296175405987488452992321e-04	5.62288199846348058992013117947067e-07	4.89123960705826630678947616428459e-03
5.92924708244741865612405124362157e-04	4.30311283013587998985910839908421e-07	4.40061344965768577192456684551585e-03
5.03047692834523401308373115844686e-04	3.29066929378810607892227244948658e-07	3.95838244931219474697207128584107e-03
4.26661375384629268480318766846400e-04	2.51415936918140184226864939684804e-07	3.55942010888267311271025641880947e-03
3.61779773214289864627898747209424e-04	1.91872492022538912832825018271356e-07	3.19908560299908959109427390275874e-03
3.06706790960466538944383786340135e-04	1.46223219433470312380721786976609e-07	2.87318081558834962086337309363817e-03
2.59994867342622503525101614612709e-04	1.11233355893429058621056412403725e-07	2.57791068298507542009418128973448e-03
2.20409498639518401550357318950513e-04	8.44203155324133857489056782522028e-08	2.30984645626344024477282055357753e-03
1.86898826431767114361376392639190e-04	6.38793381176055178455807221479727e-08	2.06589155354761909606915469792522e-03
1.58567590231586968515634718866182e-04	4.81493536424659002094507319973250e-08	1.84324972953307280780192720288584e-03
1.34654843567152270963504146211509e-04	3.61098737883021839019570689462750e-08	1.63939534266379597751582618526739e-03
1.14514916848205853350060915176743e-04	2.69018007706655393981151613503036e-08	1.45204554362462065608704632346851e-03
9.76011837989981549314702212386012e-05	1.98666590504309830552134314136915e-08	1.27913423882912436797965787377298e-03
8.34522520435857507752346306438619e-05	1.45000088354002497407711181691873e-08	1.11878770259152782321146720767403e-03
7.16802538463130402259338077227733e-05	1.04157726919294472401695111791959e-08	9.69301725408438653238439961295259e-04
6.19609611092989882557689369449738e-05	7.31896038888392061347636158469491e-09	8.29120193598062002700109278732364e-04
5.40254905311838932971601587882941e-05	4.98486110381830461753708029023013e-09	6.96814996415608002549366166916128e-04
4.76534013424734865568529470977894e-05	3.24322466129986854744968412594148e-09	5.71067151342934073048198468348503e-04
4.26670201527948365880637937252923e-05	1.96630461380657938183685003159558e-09	4.50649029672415244664609712943751e-04
3.89268559187058108309298182552088e-05	1.05990920190496355367756916506519e-09	3.34407555647921687792964638453395e-04
3.63279935129728556883885004492833e-05	4.56819926220193880809180549944156e-10	2.21248243100614568808131693949248e-04
3.47973774666446025176879747965815e-05	1.12106197636694219038810541409998e-10	1.09172423500021983001114082993264e-04


==> anc/HL0.1409251476.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 4194304	Residual = 2.362215e-29	y0 = -2.89770141128101425812411061891464e-01
# Amplitude at highest Fourier mode = 6.00000e-37	Pade error = 3.44260e-29	H/lambda = 1.40925147578755515254581312414163e-01	c = 1.0922768600000000e+00

9.94306377513190574694959693850285e-01	1.11866995870370547553297444577117e-02	7.40854414171297116717953375522110e-01
9.69800545497052231873657268326100e-01	2.28722028087842733621065380784900e-02	6.86217409777606495419208614152891e-01
9.27644697168482224265148792116641e-01	3.07079728534266272076408035043508e-02	6.24699068709663070624193407466907e-01
8.71487695705695963113332136630121e-01	3.48405291705148162069280615204880e-02	5.71485823958376981082622377567932e-01
8.05715061436862200828657905901561e-01	3.58338477091127203113947936525271e-02	5.23880714710051684000060693047408e-01
7.34686142592806857099861038375899e-01	3.44880963667922680027766332283710e-02	4.80604361965451381672798413678245e-01
6.62195363755585343705211616632399e-01	3.16349540010609299572263200334047e-02	4.40948299819889907528755066637888e-01
5.91200142016401104437704989723157e-01	2.79927922281459637605032576623603e-02	4.04457592520554809359739803673908e-01
5.23773968060196828724673338056816e-01	2.41018621418379464675652583520696e-02	3.70804672315563903942846411050920e-01
4.61202523640510368688932851547834e-01	2.03212167401095679030362502378130e-02	3.39734493437975857830912328011430e-01
4.04143979745103697891274068312426e-01	1.68589064553613508433883336969446e-02	3.11038026861195953786845833973346e-01
3.52798373668939090913536141268667e-01	1.38125302513657223504418469626249e-02	2.84537644702744069610288045308537e-01
3.07056437843253444304729006738540e-01	1.12069412090502523870523295844258e-02	2.60077991885333096931369674109448e-01
2.66616985326081315859908692578613e-01	9.02381151440818946233781454477761e-03	2.37519828316865586611915415736821e-01
2.31072789839181229639130685213945e-01	7.22241789407561836819139336598957e-03	2.16735777592782045698877166798238e-01
1.99969771153204058134003079187018e-01	5.75306230230863176097555673885641e-03	1.97607434998489625451282258883565e-01
1.72845605195520385705397183180241e-01	4.56506473324899320893611707827744e-03	1.80023473133894804934956443114032e-01
1.49253443401281765164400827854956e-01	3.61108278786390611496679906721861e-03	1.63878466540568674535303854777895e-01
1.28775351621723730389429053447097e-01	2.84910652880896422214041451762774e-03	1.49072213111227223514440980960079e-01
1.11028928324375234219625578997428e-01	2.24307202462443160987683857251107e-03	1.35509379253414776499677717767064e-01
9.56695690259716775193155373703670e-02	1.76271217181754511292579631335864e-03	1.23099339838908066502533493673639e-01
8.23900717046031134926793458011328e-02	1.38302983321915895360219323271513e-03	1.11756121500885436928237627141566e-01
7.09187130613039829149731779209586e-02	1.08362140056709117827116836255570e-03	1.01398387939966416267174326625315e-01
6.10165287404160226905059475076079e-02	8.47978461251477029400487617439910e-04	9.19494287334646657135302772247603e-02
5.24742599976633971550603091609375e-02	6.62833519914192197767506504080495e-04	8.33371296205903829264347431962548e-02
4.51092489257192682101061218677074e-02	5.17579232180613299373921803157375e-04	7.54939135874110386787883258967554e-02
3.87624464861984929341279489735603e-02	4.03769975812777149804798126889595e-04	6.83566495206090433537038508629554e-02
3.32956220541727517113796402306483e-02	3.14703613714340796759207111734466e-04	6.18665297880850177923062743746872e-02
2.85888157753015610291741069293284e-02	2.45076038012430060854106788738221e-04	5.59689206764665558853351614725545e-02
2.45380460619854296696257710106543e-02	1.90699071562066665345208668541295e-04	5.06131908185004370934526514249966e-02
2.10532674931979479581585516506790e-02	1.48272057891065867811243770050811e-04	4.57525230609761481612237242447202e-02
1.80565649120406281398986650196185e-02	1.15198115899833880972802186595366e-04	4.13437150031172362420204722120874e-02
1.54805648035074755089532427625299e-02	8.94370680405807805298135438850156e-05	3.73469729183136199525246746269970e-02
1.32670432425762715935967461812268e-02	6.93881917502582694221977627638051e-05	3.37257031248319468558546686763983e-02
1.13657096443177276097654478304902e-02	5.37970480932525115186899830208779e-05	3.04463042003093616166698389366738e-02
9.73314646881245394710866887445615e-03	4.16816402424121491626561251715997e-05	2.74779627951286776471617348270477e-02
8.33188646367046983708376564726804e-03	3.22740222178438265620175799486635e-05	2.47924552082799513529189101644023e-02
7.12961067966114377576755188772369e-03	2.49742132036269739749101166832805e-05	2.23639563541196070908257948569948e-02
6.09845219934124812861820253176566e-03	1.93138843610909174598267394013800e-05	2.01688572877685926992862060636016e-02
5.21439217367232642535339310355523e-03	1.49277877245751729660201692494569e-05	1.81855920831427056233998389189764e-02
4.45673631169493751259841221075891e-03	1.15313060333999100471759887382881e-05	1.63944745566777818070430943161368e-02
3.80766138842700248484117295840740e-03	8.90283319915745045542638326754022e-06	1.47775450780450341337076982725299e-02
3.25182261971989221972408206118914e-03	6.86996113107707690158237853857703e-06	1.33184275016851240834664757009262e-02
2.77601390148338997673776442221586e-03	5.29866166003682496261918225873640e-06	1.20021960968407318957263623966866e-02
2.36887392978279632782586309287055e-03	4.08482227321904597760252441592905e-06	1.08152522431730186749702657079965e-02
2.02063211632021273361967786155664e-03	3.14762957597065225115750777708889e-06	9.74521057584906419934117625382476e-03
1.72288900180777185518562627679166e-03	2.42440167372400810863321077107334e-06	8.78079419574314137833446202715148e-03
1.46842655958382125750566667239797e-03	1.86655561211336149431304322327743e-06	7.91173850459178111631955382498565e-03
1.25104438484272481949189720778179e-03	1.43646316132601688879532571908159e-06	7.12870318014700485309407199739690e-03
1.06541829145267575421675907953337e-03	1.10500122932472975853344022534267e-06	6.42319176969925776048669133430494e-03
9.06978297780694796584688196377728e-04	8.49644962808281354814846944638121e-07	5.78747835260930354953204174820584e-03
7.71803383182577035439694373503744e-04	6.52984479682323100940072887489978e-07	5.21454070733607820185321282800357e-03
6.56530744935370688031065632340547e-04	5.01572029866656774908618005294775e-07	4.69799941445468292282421831214292e-03
5.58277588214006820700505873285298e-04	3.85026681294816310243923507701774e-07	4.23206232880674778867547849832884e-03
4.74573745543361919488581501942466e-04	2.95339553740423085000926967431489e-07	3.81147386246647270068000047918566e-03
4.03303651937658545584874119308379e-04	2.26335108783119641314913452876975e-07	3.43146854482771351777245921127641e-03
3.42656401219004472164736167426144e-04	1.73253783488832479997808381705829e-07	3.08772837090934702683952474795075e-03
2.91082781007999261900412898317665e-04	1.32428904332886511134916020504559e-07	2.77634350428333414195820172228044e-03
2.47258332407579943084318174869826e-04	1.01036793455201593455609867017386e-07	2.49377595211746312500614450700761e-03
2.10051609487228653281807886067136e-04	7.69036459068677877683702950448199e-08	2.23682587308463038448934562327164e-03
1.78496926495535455875198566354378e-04	5.83564015676499394362191679472569e-08	2.00260022335040073228449911815526e-03
1.51770979247391561563678533053994e-04	4.41076817087731721173608512285184e-08	1.78848349632626343718157201029571e-03
1.29172812742878445421105463638928e-04	3.31670802951459799509123406391867e-08	1.59211036050075179035781443895315e-03
1.10106681196200884016244352402334e-04	2.47728297342842643888608642278985e-08	1.41134003878249395650765211216507e-03
9.40674107085752395730559422682629e-05	1.83392071465135861179493155656810e-08	1.24423230315595822530917777053324e-03
8.06279301623356922520293009853836e-05	1.34160944636683309197538462148814e-08	1.08902497974558213920672295562823e-03
6.94286839333591246972261759324048e-05	9.65791971508559818533306702852723e-09	9.44112867411393762831873966611045e-04
6.01686820184859704241657221233319e-05	6.79983974134343783310191762142249e-09	8.08027970521629293459500079457284e-04
5.25979800730614576460092698539673e-05	4.63951688457924266859601828008972e-09	6.79420943337144797611088030224828e-04
4.65114142227918825098161008154821e-05	3.02322518089456179601668414748847e-09	5.57043642730753373229408898561900e-04
4.17434439147309139872904539178876e-05	1.83531956059826009728467606993941e-09	4.39732682612521606588555731123788e-04
3.81639811882749322746351578739549e-05	9.90333960454992638835459055773564e-10	3.26393875339365261864245626074862e-04
3.56751072498636501137945552690509e-05	4.27156568717244528266563405953330e-10	2.15987435514102142158579754454920e-04
3.42085976938553706506298476067885e-05	1.04874918881535211262304809785157e-10	1.06612868415504625617688989573963e-04


==> anc/HL0.1409263567.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 4194304	Residual = 2.243271e-29	y0 = -2.89770371842988547831738433882370e-01
# Amplitude at highest Fourier mode = 5.00000e-37	Pade error = 3.67080e-29	H/lambda = 1.40926356741672239700082035861604e-01	c = 1.0922768700000000e+00

9.94295838480601602028849646988905e-01	1.12063936777605033755128246886059e-02	7.40805457832511847377363197447691e-01
9.69745380357891076575757337386347e-01	2.29094117705234460400077706514601e-02	6.86126271249374953337095361176158e-01
9.27516842454673477988032036604006e-01	3.07519318050928103311987509089408e-02	6.24570098894698080801124627740413e-01
8.71271464108891918141106702946810e-01	3.48818560193144019707892901529075e-02	5.71323520023555550141724119549682e-01
8.05407897883736750973914240390504e-01	3.58662235428699145652836120396303e-02	5.23689528199328756361677142380726e-01
7.34296322878959314683090504824753e-01	3.45086564796634286164593543001285e-02	4.80388750943752706022100378425798e-01
6.61738187001168874823437210535534e-01	3.16436597401361344284924253787260e-02	4.40712581694683595373173495697223e-01
5.90694070279517095180131318538606e-01	2.79913728064390550212304535993232e-02	4.04205810462855822911114235242545e-01
5.23237591107279317035252605660899e-01	2.40928136261656699048824977314895e-02	3.70540528525278704600297084087131e-01
4.60652621253397782474398146822782e-01	2.03070912057959059714631768487105e-02	3.39461336446098379656011190022900e-01
4.03594562428987510888579392587768e-01	1.68419178398096430754958586692943e-02	3.10758866354468679386843756823639e-01
3.52260426125495469019041721775891e-01	1.37944027309824095865562098351402e-02	2.84255174149967812116092635987856e-01
3.06538086519741715315814989678298e-01	1.11889058578519104131812574287077e-02	2.59794609400495237452575511172851e-01
2.66123874765391833319457812508230e-01	9.00667526234989636274403895743089e-03	2.37237653343150459786364886427691e-01
2.30608526979526025111330900477479e-01	7.20665592587634108185325253599333e-03	2.16456664427603849565815459037313e-01
1.99536357629492503819645096522994e-01	5.73890768322801731569726876289242e-03	1.97332985092948593241661667004840e-01
1.72443819436842743403564411966643e-01	4.55258401892780049450659110029764e-03	1.79755047772884354668762716699743e-01
1.48883159565426259875138090333157e-01	3.60023480447688925393026199264404e-03	1.63617200797752729479700078803957e-01
1.28435795990369770608344397213432e-01	2.83978555401813652498740200721938e-03	1.48819031317693370635766666404020e-01
1.10718880052601489139599786643971e-01	2.23513811005555142923905425424685e-03	1.35265011780282215898905020522630e-01
9.53875142412623362871863632300953e-02	1.75601156958247441220095996137697e-03	1.22864340772923562121485133615874e-01
8.21343199021846247242139864620914e-02	1.37740815202491714229076342127292e-03	1.11530886722482082902688232081917e-01
7.06874837384605850381432604975702e-02	1.07893160526525025422953442910580e-03	1.01183173127872425240384795777104e-01
6.08080149067536733023092819236348e-02	8.44085323646471168213615766663822e-04	9.17443668771826991832099078485867e-02
5.22866739148680354072330169227813e-02	6.59615698636885372277336772026425e-04	8.31422477034233442849595063480172e-02
4.49408543029220307884755855460662e-02	5.14929821294080902985969061836492e-04	7.53091481974863116492480946677024e-02
3.86115804204160993649609955715222e-02	4.01596107674515285551828375405472e-04	6.81818612420680563331595443922552e-02
3.31607092508907617235880659952099e-02	3.12925515934456724254321589452076e-04	6.17015163037500802088268954345533e-02
2.84683769894353339527499321637611e-02	2.43625811384279713772712290211463e-04	5.58134285683670137561278352014855e-02
2.44307022388378304462824733494921e-02	1.89519362290960633559937366585682e-04	5.04669260872668149896275986633243e-02
2.09577407377545408152789308016684e-02	1.47314732755198345088711469813369e-04	4.56151604082061589707731521360733e-02
1.79716771499467059178292053943112e-02	1.14423005013248730883329702350937e-04	4.12149059380210810990942300198637e-02
1.54052347980191504906639300471896e-02	8.88108105593984394119167823075345e-05	3.72263527644616008922767953109886e-02
1.32002824811580781244637863045272e-02	6.88832007117925160375406145864276e-05	3.36128970176701948660660945958310e-02
1.13066174919547054773259953318712e-02	5.33905983761182947977891218547343e-05	3.03409321798793235441293207675565e-02
9.68090489186143655997493752008605e-03	4.13550761051573132524240672158122e-05	2.73796441055151138283790500286574e-02
8.28575455116672702707029784893067e-03	3.20120764624925642579231327950397e-05	2.47008119142197814297498888066854e-02
7.08891912445726239052845163011259e-03	2.47644276604919004140226437942702e-05	2.22786163777178890043165598801808e-02
6.06259784873701845538441727281763e-03	1.91461203748115214731924192324015e-05	2.00894569500993681401593276241894e-02
5.18283272079100307506848142530961e-03	1.47938151929782204181239885123529e-05	1.81117782023462224041346202538523e-02
4.42898517661829616530884604661636e-03	1.14244600739823947981839617600797e-05	1.63259061194696475138872072706704e-02
3.78328282868939123748412416728855e-03	8.81772850402349467494999177512198e-06	1.47138944918364433348978282874555e-02
3.23042710500567952707447742747527e-03	6.80225527240712497343185626025552e-06	1.32593814582804658252949185719859e-02
2.75725377992722205855694901918545e-03	5.24485977789730545989663980825069e-06	1.19474561122497597520675569632862e-02
2.35243940141081363043505211425291e-03	4.04211658821416982397927544297446e-06	1.07645349515657548010221750698590e-02
2.00624751604283121595172905110748e-03	3.11376802845796713529470965796571e-06	9.69824784265720071182109810133068e-03
1.71030938391172835948066951786776e-03	2.39758075835908327456594715207948e-06	8.73733308975522503859931300351894e-03
1.45743456963695003454599748002994e-03	1.84533318922226558635049665292825e-06	7.87154114762509106165034125153192e-03
1.24144740260098647471415148257948e-03	1.41968768695450579576579473440045e-06	7.09154648378462544906965017162301e-03
1.05704582785806372174356913665536e-03	1.09175443714464297279660386090968e-06	6.38886707131556763282213253541026e-03
8.99679629079339650904676901836147e-04	8.39195538692410250034919629157208e-07	5.75579096884627180967463019428337e-03
7.65445405523538232950850714191527e-04	6.44750694330242257186110815965647e-07	5.18530942225598451256328636366183e-03
6.50996034012517548825971772873002e-04	4.95091651505780161336933052693139e-07	4.67105591312264008235979952053765e-03
5.53462650140587898291723750923100e-04	3.79932794445253886663367267631248e-07	4.20725058756026058801443950696223e-03
4.70387445796443244551987016392587e-04	2.91341165690906866948037011797765e-07	3.78864951897124702390642019587799e-03
3.99665808161910310612557112460347e-04	2.23201631803034442531862624965301e-07	3.41049828024188543527963727811583e-03
3.39496524023449921864689895771955e-04	1.70802643409738653820644763514134e-07	3.06848932774123233797521216364161e-03
2.88338946526403556995043257487736e-04	1.30515658265078163112042499145625e-07	2.75872274051921109635565328650606e-03
2.44876172113410426713641965713053e-04	9.95472531749802747984302345338831e-08	2.47766991476788868751360664002695e-03
2.07983405554913018604538041987814e-04	7.57476029262802052701247131774163e-08	2.22213987708771446355123807616654e-03
1.76700803220293513070144125415851e-04	5.74626330509165423693820335980175e-08	1.98924793875852643169915724813073e-03
1.50210181884485583158189243879684e-04	4.34199816903609291310116037919953e-08	1.77638645957816961316230431622602e-03
1.27815065033939993964836925338761e-04	3.26411105041853841931632979442633e-08	1.58119752486689476374709472862224e-03
1.08923612697712901527534722876835e-04	2.43736232937467495280481263402844e-08	1.40154736971031249371458290996604e-03
9.30340453973585162366302328011162e-05	1.80391902069729300346926335005310e-08	1.23550241414330164681150361978318e-03
7.97222287093516666018714951687360e-05	1.31935174641043057282750329040888e-08	1.08130679857347289366174311661596e-03
6.86311331406150764798575324404488e-05	9.49561222159743710872149523516062e-09	9.37361324975599580241474729626133e-04
5.94619257320667502282162862705879e-05	6.68422081061478183357732483133295e-09	8.02203713552431469632271860867129e-04
5.19664862493291366276959564811966e-05	4.55980679697678363479067141921896e-09	6.74490078456585476789619245185900e-04
4.59411729660339370348579584680708e-05	2.97081495475113995158985193901991e-09	5.52977516608453695529990956710197e-04
4.12216915134712507919981083164092e-05	1.80326294102116718895206259565893e-09	4.36507697137061332912081902901438e-04
3.76789455054494276411241597928283e-05	9.72933238640070458792548164054721e-10	3.23991334912725955553167532819200e-04
3.52157701581846905360253494234147e-05	4.19618850332197659436687082446354e-10	2.14393425088736035419012660527870e-04
3.37644705148239440123310100153834e-05	1.03019444050488814692407419518959e-10	1.05822377489718841033262398924298e-04


==> anc/HL0.1409273818.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 4194304	Residual = 2.267196e-29	y0 = -2.89770567154433927138091022884266e-01
# Amplitude at highest Fourier mode = 3.00000e-37	Pade error = 3.87660e-29	H/lambda = 1.40927381806377707681070927802511e-01	c = 1.0922768800000000e+00

9.94286890541785887024091440764446e-01	1.12231126441372067047383321743900e-02	7.40763948569411434564042668089468e-01
9.69698545222640318646659051425682e-01	2.29409934866954792098262832968324e-02	6.86048981466273892323350596298095e-01
9.27408302841927151981744843148919e-01	3.07892309284319092393795142850458e-02	6.24460716151556604213768196916550e-01
8.71087919663419829699828079346595e-01	3.49169058055637618137800439295566e-02	5.71185858597309663881754305884595e-01
8.05147202431244738280525437254764e-01	3.58936633662483349013710755405303e-02	5.23527364503381709446556049447475e-01
7.33965523395568272725581787599922e-01	3.45260616039972726741468088972036e-02	4.80205866835010002292424959767474e-01
6.61350285365007398107818895272331e-01	3.16510048853189179315912541681429e-02	4.40512639313913363898197403093997e-01
5.90264743619466909402672736790077e-01	2.79901315392445373151454937384317e-02	4.03992239064473124935245793143488e-01
5.22782615827288422372248442206617e-01	2.40851077626549548620169844911290e-02	3.70316468145335325108974051009899e-01
4.60186230593670533682925007884212e-01	2.02950876426148017230178194922304e-02	3.39229627308542558280011932171469e-01
4.03128635108466188939603698589355e-01	1.68274947195949552585567310442554e-02	3.10522061475442094466332518520507e-01
3.51804271259513709414915709260969e-01	1.37790215277906748549189331403703e-02	2.84015558493399813138825071569188e-01
3.06098587875255314850374226293911e-01	1.11736091761273652950208560827744e-02	2.59554217573444917946077156007945e-01
2.65705811518896178208325201328776e-01	8.99214580139747733438177742489069e-03	2.36998283828148511048888973573526e-01
2.30214951452657121797584804076469e-01	7.19329515385026222334940218230998e-03	2.16219891186240974785463376289557e-01
1.99168962255066714985398297283449e-01	5.72691200764512926215941998721526e-03	1.97100168093038015683761196348716e-01
1.72103260701162368486307105655908e-01	4.54200895374904910550058096802361e-03	1.79527343715390240327819715822607e-01
1.48569328129697779995067984395879e-01	3.59104479038072796959840554945289e-03	1.63395574780168288729460563342289e-01
1.28148033698079765358471579079331e-01	2.83189051661206471963428895414376e-03	1.48604269692007324879022112007363e-01
1.10456149787226805275908626845402e-01	2.22841910987685211090098300110070e-03	1.35057736119202357056920893184090e-01
9.51485303166512062641013719263223e-02	1.75033807052330252833491116407838e-03	1.22665022639411263067371942030477e-01
8.19176465878488711171119794183574e-02	1.37264913777937987089683721057190e-03	1.11339862835859158773562814688460e-01
7.04916086568323181710676436603214e-02	1.07496233485526963943630856634701e-03	1.01000660518661914916556004192588e-01
6.06314029269641265982372099560282e-02	8.40791087534645182065225699286855e-04	9.15704776843087541699168036536534e-02
5.21278060689875536033335870478283e-02	6.56893572720195613216385650735812e-04	8.29770033483057003186883212431078e-02
4.47982552785052440029341832389128e-02	5.12689129148426715549548295902109e-04	7.51524927441734998913484443094995e-02
3.84838373747309014688157815836914e-02	3.99758085275878445762514336334686e-04	6.80336738121152306493564652669537e-02
3.30464840488677600936131035916842e-02	3.11422515176766441925308770799104e-04	6.15616224558854440800562775364688e-02
2.83664134748026865123341540796535e-02	2.42400266158633190646882648265303e-04	5.56816105783104666489511382450215e-02
2.43398297821876642885723078617314e-02	1.88522662530686165828043941017735e-04	5.03429320867003876071165437082597e-02
2.08768750344904209120187937865977e-02	1.46506098450510208351013473385361e-04	4.54987123831533593996861604239062e-02
1.78998190312567662246280404601480e-02	1.13768416173877043859293637709739e-04	4.11057066467877160277236986937237e-02
1.53414676443942482639854336145021e-02	8.82820246214307562354333181088145e-05	3.71240916862640474870482473874029e-02
1.31437686816615357446291371103198e-02	6.84568720983270861706817920588273e-05	3.35172554550759882018248884471484e-02
1.12565942758046550096709870568693e-02	5.30475036714469902560967896299765e-05	3.02515876126723324319724863854634e-02
9.63667977441849954737756857962518e-03	4.10794413038750720625814323930481e-05	2.72962738598239668724742032265582e-02
8.24670058006929191473377427094076e-03	3.17909989264190962144175385809146e-05	2.46230961942648825141774526901539e-02
7.05447007376974569833536929488782e-03	2.45873837188698392532433593815083e-05	2.22062407140333683605498246228677e-02
6.03224347897773316709606386233603e-03	1.90045490568066511155846864901886e-05	2.00221141391593121894427092798607e-02
5.15611419339470619814098957030425e-03	1.46807687599795882549212300771791e-05	1.80491698329206463751608999345739e-02
4.40549068138338492619053331554029e-03	1.13343124655627568457507478339902e-05	1.62677437836908788580382204996037e-02
3.76264345568541200821274500063882e-03	8.74593339573193926413308221687212e-06	1.46599007560261169825634268989637e-02
3.21231297284578448741323698030666e-03	6.74514616164013189355218034250723e-06	1.32092906319510407983282256714267e-02
2.74137042148859242993430806851199e-03	5.19948536091895905798597606655446e-06	1.19010148267211223126904371393179e-02
2.33852440327864918117551071184286e-03	4.00610559778959579691673195283515e-06	1.07215025540148313006272904493025e-02
1.99406740540351058160681801972045e-03	3.08521856964464324204700901870085e-06	9.65839661843535701430213904053626e-03
1.69965675442774847446402096050494e-03	2.37496994733888616202066192086039e-06	8.70044833088500100659242261400275e-03
1.44812543620448045165498221656450e-03	1.82744355776173538210837845517784e-06	7.83742108301021613770034167058930e-03
1.23331877452177503511409413475060e-03	1.40554738232488363424539533906826e-06	7.06000208163096636309289310008913e-03
1.04995349062335928879539165008530e-03	1.08058874186923209640649899641847e-06	6.35972172431959782266211739706982e-03
8.93496125446719748296117392601971e-04	8.30387661446087472370723320586577e-07	5.72888008066802334978753221289986e-03
7.60058205767175298736341966925987e-04	6.37810141019979437856304601975706e-07	5.16047992436370551948474626477550e-03
6.46305883311005081714831631137915e-04	4.89628776657706184828351864134989e-07	4.64816574394557290022485124896304e-03
5.49382079471348688427144584172842e-04	3.75638370129697562193876712413587e-07	4.18616815531636253187868563454259e-03
4.66839432756388346854353020271633e-04	2.87970005880214630565334679213072e-07	3.76925315384556097849070244204437e-03
3.96582575629896847596225076741423e-04	2.20559485645791322008352695997214e-07	3.39267567647680309200349191157761e-03
3.36818466016156898615656167316247e-04	1.68735721989625640010641608095203e-07	3.05213698589086021363702072647657e-03
2.86013670780840788002018587349956e-04	1.28902282457083854071386246691816e-07	2.74374543202688862263910873110976e-03
2.42857648111953739593400212149089e-04	9.82912061866040520813049155084309e-08	2.46398019041265788482390659371785e-03
2.06231206157906769581492356399238e-04	7.47728467946807446280250384074110e-08	2.20965762591794024792329294025169e-03
1.75179428719373892401997281687068e-04	5.67091115073215570265825423066466e-08	1.97789998741033050245214271757964e-03
1.48888456910437547093215040968986e-04	4.28402864559894980834345881282788e-08	1.76610619760578093072783297263877e-03
1.26665600373076410904581550712753e-04	3.21978342492402779714574423058195e-08	1.57192455080568183803856515050266e-03
1.07922325001959568624361663690944e-04	2.40372592620345747960896080684748e-08	1.39322716298955872713692385797042e-03
9.21597281067678657704452338445248e-05	1.77864666669062624300731067527891e-08	1.22808603961720775635666786842047e-03
7.89561677570644591728730917369218e-05	1.30060769559911807737453295950496e-08	1.07475064430419724050450460849479e-03
6.79567615397435189529530549767481e-05	9.35896319006765266071937237832515e-09	9.31626867008800527295058851201317e-04
5.88645119203951543621894727771728e-05	6.58690382569783449010651498344515e-09	7.97257299613743887455243747702089e-04
5.14328518084959905614975382552494e-05	4.49272953919396620684139937756448e-09	6.70302726966310497068653398553017e-04
4.54594358004533914444913905145981e-05	2.92671955975415667871766862251698e-09	5.49524733687995684299099784415316e-04
4.07810307699333705729666494136584e-05	1.77629645660866948353855715091652e-09	4.33769316645023990992946049591295e-04
3.72693845983656913217147701147062e-05	9.58297376237448543530186199096107e-10	3.21951384595463203208196601041262e-04
3.48279743639696954775796762838482e-05	4.13279409257104600655210765830406e-10	2.13040019521862625220301419701648e-04
3.33895557269203150374945827738195e-05	1.01459022216485171521987518121425e-10	1.05151232398224631301065878525459e-04


==> anc/HL0.1409291086.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 4194304	Residual = 2.576050e-29	y0 = -2.89770895553869722117792666571992e-01
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 9.86660e-29	H/lambda = 1.40929108598710501312876879969749e-01	c = 1.0922769000000000e+00

9.94130153212688699606930013129762e-01	1.15156786698616426365475371568843e-02	7.40046684227220015185674352885919e-01
9.68878507490681683437518225806745e-01	2.34925484321665064799629735418368e-02	6.84709433496315099934646333447422e-01
9.25509663168591954139534550692245e-01	3.14384945927293234708962266128960e-02	6.22562659212765342018836934190645e-01
8.67881462044738906415624239932812e-01	3.55240241674092417643806340392825e-02	5.68796015614448543776768125826780e-01
8.00600123747736484665491536848637e-01	3.63654170570813847671945216341169e-02	5.20712045962757014142257896240906e-01
7.28205734014116947848329391491962e-01	3.48212860826656934427369690477981e-02	4.77031501291114073769057058769732e-01
6.54608565586819162659628723302972e-01	3.17706432630886347003033204685360e-02	4.37043469589968156585657433690425e-01
5.82816794589415409017482201616139e-01	2.79610456500132903225347036859884e-02	4.00288314333962904125303952070802e-01
5.14904034383916122914422059322475e-01	2.39450196048186897873512016504429e-02	3.66432675635295547893746944162041e-01
4.52124194300402011212728118156499e-01	2.00820563059835393289331303066640e-02	3.35215535460079499064363477483768e-01
3.95088249125508298240739670160228e-01	1.65742057336766833939269031138947e-02	3.06422162830740824220957475202406e-01
3.43945297705172254081065730574206e-01	1.35106933969673259207997407137216e-02	2.79869617161920162415892783199709e-01
2.98538337534707520192806977677171e-01	1.09080699908871703024922865342846e-02	2.55397583837115104228574047796394e-01
2.58524990848675058774518350125344e-01	8.74093933287900665897186697189371e-03	2.32862145022229672003206930292086e-01
2.23464397697516961549732992715618e-01	6.96309662125810294399832321162319e-03	2.12131476763618276455063456848206e-01
1.92876113770265801290393516810768e-01	5.52087556861831126094237875661894e-03	1.93082938115203669289456149490213e-01
1.66277826760583529783388863753585e-01	4.36089065709422925874762839450592e-03	1.75601184045349820166368499199499e-01
1.43207990166178837707910208815917e-01	3.43406719476837914619525386304763e-03	1.59577011562430402400435195347585e-01
1.23238203933395935033087189618463e-01	2.69737242109258190543903362324654e-03	1.44906706218468226124608336592990e-01
1.05978899926202017684706023308943e-01	2.11421405110615209799635294333885e-03	1.31491708801063667056788871251300e-01
9.10808295957517697739242792699387e-02	1.65412703005700351444085905017457e-03	1.19238469489846781724228680962317e-01
7.82340448113373757924969897008062e-02	1.29212699467717738081920394331691e-03	1.08058396836491167086627301589286e-01
6.71654832181377733663972655161724e-02	1.00794952021785744226815116577001e-03	9.78678406119564383645803473824196e-02
5.76358684560553112720950134101721e-02	7.85294160328076735240019757854953e-04	8.85880712122334918089076317507062e-02
4.94363657515948912681365468252400e-02	6.11131965105396307455950543420119e-04	8.01452351154055615910419143337948e-02
4.23852558843810613123758821123571e-02	4.75100270260427321306908576611624e-04	7.24702772809347189903379255806998e-02
3.63247760603156116653048763621649e-02	3.68989354546011294725212403688685e-04	6.54988287067034702027310788023862e-02
3.11182038826329103246913569623834e-02	2.86315753162560330827018523298484e-04	5.91710617192151618063404758210365e-02
2.66472159542889053990871046653013e-02	2.21972637716626837227999137575421e-04	5.34315178720281621287959404453641e-02
2.28095259128898372470370082370515e-02	1.71946317120988819058750817085788e-04	4.82289142793809758894937598356294e-02
1.95167914075144814563613400201579e-02	1.33088143356283408131594529611401e-04	4.35159343308508960581912964374188e-02
1.66927714227108349482583338665807e-02	1.02932088952616325956792526946918e-04	3.92490083584808444858464300650803e-02
1.42717116840989993818076795018381e-02	7.95495323463332300646748533655925e-05	3.53880891843809273373455825794244e-02
1.21969348754556285880249555330012e-02	6.14340927640575066206518278243462e-05	3.18964267261613083814832175128852e-02
1.04196129338857327051034737914042e-02	4.74105735665771496747926642664889e-05	2.87403450901860734665762157201584e-02
8.89770005988158917100546680584602e-03	3.65631486255645655350371602126053e-05	2.58890248897545415670632072346478e-02
7.59500684839085123089111605737917e-03	2.81788457718694026946961193163800e-05	2.33142928945369843171778212714751e-02
6.48039785823752536038505807524299e-03	2.17031503439151938033792168040408e-05	2.09904205509423925692352932943802e-02
5.52709684237233891560359424696352e-03	1.67051854319924716735162714212358e-05	1.88939324261759774324023892159458e-02
4.71208567682537827379201294182642e-03	1.28504417943653553308272515900710e-05	1.70034252344015866874939721415447e-02
4.01558470676260924188601625435339e-03	9.87944785256540298658187711902903e-06	1.52993977955268281989382301190727e-02
3.42060375255592588407855239777035e-03	7.59110546515925907930237880729717e-06	1.37640920423261283100393282434249e-02
2.91255438092407844324716565350301e-03	5.82968512634016633598158370357294e-06	1.23813450206052605929137037444880e-02
2.47891524995167766399810573586364e-03	4.47468746610592146227061107043788e-06	1.11364517013985811285989298322835e-02
2.10894339493220027932550985478228e-03	3.43294703803688530056024235171398e-06	1.00160383119849675489142899465545e-02
1.79342525258832940008267985508137e-03	2.63248817364983978086172867251671e-06	9.00794577824935401140420186870299e-03
1.52446204070241277499676215574727e-03	2.01774836675355315160129657343128e-06	8.10112277693561760541984890044322e-03
1.29528482876999059841101755500151e-03	1.54586800064029807985606856721871e-06	7.28552785164903838768412373783295e-03
1.10009525984098225454192621820584e-03	1.18381081785320748041812108955604e-06	6.55204003910576377320750248373295e-03
9.33928423501509829296116207038834e-04	9.06131017387886759633405661720467e-07	5.89237744012328221193651762843562e-03
7.92534847564022482708776230701817e-04	6.93243218486737148481167431268750e-07	5.29902313603030711365118101550246e-03
6.72278983334667640660231283565299e-04	5.30083143914770169892775460926683e-07	4.76515781821566124173670810578449e-03
5.70051914516796512704321432310882e-04	4.05071628849432571687765536884491e-07	4.28459849139232845347817127929241e-03
4.83196328489312461772710635544538e-04	3.09313919126600968186795132162454e-07	3.85174262860816420194629600463558e-03
4.09442056096234158868217362507745e-04	2.35981337639007598757242706254249e-07	3.46151718456927711219159392428707e-03
3.46850717558381210944713518801346e-04	1.79834186474864428992366498854069e-07	3.10933191010523518591228362703389e-03
2.93768212534915579806527796970313e-04	1.36853939596452895663016506425400e-07	2.79103645760637097307764328208697e-03
2.48783965887340261984188954702678e-04	1.03959935126559153607342391457127e-07	2.50288082297652984610982410423544e-03
2.10695990979495549710037150665125e-04	7.87913432819731406130629189798087e-08	2.24147872905560209566700609587663e-03
1.78480962552421134625822746427991e-04	5.95395150259649542121844439510861e-08	2.00377361547368832441291606587505e-03
1.51268604007050636532979721468908e-04	4.48191807706950098689009442032175e-08	1.78700695812095423279574299237612e-03
1.28319791587734373855173244652339e-04	3.35695810981637169699567421852645e-08	1.58868869385302615770060881600974e-03
1.09007862518738227421775930989632e-04	2.49786389576529582934697020273619e-08	1.40656956886481460811168156980957e-03
9.28026874066561393704936616148290e-05	1.84248552227314829962699735397608e-08	1.23861526151713901318651162282926e-03
7.92571307214188805634316378043758e-05	1.34328282597589009631734621853614e-08	1.08298215343406039704348813645831e-03
6.79955782273139953393717432237921e-05	9.63924217670563080366613784504250e-09	9.37994636999380639454588867321556e-04
5.87042580364719715911064687655694e-05	6.76689917588841525086158137697124e-09	8.02123853438795356839094693434400e-04
5.11231235636658420699087243901579e-05	4.60493693339667043040075919777348e-09	6.73967755415425332174170679510504e-04
4.50391030008034041966658213705493e-05	2.99380962188338958649361557825379e-09	5.52232384013700896793732853117708e-04
4.02805518183293240714899072281247e-05	1.81395029146911820323173794727142e-09	4.35714243505471215663145977516769e-04
3.67127729874659328012006844472483e-05	9.77295686691993495225463211758287e-10	3.23283648757687914094582664230577e-04
3.42344948003048223807423778148527e-05	4.21060190997058991312246766810250e-10	2.13868909910868391546104020721542e-04
3.27752189860681676742210289357447e-05	1.03307681784932207337101948589351e-10	1.05513796748036414777016253557793e-04


==> anc/HL0.1409305691.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 4194304	Residual = 2.397240e-29	y0 = -2.89771172655694884707518448439330e-01
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 4.60080e-29	H/lambda = 1.40930569068237284261177697279742e-01	c = 1.0922769200000000e+00

9.94258634423951440026455924369454e-01	1.12758968011766470428553615122297e-02	7.40633263987239145378465394819026e-01
9.69550660632031977328651102334868e-01	2.30406593945683445321148300452917e-02	6.85805506692790855674462349269226e-01
9.27065649912412677564027071705019e-01	3.09068577431734878892346510507812e-02	6.24116060482365771021441274865326e-01
8.70508640404940728742439028716677e-01	3.50273240584049845704818722984095e-02	5.70752056833246674366603001069897e-01
8.04324702634009035663475848237726e-01	3.59799705642512803150860715164502e-02	5.23016341633041145696842920716853e-01
7.32922229808632607589549465301302e-01	3.45806503544979178660655468460955e-02	4.79629567423503859272433170532618e-01
6.60127377434648021263294749158038e-01	3.16738482601374307866343941256090e-02	4.39882628858140451289674816668011e-01
5.88911777100566885348890994597857e-01	2.79859234327046181398694570518431e-02	4.03319345827639083089988206576464e-01
5.21349390600043917403925646071889e-01	2.40605706627685832248467052817958e-02	3.69610605651583605606048388314517e-01
4.58717619817918601978817024590580e-01	2.02570693240851500235046422688728e-02	3.38499761346544875843125934768570e-01
4.01662042854196430727468203757181e-01	1.67819190492700263626533075365381e-02	3.09776249909668352886773420485282e-01
3.50368971048597633598794837241904e-01	1.37304899536140855262984590341418e-02	2.83261011274190871242365251970713e-01
3.04716191451277786222955800930700e-01	1.11253980310680691649989152106226e-02	2.58797351869708458936711198327717e-01
2.64391290437173515032436687602560e-01	8.94639522250122666418491230618347e-03	2.36244768242772706247226513202393e-01
2.28977835092777404159468786485631e-01	7.15125895666600360031296132995131e-03	2.15474681939181090499118237074039e-01
1.98014499509277070841241147896771e-01	5.68919880026404227581650493510294e-03	1.96367542286381169084523728321790e-01
1.71033444344463702767614162438305e-01	4.50878486605286572859840809630357e-03	1.78810933843544880315028442494652e-01
1.47583748222021445379056444398108e-01	3.56219065957321519029845383053705e-03	1.62698406754988498691664131350553e-01
1.27244562441795718586410659268159e-01	2.80711707637978058906814058975797e-03	1.47928804914419031973945121158257e-01
1.09631476816817074913268978089297e-01	2.20734767289451941917116269596918e-03	1.34405916951407864159277563702577e-01
9.43985728758371334063077867293602e-02	1.73255472001602734759944408146455e-03	1.22038320056974390168079834894343e-01
8.12378588252358598861928213770071e-02	1.35773950274879807210174562747058e-03	1.10739324924008648004525047814022e-01
6.98772114953067071256741952528814e-02	1.06253263145806970664385005800435e-03	1.00426960609448305099496478417542e-01
6.00775523694790938898826113229336e-02	8.30479738679560308217524676843478e-04	9.10239611308402789007279598058733e-02
5.16297142789241659242063688937884e-02	6.48376554421876895630301588572221e-04	8.24577321205756601652439829762016e-02
4.43512757002693756316922559837501e-02	5.05681279262454489809112098286252e-04	7.46602872173996623521951269606333e-02
3.80835226391844005120981788512069e-02	3.94011927731513814816848965176102e-04	6.75681513239405048796666971211243e-02
3.26886234000011300902566718456736e-02	3.06725657639376868877178352104031e-04	6.11222324172326603586363633424914e-02
2.80470548758472960645131521886177e-02	2.38572076388339669927628586236602e-04	5.52676660981489722668978621292062e-02
2.40552906312656708912787368425913e-02	1.85410680871833340020634609491518e-04	4.99536381886272547367073646200132e-02
2.06237444786460347918359033303284e-02	1.43982472103127121081025543487007e-04	4.51331909489795296389375113479776e-02
1.76749541615535689947254119377432e-02	1.11726524027530414079397480358952e-04	4.07630182411193759302483272205589e-02
1.51419853328118749189008031160242e-02	8.66333838968919125797818952818917e-05	3.68032544351507423012450003961380e-02
1.29670344285558004101620571644166e-02	6.71283680003915068361405806175610e-05	3.32172611998720964941495028999085e-02
1.11002091251665567365847329346782e-02	5.19789516224582828139644669842528e-05	2.99714156271307321619036040485825e-02
9.49846609203679504477743809682508e-03	4.02214715535202415240306189484075e-05	2.70349024577805718225389703674715e-02
8.12468727031003138793063912977465e-03	3.11032412870522242188079571432130e-05	2.43795125261935259708682236600183e-02
6.94687764221568602505199018800073e-03	2.40369235812258285170634206731529e-05	2.19794489620185722019481149076088e-02
5.93746923561201321206069073222329e-03	1.85646233553595024865810396485747e-05	1.98111422288158927918738797139453e-02
5.07271782437775154253102380018473e-03	1.43296710143668882787669174976626e-05	1.78530747456978253287503570251068e-02
4.33218037433953074309329389826900e-03	1.10544782134013304424596928711932e-05	1.60856155883574475595761692312209e-02
3.69826272159605716360632857223618e-03	8.52318018074306876247045337738587e-06	1.44908655479522151673986930095671e-02
3.15582825754723509257526041659061e-03	6.56804506035161132412609220948972e-06	1.30525126119834106602853493925658e-02
2.69185954764753478294128707693765e-03	5.05884359116498713172317161782625e-06	1.17556977246546461929124185710769e-02
2.29516584351538677837837336501850e-03	3.89454214002425855269002327559952e-06	1.05868905154740793191171409546814e-02
1.95613036742565703581263959971559e-03	2.99681709363703192409871975182150e-06	9.53377458960701342519204091666048e-03
1.66649205529640978587732037637638e-03	2.30499568032376896739255471324191e-06	8.58514195483655870403504972323936e-03
1.41915714264974807013020056839760e-03	1.77211291451229841780639540965321e-06	7.73079616782957018492537214041852e-03
1.20803658032562908977036648591132e-03	1.36184105063483579803182356034460e-06	6.96146375368435500833358041340666e-03
1.02790579126144805634949497688062e-03	1.04610044395948600946817858436034e-06	6.26871337979638499037933148886573e-03
8.74283741240341526905650947533512e-04	8.03202072135987047499090425817995e-07	5.64488219948828729623702749320316e-03
7.43328702227137330315756992411420e-04	6.16404531062271867901891872329182e-07	5.08300876421108844906988765447229e-03
6.31748439943082670712136924031316e-04	4.72793903680268186007684632023872e-07	4.57677192237563178573317843860853e-03
5.36722862259976158895338279073169e-04	3.62414956811704115418188424043692e-07	4.12043514328264176368169056200283e-03
4.55837428504141443258324661354923e-04	2.77597822046263672624152366806561e-07	3.70879571727866228479029880701717e-03
3.87025848346278190362867471297569e-04	2.12436602667658906126378005455701e-07	3.33713830142833003503041622734641e-03
3.28520797619090127164905311000485e-04	1.62385958640009295503201552012664e-07	3.00119231225099064623402218084447e-03
2.78811550997092586230555414446595e-04	1.23949232931059913147750576314078e-07	2.69709271168466108386250469070226e-03
2.36607581292434004299426286850164e-04	9.44375479096570453396161160367642e-08	2.42134378403859194898201405203042e-03
2.00807305146349834038626320549660e-04	7.17838770881525351872333191920233e-08	2.17078555580876004427306577225055e-03
1.70471267738967106231317762875921e-04	5.43996659237048094949019959984932e-08	1.94256256447179970407891182380509e-03
1.44799157024236125231570939031861e-04	4.10643559643433190269257070275112e-08	1.73409473419620099851859852244616e-03
1.23110122866593406872106346310013e-04	3.08403317397814094321305971597968e-08	1.54305016199403469192176443067636e-03
1.04825950061310916479562710815104e-04	2.30074945644011667074414394281701e-08	1.36731965443268263887314407576725e-03
8.94566980952699042131532771646291e-05	1.70129776623091554373524097328530e-08	1.20499288258826113944981776001056e-03
7.65884759514785380840942336002588e-05	1.24325353934723423477783627863384e-08	1.05433604240476718004051409548482e-03
6.58730684109127745409232817705769e-05	8.94093034787942483120463504571227e-09	9.13770919310730579825964149093978e-04
5.70191721819436394195075297501380e-05	6.28925610958502315645324256204318e-09	7.81855260449784337067724048028691e-04
4.97850367054870137197234175418742e-05	4.28761005313486057990586307951871e-09	6.57264357139043712613478700704351e-04
4.39723364405440176529048797386814e-05	2.79190049383181143467171701689004e-09	5.38773736255213831416204356331770e-04
3.94211295364511971477516624118819e-05	1.69386002259714665355079691526024e-09	4.25242853179490725353641065044211e-04
3.60057826939855286462406246850053e-05	9.13560880858923001373641655631445e-10	3.15599671117641679359773699165924e-04
3.36317643091446853010397966497288e-05	3.93903733751466015313490810082609e-10	2.08826002500798497761986308370461e-04
3.22332282320481573443494573366546e-05	9.66900503358268040836325236891410e-11	1.03061572912032228957315299142364e-04


==> anc/HL0.1409330256.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 4194304	Residual = 2.467056e-29	y0 = -2.89771637274489147122398679471363e-01
# Amplitude at highest Fourier mode = 8.00000e-37	Pade error = 2.27490e-29	H/lambda = 1.40933025586640671838902213571379e-01	c = 1.0922769600000000e+00

9.94373512703912646375378471209066e-01	1.10611928615116470185266351780473e-02	7.41169255950181137952968125958876e-01
9.70152046181863910001813174877165e-01	2.26348477958809690270040733408724e-02	6.86802255485054412548308673102009e-01
9.28459786838539367314858712027320e-01	3.04271015112051422972600237348662e-02	6.25526000237759723360901876421109e-01
8.72867196312666041963693750156755e-01	3.45758337115011532536822428571330e-02	5.72526223806861382988166067811345e-01
8.07676380686072460349859012901439e-01	3.56257287041601728789305193476742e-02	5.25106328816885380545686737560427e-01
7.37177615939760097362593418337891e-01	3.43550951416234545493292312121226e-02	4.81986895361260587286077536733463e-01
6.65120242864634400238181621984065e-01	3.15776294846559397681110875412190e-02	4.42460315257375264420308040747557e-01
5.94441065809665328967270823150055e-01	2.80003659830623407443611696272438e-02	4.06073349851225432829801374656438e-01
5.27212320597285723125072535352542e-01	2.41585568876050476069669296215955e-02	3.72500558478542755934991889736986e-01
4.64730887729507314485487234421953e-01	2.04107935107566561634978266615757e-02	3.41489114380685585609511461270505e-01
4.07672384176336791713856475956775e-01	1.69672071219715714240746713675553e-02	3.12832124022249519465122532650263e-01
3.56256048868234775193999927869055e-01	1.39284780218846089591022129734394e-02	2.86353959123718575697455218084511e-01
3.10390837488401237380111269689031e-01	1.13225891618999450210897650418219e-02	2.61901136521311815693122775531079e-01
2.69791443847488054165552929182394e-01	9.13392059082909453762334887473327e-03	2.39336184577668207395706541505062e-01
2.34063719573099137913891752149775e-01	7.32387703529391556961651233288081e-03	2.18533410595606448941280788128468e-01
2.02763916886435262170752621618192e-01	5.84432040129186036090519488866503e-03	1.99376016126174787833599774201382e-01
1.75437606815451380607388611766659e-01	4.64564847774921274078426808408056e-03	1.81754200221721134949459262824146e-01
1.51643794522473307331328514152506e-01	3.68122006435977225481085365118409e-03	1.65563976091459308184708552971705e-01
1.30968753732021842947313342640082e-01	2.90944861269153132233801101462099e-03	1.50706482795414454437762616403077e-01
1.13032998772682813197515925025967e-01	2.29449768052594898526377879471505e-03	1.37087621709038117742332728485785e-01
9.74938469253969540614069751872280e-02	1.80619508370391105018233603521783e-03	1.24617890397336226220708003843493e-01
8.40452655034873103969945537709063e-02	1.41955276165405058766415763093972e-03	1.13212323137063413075995418395645e-01
7.24161394405777882596632565589376e-02	1.11412362224355495302264034246043e-03	1.02790476741304316146203450562803e-01
6.23677004689851121346888378819932e-02	8.73326207910231681336169476352586e-04	9.32764227108703730899294820806381e-02
5.36905883842880873428210972646578e-02	6.83805843539387254246671858350417e-04	8.45987229825439968627771453682463e-02
4.62018336702514488612140677164610e-02	5.34863873934484487755742437315235e-04	7.66903778941819064681021065587987e-02
3.97419317569209719121141875027843e-02	4.17965446858880693633274445285495e-04	6.94887425759650937913295725822686e-02
3.41721024831613712223106337567100e-02	3.26324893911344645215260058707103e-04	6.29354127204637574458763626590939e-02
2.93717798883454438785133372106713e-02	2.54562157117868709593052014242125e-04	5.69760833556932882226267401561119e-02
2.52363476146255789804104251540645e-02	1.98421441499603719146487546632330e-04	5.15603855182035326177826863673450e-02
2.16751174407944845789379280796933e-02	1.54542842775488507110991454020488e-04	4.66417061120900796056264286321711e-02
1.86095384492794947838536889988134e-02	1.20278211520774830511421052861934e-04	4.21769960769440000356830906493924e-02
1.59716191972804208468888854906212e-02	9.35434532774720075075997293299874e-05	3.81265714886307135824718347760425e-02
1.37025431635708637345635282999326e-02	7.27005395755157750069025596272385e-05	3.44539115613573505030884569905557e-02
1.17514574634786257347952443658820e-02	5.64635642903157677866619694533934e-05	3.11254568631080267604190897751028e-02
1.00744155805029884714168093502223e-02	4.38241482330913422094158524008520e-05	2.81104104725139139007499442190130e-02
8.63345616101154377325591590389918e-03	3.39923420367207460745822723022601e-05	2.53805442676171420840015487712150e-02
7.39580146740129772534700179556571e-03	2.63498981259307763811949733204442e-05	2.29100120073140832627315344159343e-02
6.33316071659898736110412518987714e-03	2.04133847753665441625134460297179e-05	2.06751703775717302625171127154703e-02
5.42112513800951376767531895883075e-03	1.58051122129053614591327912793580e-05	1.86544087970863678650358239040322e-02
4.63864309507308170422763791256845e-03	1.22302467703258951174424065795303e-05	1.68279885286377050132483942478882e-02
3.96756498736969348126088858261481e-03	9.45881805259632427540997611047945e-06	1.51778914625581776535898889927640e-02
3.39224888070806800659590848083486e-03	7.31158888349733305085972537979847e-06	1.36876787429570505456648670970504e-02
2.89921891923020171686193459659447e-03	5.64897008498646265742202550259674e-06	1.23423591696899151334403306661713e-02
2.47686957480371952823552029920822e-03	4.36233206806803595018509718532699e-06	1.11282670971700466636430087042732e-02
2.11520968760825570505804810926988e-03	3.36720097919055911054951609748594e-06	1.00329494548072613478290072372946e-02
1.80564104039160333521914331159117e-03	2.59793523368547457545606208139857e-06	9.04506153053005414759195495471566e-03
1.54076688809460072581153573131069e-03	2.00356391055672996017525023648177e-06	8.15427118129674703716537297736041e-03
1.31422645139626659832502421523824e-03	1.54453613528858470259112746318157e-06	7.35117107496441152484002514018625e-03
1.12055189934301270541285524872451e-03	1.19018402639041843981201115294534e-06	6.62719846059476381339561742959062e-03
9.55044805194711826412026440973159e-04	9.16744056571574625863553807542870e-07	5.97456190391102944974090031617011e-03
8.13669463001877298381807510483065e-04	7.05815081348604181193349871282536e-07	5.38617443806174913653615894603703e-03
6.92960801245297794930767505355273e-04	5.43157595218810223778863622589507e-07	4.85559261391250249001933832929829e-03
5.89944929908830669259277305388707e-04	4.17759440898712551042748829056590e-07	4.37696094499070001606916621670776e-03
5.02070616868932431283970845598171e-04	3.21109419390927166018650715316336e-07	3.94496123875428453776553643870719e-03
4.27150215356793593953356214140664e-04	2.46632984839920615515493142557415e-07	3.55476631114650566598961680533338e-03
3.63308761234954067928941507321858e-04	1.89254204185184256161432777459533e-07	3.20199760218314684928693765321987e-03
3.08940130467192634245518899546680e-04	1.45056000350892773177672320309734e-07	2.88268624428089102908760574368405e-03
2.62669296472754015077312319641292e-04	1.11016838400851368572371635375086e-07	2.59323717817782247441036347446005e-03
2.23319856830009137014751182276721e-04	8.48068199876381664136887601581640e-08	2.33039595901845989431228929261396e-03
1.89886111572829991939915044007512e-04	6.46299098297040049317681716893411e-08	2.09121794448239772659684514593925e-03
1.61509073310072666722896586209402e-04	4.91019553083578648808451131277251e-08	1.87303960595418136357486557359716e-03
1.37455874484123170578369695785439e-04	3.71564544351726801982644282083417e-08	1.67345174987828883177420156103943e-03
1.17102110948743645038892089241796e-04	2.79718180183514216915394956651240e-08	1.49027447615322174925043881414695e-03
9.99167251986119361605163233826182e-05	2.09152685552716205752377499669767e-08	1.32153373195754398503366291321300e-03
8.54490883288964337892336208349554e-05	1.54996072566488373286636401835330e-08	1.16543934315969328667160580495408e-03
7.33179882542645588870420552082746e-05	1.13499289970211608333728049893874e-08	1.02036442203654132561551085212549e-03
6.32022738537937399645139832654067e-05	8.17802557529044938003672784459766e-09	8.84826059513821744001699712977438e-04
5.48329414196720892753733801675145e-05	5.76273178073085225664928561101511e-09	7.57467213398596983395476958176771e-04
4.79864818596434456672778926882522e-05	3.93486881256404908135797982482571e-09	6.37039703015595706134410170565301e-04
4.24793352191878551699317917640298e-05	2.56575099656433678428837960117967e-09	5.22388216961632763203984636161419e-04
3.81633238585402910038759865767930e-05	1.55846440700796807260261730750268e-09	4.12435235132499130508988354067969e-04
3.49219576032463118093969218587730e-05	8.41315630250979375474781276425210e-10	3.06166759156535825167520870903967e-04
3.26675239058038504995939993981887e-05	3.62997912551860688009332111414346e-10	2.02618737265655754852120420427551e-04
3.13388939887896690022856634166309e-05	8.91401965079379717910767566290247e-11	1.00028377944301554699860825165398e-04


==> anc/HL0.1409351014.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 4194304	Residual = 2.417905e-29	y0 = -2.89772028311628619127107886726522e-01
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 9.07720e-31	H/lambda = 1.40935101371941437430612640488976e-01	c = 1.0922770000000000e+00

9.94857749485268231141847054816666e-01	1.01528663438076551778234319137938e-02	7.43557140973702401213751764660953e-01
9.72691093167332691878722227522086e-01	2.09055300571034080328567498451381e-02	6.91190472173081897815278490857573e-01
9.34366377283978896002308324195557e-01	2.83579268130689115971212431774731e-02	6.31703515829758325064731719172020e-01
8.82908699679083485677724360424333e-01	3.25934633238904126844297741324903e-02	5.80285461070043703939695077988878e-01
8.22030413312769907937242994342084e-01	3.40280289859882486616128095102064e-02	5.34245292929971166794557634467542e-01
7.55521413590449139332214186221421e-01	3.32893375035342705058976745582748e-02	4.92303673423678147855416192019223e-01
6.86791375699961530539149257699669e-01	3.10628373593173413559226008176871e-02	4.53758211871631798066367925206069e-01
6.18607803889849303996662642284641e-01	2.79707137158430621967624530447843e-02	4.18166547975172221635945780542167e-01
5.53013512065093416837552829660765e-01	2.45070698747698404486192981175481e-02	3.85217367847777455028653173948498e-01
4.91370187311491615023291550640795e-01	2.10222264512455962571791828458975e-02	3.54672957031538756923380110830949e-01
4.34469224802863685987959024616276e-01	1.77376809001768249608762134375183e-02	3.26341223501056544074747985988777e-01
3.82663841788340762227330164572251e-01	1.47742394848294367844738537594220e-02	3.00060557654658797874982429823029e-01
3.35994172964606535409391970199842e-01	1.21816480254661334670884505971536e-02	2.75690691333409578092194651151000e-01
2.94291993130352356815811540395827e-01	9.96387581938026017342864376546986e-03	2.53106695493441948205434463994964e-01
2.57261559432157122571458561173375e-01	8.09821992773778995882169818350988e-03	2.32194868861394112745194210660171e-01
2.24538342091905651909987772537696e-01	6.54854026345220227246549656945451e-03	2.12849907240097511479581046791243e-01
1.95729559269569668729946809408306e-01	5.27378009644442132327146118642089e-03	1.94972993646628823964530584032799e-01
1.70440797628874245857540185043132e-01	4.23305659678439703953285464206835e-03	1.78470557647815161776514671822443e-01
1.48292529290230461373728919471323e-01	3.38842580356628027317859334887430e-03	1.63253512195500099698892320171632e-01
1.28929582856250463530045107587237e-01	2.70616039627186916920860887247342e-03	1.49236819414744753881871086900796e-01
1.12025870607949569892674192483248e-01	2.15712942711880718243590396779298e-03	1.36339271834873208984772966223072e-01
9.72860307367788810304463389625839e-02	1.71667154501568409469121591422391e-03	1.24483404635909125712797592187392e-01
8.44451412723946816997997911125356e-02	1.36421011367406266852409962086858e-03	1.13595478156853164307829041064508e-01
7.32672909804242310365643848120184e-02	1.08276091740490672793892988442393e-03	1.03605488319942109040035593528695e-01
6.35435281443091572212192602480932e-02	8.58419325501337741519520050652355e-04	9.44471764454935081609462199105905e-02
5.50895252110739770922512811151458e-02	6.79873639081837162619315613341401e-04	8.60580206749222603469622886156093e-02
4.77431731338213141674780150399361e-02	5.37966978488010931238668534396965e-04	7.83792001831113518961589034553269e-02
4.13622358988278791652213969695983e-02	4.25315818536491535264114676471581e-04	7.13555305798087788259261338030221e-02
3.58221401016083453089004034649755e-02	3.35985306170375508189260754365470e-04	6.49353736488756557680740800863339e-02
3.10139376665840724676342486991018e-02	2.65217332357379637013609801848210e-04	5.90705266309506073633544431018483e-02
2.68424560702011731350848331412668e-02	2.09205443196330863259576963493746e-04	5.37160961879021522208055741120133e-02
2.32246358355456599186363738045303e-02	1.64910120850855309953473929591887e-04	4.88303609193847170537217210546850e-02
2.00880468155528359436931058206385e-02	1.29908160128449373068392926048845e-04	4.43746249256081589928144385752616e-02
1.73695706785450582823839755869095e-02	1.02270443620692658475660069204008e-04	4.03130643349240253274009438614766e-02
1.50142353696641294007710846949406e-02	8.04631430169785439731787561972541e-05	3.66125689484543746628701774712857e-02
1.29741870533064172707176284640457e-02	6.32681085612002710698507246322812e-05	3.32425813983449024747715007793339e-02
1.12077855754643147084623793087596e-02	4.97188884955365523604072111647794e-05	3.01749359862812253906639061098739e-02
9.67881048527387419886023028299785e-03	3.90494257577470733322225709680294e-05	2.73836990601034393717966793021299e-02
8.35576579011398828220136838952741e-03	3.06530055344600174229166552328340e-05	2.48450129393988595017175561621827e-02
7.21127258467162271905350802114315e-03	2.40494725909518286239589179190193e-05	2.25369458597912688139863405881524e-02
6.22153937447005697717773042394257e-03	1.88591040228360172567324114830227e-05	2.04393504521049641471910536385716e-02
5.36590043676231416742628239206584e-03	1.47818209937347834082522028971983e-05	1.85337324035335970663249204116537e-02
4.62641318273584193126639844649946e-03	1.15806666669444271461447055642621e-05	1.68031293463960710540232728537423e-02
3.98750639738913702350646910022774e-03	9.06868059026597383437428080440463e-06	1.52319983891561732054529107828809e-02
3.43567243308843295339162250375249e-03	7.09847130318709716524454610152393e-06	1.38061098794813793835457078739236e-02
2.95919771881823342794021153533374e-03	5.55393279161395865881035494889036e-06	1.25124454508456609509485533342787e-02
2.54792705774478374536990688490153e-03	4.34366756184673706619478971453376e-06	1.13390997627312651751384515749678e-02
2.19305796297566349732980369999009e-03	3.39577107901446377263560362099624e-06	1.02751866345068350720331145647854e-02
1.88696172450002244802638000752083e-03	2.65370298383045963797776052540057e-06	9.31075093892589799071069117518192e-03
1.62302811227135612983492123829690e-03	2.07302481890363102170769305790914e-06	8.43668765275718174234760969754519e-03
1.39553074963723995163994153496128e-03	1.61882641791005286150782294927173e-06	7.64466883964747591102261844039467e-03
1.19951037674451466538529711171552e-03	1.26369728747482350585668973123007e-06	6.92707825570224470180269855820917e-03
1.03067352099699154492025316150637e-03	9.86127822297723448908334848602379e-07	6.27695244185866324689459176159436e-03
8.85304452314817394312353975457500e-04	7.69249139110606823206821413145408e-07	5.68792710391619066755964133078326e-03
7.60188641336360295801275162798810e-04	5.99839854203237896790532207629726e-07	5.15418798141744456605226804017902e-03
6.52546215181884207200873607475896e-04	4.67543525846775082981749689422882e-07	4.67042574206263398254356817940744e-03
5.59974120576079265908555145334517e-04	3.64252434626445897434680043173107e-07	4.23179456511638713672797610233471e-03
4.80395876113414868633529731869807e-04	2.83622686756250136387318312326817e-07	3.83387410150177581647498016760599e-03
4.12017938788497024470822562168167e-04	2.20692942570741544609659007926272e-07	3.47263450065076023806994237409255e-03
3.53291833042147555044780933408367e-04	1.71584855772341172605551777244911e-07	3.14440419961982787274076332908311e-03
3.02881298026417819102902519839249e-04	1.33267892542463752734043213345686e-07	2.84584018446828788867110685880150e-03
2.59633803143069924904200992859714e-04	1.03374834516514257527597641255989e-07	2.57390045644199025397229065186162e-03
2.22555864882500828220065845541652e-04	8.00571510840364974919365159242899e-08	2.32581846313609333388569315942003e-03
1.90791670919139754951930445822658e-04	6.18717089796524437638093237090247e-08	2.09907928516601455061576600741292e-03
1.63604581415607810553684669882655e-04	4.76920936453489126199070585505008e-08	1.89139740017653290627927517223456e-03
1.40361133538790614199788426923486e-04	3.66392453228245852346335091231039e-08	1.70069587589637074515681153394338e-03
1.20517224243634353503824133907347e-04	2.80272413930852128497045210074753e-08	1.52508686970049354444418656338083e-03
1.03606189345232139226508074352900e-04	2.13209474825271368010113218597743e-08	1.36285333236784726756205205864548e-03
8.92285345862025920896477391652101e-05	1.61029629606650683265357380682366e-08	1.21243182886004088460690197792266e-03
7.70431074838701161312680099125656e-05	1.20478410116107365229229345125076e-08	1.07239640004140247237586875356132e-03
6.67595277690487853333163566326238e-05	8.90200057439170102378438041844121e-09	9.41443396653725035629238082894993e-04
5.81317197020171597841414332327854e-05	6.46809176913328464853104968206913e-09	8.18377220549951210889289010830573e-04
5.09524119141213634874620880654738e-05	4.59284754927827342973976828232689e-09	7.02096909215185308246664672090498e-04
4.50484900538130996025165007741220e-05	3.15766778177005018425469142427466e-09	5.91583499625421317833175638283495e-04
4.02771047638393781843086259874724e-05	2.07135005765860126460168618914437e-09	4.85888106549784933939042446228918e-04
3.65224527635944423859130232412463e-05	1.26451408655703266694185065833925e-09	3.84120646840356700377205488863659e-04
3.36931624688417661283672685176302e-05	6.85371437116858810434641805381840e-10	2.85439134573940835446237875497559e-04
3.17202280221281067265864319835607e-05	2.96576014294734990712513287690817e-10	1.89039463793167639643259270085534e-04
3.05554471120184360812381204009954e-05	7.29580904888462218454249861813235e-11	9.34461781576583481810295897831682e-05


==> anc/HL0.1409373621.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 4194304	Residual = 2.373316e-29	y0 = -2.89772452393256790533822916594644e-01
# Amplitude at highest Fourier mode = 4.00000e-37	Pade error = 1.03290e-30	H/lambda = 1.40937362132550623971311287379811e-01	c = 1.0922770500000000e+00

9.94838850459626420652071625859651e-01	1.01884150989332129246987122513918e-02	7.43461024787452243597653561609313e-01
9.72591932167941219010875732540900e-01	2.09735100444435706165329097545842e-02	6.91014375986884868557132789988661e-01
9.34135308613655800551074893153361e-01	2.84398333081507154617654889422426e-02	6.31456061538769310155584135981809e-01
8.82514933813227970547691793284572e-01	3.26727114774520979849010449171425e-02	5.79975047287104916936070346019758e-01
8.21465939025146131491375483435191e-01	3.40928099886131077425815331310787e-02	5.33880060929140888447893661100001e-01
7.54797820987251619597188931603881e-01	3.33335600790397635143665378881604e-02	4.91891755362164542211432596067667e-01
6.85933843942571291711440558457848e-01	3.10853939150510657837434456618872e-02	4.53307529765785445371709163668783e-01
6.17648570759212208632074018588062e-01	2.79738911226645265121948116340151e-02	4.17684575928714012584315891000664e-01
5.51986397784354453497172159068428e-01	2.44948856553449278811502962403191e-02	3.84710989675967254113559557628036e-01
4.90306819092713798433848915751835e-01	2.09991377220881459576097912220300e-02	3.54148424250382670977933979960087e-01
4.33396923517814889287521918903135e-01	1.77077866699930188013635635134460e-02	3.25804176448996592436284770734169e-01
3.81604795300424532844259624022117e-01	1.47409040155475480070080529314701e-02	2.99516070904295074394910640713258e-01
3.34965450568520382783970387234861e-01	1.21474082942804668319064576580604e-02	2.75143318032865410151539148523504e-01
2.93306025182158537491250053750120e-01	9.93050610678387140648155593539339e-03	2.52560499849113647882392365702104e-01
2.56326818536063846089359283087733e-01	8.06686329428912400694481130958127e-03	2.31653445919022278923442382118149e-01
2.23660065353794839750358278710834e-01	6.51985342423915869043210719056076e-03	2.12316394230451706872961168924512e-01
1.94910426760284133731597192269746e-01	5.24806525157504959771874679620858e-03	1.94450079110877504594339190455276e-01
1.69681529828668651065422782232925e-01	4.21037038491875304223813399124442e-03	1.77960494397958274137789809500705e-01
1.47592392505968662810078716392655e-01	3.36866423914562628517386068553717e-03	1.62758138272221502047255338756577e-01
1.28286804195823685846291050562040e-01	2.68912239699329883552711385526662e-03	1.48757588271843994097159195228068e-01
1.11437969350369804376333367454016e-01	2.14256265274337572477444743672682e-03	1.35877290116628539883552680530506e-01
9.67500749763296205173730976213929e-02	1.70430420237491422206011899871719e-03	1.24039473904462734670031837628206e-01
8.39579398286774170334982817563377e-02	1.35377190964640146594271159753330e-03	1.13170135975091737058473481622380e-01
7.28255316684668311030915050087006e-02	1.07399582772269652533345362960465e-03	1.03199044317287487876801233236338e-01
6.31438744499191551436187885807560e-02	8.51092425458561092445947225252388e-04	9.40597406477535677587466711535452e-02
5.47286834399386193551726740732511e-02	6.73773900115910658688204224304481e-04	8.56895243348289852363403023746201e-02
4.74179404960052226809562852975565e-02	5.32907592343230657935429325085272e-04	7.80294124939451739636706145770839e-02
4.10695368358402600042882430972518e-02	4.21133211511996475310644971854677e-04	7.10240761825693878531247744250701e-02
3.55590544915055176491049718522114e-02	3.32537574988742254089730666929139e-04	6.46217545396073392877400300362578e-02
3.07777217231779584085376174717888e-02	2.62382461198580885848401356235260e-04	5.87741486278454585025099494220752e-02
2.66305555740657569717120397905734e-02	2.06879428750687189819410949343462e-04	5.34362969193128487317471788252230e-02
2.30346915853273243414686268188246e-02	1.63005045052462245561703930985575e-04	4.85664354111288705466163024746243e-02
1.99178930666127158729856923161457e-02	1.28350248088939228197518683613935e-04	4.41258462246227489960334862351240e-02
1.72172281678294744107769713448736e-02	1.00998160219150403298123545025720e-04	4.00786985175856660440010156712267e-02
1.48779010531577582429819153332391e-02	7.94253863498064260990812777173033e-05	3.63918850911943476536219775874057e-02
1.28522228293714902241125740735333e-02	6.24225544698225589762195118522002e-05	3.30348578456178972518844006257235e-02
1.10987078892856778701129110311110e-02	4.90305326235645973059567120807796e-05	2.99794651619634889263805362138745e-02
9.58128171293208213859014848642570e-03	3.84893530299741024225849247169942e-05	2.71997937624894048546193011631889e-02
8.26858694307072068646320070699667e-03	3.01973874668554634849180324912497e-05	2.46720163210952378811404602810360e-02
7.13337578794808441110625985715747e-03	2.36787590463793035051864719949331e-05	2.23742446499297190196466225553423e-02
6.15197836773240801023740972075252e-03	1.85573548507355745241929828880515e-05	2.02863877470313336681720905339210e-02
5.30383816083147584658646920332179e-03	1.45361249061392873509985155222999e-05	1.83900147612679464190312192413848e-02
4.57110688993952589224714909025255e-03	1.13806154192371828376417604493468e-05	1.66682242349462049458022431099155e-02
3.93829192641295230018941005624358e-03	8.90589186330237417280488952088644e-06	1.51055216313842306964086913162182e-02
3.39194974718996280862351730600319e-03	6.96617030904157066363031569449598e-06	1.36877066518251322236218128526480e-02
2.92041939506195425912952067596582e-03	5.44660535314757618718307582973956e-06	1.24017706258503321722455955972726e-02
2.51359043585184852277380078355136e-03	4.25678952806953659318552837039899e-06	1.12358030583698047595925703491035e-02
2.16270060879352506281774903839232e-03	3.32560767717028280146507769276193e-06	1.01789056872684824587644575475210e-02
1.86015915760945971826163294750232e-03	2.59716329959727767310296911252705e-06	9.22111229095738953098744227559634e-03
1.59939257877546201030226071603146e-03	2.02755395559702591019703872321013e-06	8.35331303285508278547587974411815e-03
1.37471010341448546592759117469324e-03	1.58232062779857205266135474495046e-06	7.56718312933860505429403246482225e-03
1.18118659624445070802488098019189e-03	1.23443278489457973903176917059959e-06	6.85511639560715105662003493866846e-03
1.01456077445907326064040971951192e-03	9.62698943741439095751528451312492e-07	6.21016421163994421360558581996567e-03
8.71146825657703169550094502087067e-04	7.50514387667964596673789588051590e-07	5.62597992598068001696818792149651e-03
7.47757693914081670790122080057321e-04	5.84875365063964955893128582832340e-07	5.09676829756910659696475193517190e-03
6.41638505515733958754094246834195e-04	4.55603547743050677114437459801140e-07	4.61723946163831063213189017067173e-03
5.50408801127225308582580941961510e-04	3.54736234475106339225977266920072e-07	4.18256693581937262955962151717778e-03
4.72012417078436611753675400934847e-04	2.76047137733844516493187532014002e-07	3.78834923123219894849212395844965e-03
4.04674012233933446112620862372552e-04	2.14670006696602180406189878240035e-07	3.43057467516461078372336025810330e-03
3.46861369791409359144850355953615e-04	1.66803199638822907773200575236976e-07	3.10558908880739943815670414494762e-03
2.97252718000266328418242771839289e-04	1.29477945401343891501889283204230e-07	2.81006599840187158932260054940185e-03
2.54708412903578240041544233073811e-04	1.00376685592753693215151445636890e-07	2.54097909232908439499039800894845e-03
2.18246412205953384072475191873567e-04	7.76907721973065421438746972579386e-08	2.29557667043080657552562414670945e-03
1.87021044236665920887326453417953e-04	6.00090715046232797892366860459851e-08	2.07135786553715396569487134987790e-03
1.60304641251699225035107768958450e-04	4.62308223952959042009145528868953e-08	1.86605045080169298444476465383835e-03
1.37471663215982146097654313876010e-04	3.54975153963244320460233080599980e-08	1.67759007867589059836229093348513e-03
1.17984987782667794469876349370617e-04	2.71396777804635387930744972462327e-08	1.50410082558665412791197342008109e-03
1.01384085416963153402128058760474e-04	2.06353321340470183933553465853699e-08	1.34387693871213841502440561673152e-03
8.72748363698126404405864197218717e-05	1.55775911011577152523106633712738e-08	1.19536569790681508769010992603435e-03
7.53207792196456715622533371678405e-05	1.16493988232784023103125668240010e-08	1.05715131787944557469116074605919e-03
6.52356095793734207066734477287137e-05	8.60386099763774187217995077018968e-09	9.27939823523868821865413746028173e-04
5.67767728530163810156732672428093e-05	6.24894503583734020315186659154341e-09	8.06544835089609341207653090786567e-04
4.97400171114281879117366484884048e-05	4.43559898634881961070836321480371e-09	6.91874200525222155882231904434253e-04
4.39547916807696768786380584969202e-05	3.04854812225905863855185683997973e-09	5.82917410566431258956890954531946e-04
3.92803943003794323770080626199880e-05	1.99919363490332335733859113787652e-09	4.78733728481294564920730310348853e-04
3.56027850601146322397653331475693e-05	1.22016844680731507978144838583301e-09	3.78440961929822722305244053483915e-04
3.28319990707236083272848376749144e-05	6.61208492830227334277004704414358e-10	2.81204800197137938496470880595088e-04
3.09001022299019990627955882609406e-05	2.86080078509908997698187211962635e-10	1.86228635678350798977966056221866e-04
2.97596458048808731175820352825536e-05	7.03700914036105128672293287593278e-11	9.20510143156953653159847633082661e-05


==> anc/HL0.1409411943.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 4194304	Residual = 2.532851e-29	y0 = -2.89773166469776866431562649842188e-01
# Amplitude at highest Fourier mode = 6.00000e-37	Pade error = 2.98370e-30	H/lambda = 1.40941194306969371984166657390137e-01	c = 1.0922771500000000e+00

9.94686524283047528816553976347864e-01	1.04746711089598263333091250062384e-02	7.42687948363797374284499946421090e-01
9.71792537816087124670991134162048e-01	2.15205303789684973155857430936673e-02	6.89602810008958120342521408813192e-01
9.32272247349666297340262864592180e-01	2.90984073576019223275020782715009e-02	6.29474057588370878263323345256119e-01
8.79339458910553857521258202316579e-01	3.33094134692572476359698769796715e-02	5.77487863587198831662942008539649e-01
8.16912546931554801955575132822348e-01	3.46128799403578180711363901028823e-02	5.30950610843835225170121128753511e-01
7.48958669309999988317056292149085e-01	3.36882914171389074055863114493472e-02	4.88582843596393858900834927155020e-01
6.79010482384368337641919182094659e-01	3.12660862657397784081016932922450e-02	4.49680527069067402447180518539099e-01
6.09899562305628626003680133059800e-01	2.79990291309554360187761808338144e-02	4.13797748820987716051289213910085e-01
5.43683360809968257590274014152503e-01	2.43967937135473251019625809346432e-02	3.80618471654994556951736151580923e-01
4.81704030399539721085809492699025e-01	2.08136444652358450995909331743647e-02	3.49899844183151999179086513952706e-01
4.24714205428800806854075144948236e-01	1.74678314818434823867375397977916e-02	3.21444682980666665875879563751095e-01
3.73020748910051917150918520775807e-01	1.44735046386434743450651231932286e-02	2.95086515087413320157162634317065e-01
3.26617519212177212070288413275687e-01	1.18729061941862311617417706814288e-02	2.70680458980268031705357629124595e-01
2.85294385219707073489981432173702e-01	9.66308349122462714884139168876068e-03	2.48097184612859406177475476225778e-01
2.48719952528353030344936795367580e-01	7.81561058752482211875407207945722e-03	2.27218763103235144816815345819391e-01
2.16500677510156186358239622640277e-01	6.28995292278177712087014217144931e-03	2.07935818747875407985943652880361e-01
1.88220968171950077038161129855792e-01	5.04187051303943734068593264793253e-03	1.90145626106991788804294174069413e-01
1.63469002616909255075920250041746e-01	4.02829523867159839034073840721858e-03	1.73750893765066037169768264671824e-01
1.41852340634201913284116424975884e-01	3.20986874182834734157711976304989e-03	1.58659033354313298824623283645696e-01
1.23006525643913327461532893687654e-01	2.55201724025286012160587422055901e-03	1.44781756210540298213832120360342e-01
1.06599042055039216519107095424371e-01	2.02516536938113878580100523298460e-03	1.32034877618379469815985386974826e-01
9.23303072702427561795812840751008e-02	1.60448107935466800240842661434908e-03	1.20338240726653116360501439968198e-01
7.99328539893647696812664838592815e-02	1.26939526570651412630462850856097e-03	1.09615698652686905579724864705628e-01
6.91694775476946411245605131367792e-02	1.00304065194614334189101441165718e-03	9.97951142545570160958816991235480e-02
5.98308548195939755163008100833819e-02	7.91690866730736240215502517324007e-04	9.08083530951083836748922640352368e-02
5.17329567927910346852012315500085e-02	6.24241330370699979033320461336579e-04	8.25912567429298294694181291239401e-02
4.47144525516471870699571931582748e-02	4.91750092155145148630055052757286e-04	7.50835911313863860067364110531521e-02
3.86342201781651488214004212543448e-02	3.87043346736868556595895576293889e-04	6.82289689598744565109804524794943e-02
3.33690269168412663927352739799772e-02	3.04383169819070771392210214313579e-04	6.19747473667429521242078012478531e-02
2.88114074116088901792437814809896e-02	2.39191567753678737925123566881101e-04	5.62719035376517341960354063517238e-02
2.48677482069915171383747996008642e-02	1.87823649556391355684560086192148e-04	5.10748919395366915674429094715061e-02
2.14565744428484227928570644913301e-02	1.47382622957353107969845691249952e-04	4.63414873445114343508727479883454e-02
1.85070277639171442208372087380351e-02	1.15569806847741603567279099319935e-04	4.20326177518336156265036727420854e-02
1.59575209444400335911424773308457e-02	9.05636075936130041615342146568693e-05	3.81121910281483036714588800271215e-02
1.37545532852535608675005386101662e-02	7.09222386003888620532759853773452e-05	3.45469187751922944609730306369093e-02
1.18516706333369070914292639084759e-02	5.55057696446070535321416433761765e-05	3.13061405462365359949186127653098e-02
1.02085544060477577041261485022862e-02	4.34138263947735651328476320819994e-05	2.83616509371469368176259584825091e-02
8.79022498682047661579875795431787e-03	3.39359045744294810144646639896359e-05	2.56875313574844949939032503902298e-02
7.56634608309486456583947166239105e-03	2.65118162878278400430284212842052e-05	2.32599877403618409624723739492162e-02
6.51061791361267169764240388673468e-03	2.07002523698475089716084460693732e-05	2.10571952227609397856313829952228e-02
5.60024830503253341529400309303299e-03	1.61538308721966148693245741354481e-05	1.90591506831997299849394875770873e-02
4.81549191973132817348403026472640e-03	1.25993177124827084814551462157717e-05	1.72475336429314219406601173039308e-02
4.13924895598690306186175533885348e-03	9.82196314519837462255450360037196e-06	1.56055754637360022475182488805875e-02
3.55671576398846531476755392449778e-03	7.65310829851141708075137159021404e-06	1.41179364073809758712899007684568e-02
3.05508083429026364260228375818605e-03	5.96038762529132686450559485043897e-06	1.27705902477055836869036106486855e-02
2.62326045617883695285248798112651e-03	4.63999114912530706212994693515138e-06	1.15507165320765363240390317446413e-02
2.25166900503448150995500132855922e-03	3.61055979729470471091273353289285e-06	1.04466007510241833447456544216525e-02
1.93201937530557281287938850277880e-03	2.80837359033152740878244757154155e-06	9.44754236275057066294289588471826e-03
1.65714960887823212871941508927403e-03	2.18356158563539421101701553416199e-06	8.54377013927940888720949472827641e-03
1.42087229385575322933713093956909e-03	1.69711836208433342092201195201621e-06	7.72636410516462644359220967844605e-03
1.21784378818828866831677055878242e-03	1.31855689500024084523962455792821e-06	6.98718352403801907188316468868311e-03
1.04345072178339893338027362323052e-03	1.02406348936777192457326476401126e-06	6.31880065307705735683630959539746e-03
8.93711553103744519801523954895954e-04	7.95048599403956812019792332531817e-07	5.71444005461975704779270179469293e-03
7.65191227658086976535273061719318e-04	6.17009527363421294327073684271569e-07	5.16792316245068841331971673768169e-03
6.54927226027632071371394224401264e-04	4.78638563009528965639236870325964e-07	4.67361771020576603053989140479637e-03
5.60365504764951210125681672081330e-04	3.71124095967433539105962544375887e-07	4.22639159680535310807066898593463e-03
4.79305025639026814149802873722704e-04	2.87603326619197693971363539762671e-07	3.82157076433241382663956787760255e-03
4.09849738157427030836368928818629e-04	2.22733986368702305447774781588656e-07	3.45490067748914711883504156790316e-03
3.50367028769852284991947366395536e-04	1.72359420627417637617225134825876e-07	3.12251101559898745131819139849011e-03
2.99451779741031089478294460232017e-04	1.33246866158514035886245775373420e-07	2.82088321668865582890212634568602e-03
2.55895293555710204517115565436481e-04	1.02883072670974557419512644931977e-07	2.54682054659580879376304682486505e-03
2.18658436991780420149231397434850e-04	7.93148197763804189620888674891430e-08	2.29742040220443658129709170482235e-03
1.86848444576502290192372887013209e-04	6.10245578580572272103921104660199e-08	2.07004859558265393907191487520759e-03
1.59698895666731746390018868541140e-04	4.68335080469863137304438495236271e-08	1.86231540378594454658145515306699e-03
1.36552444283772734587683710301353e-04	3.58262131530883165073823664192093e-08	1.67205320513715047659370276129382e-03
1.16845937348159982187143197455967e-04	2.72918334899591615648931507751919e-08	1.49729555446252137969960420949593e-03
1.00097606214403044113590593157375e-04	2.06785044753687854633602222145784e-08	1.33625757598451410511670248692185e-03
8.58960593500749352335537108022010e-05	1.55578761777165188018214576018436e-08	1.18731757347860603383605625047342e-03
7.38908414444097662852989490860190e-05	1.15975854312745563254919276653284e-08	1.04899977291620540793718604753612e-03
6.37843568870068581552463131655489e-05	8.53990564431354455598391814660214e-09	9.19958122869704410531840130401611e-04
5.53249840819587817191349921070013e-05	6.18520709907430573942223829002727e-09	7.98961082857928524659844471380272e-04
4.83012320345435225042534467479413e-05	4.37916438968436774545534738655469e-09	6.84877330958484196408931450755404e-04
4.25368125606273993725360728781608e-05	3.00288578831229637334888952987104e-09	5.76662320873994369391743334046775e-04
3.78865207568547119519061569447400e-05	1.96532605653142959424541068641100e-09	4.73345615899117735338736892656459e-04
3.42328334362055870275742753819821e-05	1.19749083072577806702065981586159e-09	3.74018923017406940867717739902014e-04
3.14831504617638054258730558680147e-05	6.48056191960022176479914559927578e-10	2.77824744847715087524239449155591e-04
2.95676176555504609703275318514719e-05	2.80118547522001706999514009378748e-10	1.83945560802078557423896451935805e-04
2.84374825337032505754706294802953e-05	6.88632407149917168690951213599600e-11	9.08832515973450237719585544041334e-05


==> anc/HL0.1409444525.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 4194304	Residual = 2.535090e-29	y0 = -2.89773768287707549451902413252312e-01
# Amplitude at highest Fourier mode = 1.00000e-35	Pade error = 3.66380e-30	H/lambda = 1.40944452465730333579719847132647e-01	c = 1.0922772500000000e+00

9.94655780373900735752527862571746e-01	1.05323795168881200599307497969795e-02	7.42534999981594627676455821506784e-01
9.71631291408083959996722254143884e-01	2.16305407015860979765825108912020e-02	6.89322269615068187490974015234247e-01
9.31896918067986727531692503558785e-01	2.92303096715680640809986381190017e-02	6.29079450482087381086404722882143e-01
8.78700868552377031429531965687752e-01	3.34361495559193227670620864243819e-02	5.76992393494969365945332229444792e-01
8.15998857944908716344272470724162e-01	3.47154386215102803131683718905932e-02	5.30367101099735226938489332757654e-01
7.47789888027655298595346490057051e-01	3.37571460049422677919208821308619e-02	4.87924128609427628500745925136806e-01
6.77628385875206627465661984133043e-01	3.12998536351984793275115001953362e-02	4.48959143087677322970890198789774e-01
6.08356916822585422101294879517372e-01	2.80017686915485512485616169898245e-02	4.13025568019603362147703549759919e-01
5.42034994764758433260043433042783e-01	2.43752478995346009238758998240700e-02	3.79806475412840033857822588268339e-01
4.80000769797765358767289237245780e-01	2.07751374814721823780304343838995e-02	3.49058037940996421462056794658261e-01
4.22999560978334980887701149146737e-01	1.74189983261044034482383010216507e-02	3.20582100683130164715676121017894e-01
3.71329709941421764171753481375405e-01	1.44197136099229539569470799009870e-02	2.94211264827502129857593264096045e-01
3.24976709145130562014050503221163e-01	1.18181415842558627035968919310916e-02	2.69799779767382713973846223363898e-01
2.83722955077164384268493806814944e-01	9.61007759798849834843830935366719e-03	2.47217500374607170390692811683309e-01
2.47230776244535690034517884063158e-01	7.76607727118492088644138119525334e-03	2.26345730564764683079202304982428e-01
2.15101583233238216759225113738055e-01	6.24483612840618764942075110832611e-03	2.07074371131954234455762699919537e-01
1.86915865285064189831738329570302e-01	5.00156557780036331225532802290473e-03	1.89300015850113343904709095154168e-01
1.62258845155914715984455092941688e-01	3.99282788028430410520351006659415e-03	1.72924736310236583345244461027983e-01
1.40735914799311254215549405102896e-01	3.17903090892165107645088158459960e-03	1.57855352328202864152571572165678e-01
1.21981073613369727259869073879336e-01	2.52546533969251468445006303468888e-03	1.44003029085443032842779738884812e-01
1.05660745120844973522961615201048e-01	2.00248835779108637063117289019429e-03	1.31283080641064905007703677014337e-01
9.14746542330080089099827797810275e-02	1.58524575224631952695100408011994e-03	1.19614892337201980340379896694667e-01
7.91549192780659482393898851026128e-02	1.25317503773760510397734704134711e-03	1.08921901480246729088333547716991e-01
6.84641297983997558495913264965358e-02	9.89432818919556155435050252230521e-04	9.91315965009904466142998205012696e-02
5.91929121311383689132887740000074e-02	7.80326071231219819998710489955748e-04	9.01755100951685408394435670337088e-02
5.11573006957379137625382341569988e-02	6.14787867428303412459107033424475e-04	8.19891926145686546742111129101524e-02
4.41961095569644211752334350721853e-02	4.83914858287092573918241017778700e-04	7.45121593350392160117702011707751e-02
3.81684177374223456333985102151276e-02	3.80570655167367984758835385792109e-04	6.76878100782528314139237029610013e-02
3.29512294307675142176497413831488e-02	2.99052273319099396864773134037392e-04	6.14633227347525827568056130645036e-02
2.84373371510482118064546783837909e-02	2.34813479301897728549563953902647e-04	5.57895241475545874388613437176211e-02
2.45333953341420362902385765968807e-02	1.84237676125653448411067656035064e-04	5.06207429098064389190385827908097e-02
2.11581995669191476176299116329437e-02	1.44452897195369376535653932475429e-04	4.59146489455773663212508879480814e-02
1.82411596092608814120459253454829e-02	1.13181998457262784697739349503263e-04	4.16320843391451806774130002300726e-02
1.57209508557926790778262938051834e-02	8.86219142534904542465283670887200e-05	3.77368890664655087192010331921988e-02
1.35443275997435208365131066563111e-02	6.93466956788484288119228713903386e-05	3.41957245217249900069557786251880e-02
1.16650814950021762682965835122393e-02	5.42298801474615807769497561085297e-05	3.09778973109417530051029995174310e-02
1.00431293355019412466462113663574e-02	4.23824940664649970281199935674645e-05	2.80551855705938593602504877906205e-02
8.64371534079727547765742225040509e-03	3.31036454365905563251684151096289e-05	2.54016696973313393091027346592054e-02
7.43671441624422214916782493869117e-03	2.58412196752390204404256531054669e-05	2.29935687500610472449856023838287e-02
6.39602426194546281447921566261668e-03	2.01606598218743072386847043695938e-05	2.08090832229644127289187278988094e-02
5.49903560494267674910137272108664e-03	1.57202022933826767922463719629996e-05	1.88282447299514939299458409631059e-02
4.72617106863367439263477075520663e-03	1.22512600997147920368318762287682e-05	1.70327733773639333441854567575693e-02
4.06048419252309217733635258741337e-03	9.54290482129185365536234658863121e-06	1.54059438220467973277129673884279e-02
3.48731093367259469572878598902626e-03	7.42960608957623271905255333810864e-06	1.39324607209145134959065421219093e-02
2.99396676413753984712120735967036e-03	5.78155372957496637331629971489825e-06	1.25983434377264598450002574059484e-02
2.56948332274054578537981606527792e-03	4.49702312426772268016054629284695e-06	1.13908190744627383769494730551689e-02
2.20437944914810741925934855699777e-03	3.49635535241940723986107732141657e-06	1.02982227600045058997135347119095e-02
1.89046220736939655237634200166789e-03	2.71721359808411950075904399094121e-06	9.30990463675072964225586261037406e-03
1.62065411487175972648142205476047e-03	2.11084859009377151060882102912521e-06	8.41614356375227060821863825309028e-03
1.38884324754436560414701159378378e-03	1.63916143261624164244975446987010e-06	7.60806770277770079645204472990999e-03
1.18975326155317403074101641257205e-03	1.27239573609582284077929244117612e-06	6.87758187796291461022877821698870e-03
1.01883071736342462481221332877364e-03	9.87325601245764466694303148429788e-07	6.21730127582576003603356801236940e-03
8.72147420226261218009414775969807e-04	7.65833832359347962454642951529861e-07	5.62049093718689919454708200728292e-03
7.46315792628876813375302859272892e-04	5.93797025296117549010298870293630e-07	5.08101052973504996339061125575521e-03
6.38415558494779554785399691060635e-04	4.60211851185189273469225414209117e-07	4.59326394377318574047521867464726e-03
5.45930246830198703243984187668822e-04	3.56510814240169765947282813353644e-07	4.15215328285879836766399014663793e-03
4.66692218842584169357080314228030e-04	2.76026766661017101505016554656956e-07	3.75303683703193079732163431335569e-03
3.98835092347616325797083769096159e-04	2.13574139277532854407397794606406e-07	3.39169064058719665723565455787321e-03
3.40752584654392295641260476579457e-04	1.65121686564633651743612564703962e-07	3.06427323516375501978563983977683e-03
2.91062923293109974045013878986389e-04	1.27536936165751228905654072104384e-07	2.76729328422083479028030944254375e-03
2.48578085555963116772298221437317e-04	9.83867808223046671117872701591826e-08	2.49757971537650975599722272201111e-03
2.12277225109720560096127863708638e-04	7.57819954729140164204069233098063e-08	2.25225410078460581147463082563025e-03
1.81283728807748743688587191886633e-04	5.82560948608455692360180414785385e-08	2.02870502183702221109141479233926e-03
1.54845420846630779592856100608711e-04	4.46710178216590148295113250371294e-08	1.82456420188698522502156891807249e-03
1.32317495911740221949922441469161e-04	3.41437523021862867100432488617228e-08	1.63768422683697243909841701547400e-03
1.13147819144583958987422690592352e-04	2.59892939701736687736078205459804e-08	1.46611770541171189078310168590154e-03
9.68642797419301541534892050359012e-05	1.96763353021266975515660212595541e-08	1.30809774728505283663279295957962e-03
8.30639277183281070880578242584711e-05	1.47928699519564802426781756274608e-08	1.16201965798973955548116384469513e-03
7.14036606375206504761492087375905e-05	1.10195151931807319017471878818182e-08	1.02642376499111591685997055014490e-03
6.15922596431523341578301678109648e-05	8.10883964206523692870345287247853e-09	8.99979299560006358626998925739271e-04
5.33836025183403706108032501638715e-05	5.86936296090068072123834794353005e-09	7.81469264618502221293703037602898e-04
4.65709063369132533899263975352800e-05	4.15319141371861486951229722742581e-09	6.69776220471912486532991010552345e-04
4.09818740401559716251575845579227e-05	2.84648583400226812209945063940851e-09	5.63868919178446329782656501133863e-04
3.64746384378079751770282819560849e-05	1.86214084543190174773362270916392e-09	4.62789715012956539508743972184272e-04
3.29344141030665394132785631993817e-05	1.13419718558686843785063088038665e-09	3.65642673790186665690933593169694e-04
3.02707827782374828192136162981447e-05	6.13621537386274987035578567645093e-10	2.71582298363839104927883700304448e-04
2.84155515624439135895627683720543e-05	2.65177382405137969493973024929505e-10	1.79802781823323717566967024092518e-04
2.73211356179871556927394190105384e-05	6.51816615156718253589242800405254e-11	8.88278303752088394579513336795602e-05


==> anc/HL0.1409486782.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 4194304	Residual = 2.368606e-29	y0 = -2.89774540586142655753919121556472e-01
# Amplitude at highest Fourier mode = 2.00000e-34	Pade error = 4.77120e-30	H/lambda = 1.40948678217831882403499446680528e-01	c = 1.0922774000000000e+00

9.94616348054213102164770267863552e-01	1.06063650460039558598807246138766e-02	7.42339961923034821624146295005655e-01
9.71424507395430734462803969146122e-01	2.17714714817044704205225235687013e-02	6.88964112520402551471618602490386e-01
9.31415751430801186184315073005327e-01	2.93990836991092263941106191753632e-02	6.28575398743617339419744571670868e-01
8.77882559180876148709235180512378e-01	3.35980539748343145348073721209611e-02	5.76359342790135188786444846711125e-01
8.14828575756030915855719052196839e-01	3.48461844948677539422165003141986e-02	5.29621471004166265520010414013905e-01
7.46293541731114801895899489242636e-01	3.38446602841557991368591979165462e-02	4.87082318358886607782242898423073e-01
6.75859621193329049138262730314208e-01	3.13424909016118092709567626609254e-02	4.48037119653941017525487038795552e-01
6.06383299803747679946135298534862e-01	2.80048046912344687234522382531825e-02	4.12038412946524096933972328162898e-01
5.39926641105528166569685353071001e-01	2.43473364642227795788749421433850e-02	3.78768130313051536868317751633993e-01
4.77822660638569095659443898144394e-01	2.07256370332447231215111255719860e-02	3.47981234532437389135332412904316e-01
4.20807361233482285290152938806428e-01	1.73563688501735888969140141682496e-02	3.19478393507275525758083993073360e-01
3.69168246425244025197395721289074e-01	1.43507956226429700565858898254462e-02	2.93091097351654214263456540596579e-01
3.22880158719891684282450918668948e-01	1.17480144869452628153520631446978e-02	2.68672547105482907451139241753749e-01
2.81715958400201392067602294204459e-01	9.54222959012971467221108962530462e-03	2.46091597814037985276651848690627e-01
2.45329932097848189204209289909090e-01	7.70270133559151068002917828498368e-03	2.25228590454826068020949960118577e-01
2.13316992531466038987949767901935e-01	6.18714406137520163559749671472345e-03	2.05972494637469380133872042055566e-01
1.85252550675972935433062666621061e-01	4.95006757187832332567654688179908e-03	1.88219005524725085658670394528365e-01
1.60717973021419103858409366595102e-01	3.94755897909132546550012318099433e-03	1.71869333627996426838357436792135e-01
1.39315804477426051808790358221964e-01	3.13972349816345914409034995500984e-03	1.56829482444338442144439179022568e-01
1.20678007968575132894568380991845e-01	2.49167468416726436778051674451766e-03	1.43009853448644903148566004381987e-01
1.04469608581392506814592612153505e-01	1.97368051834899365040188879058653e-03	1.30325056758922970470182637096831e-01
9.03894269783525969888298498934616e-02	1.56085687539927831952050566039355e-03	1.18693839049043236460034941490069e-01
7.81690543503620963915325369595125e-02	1.23264962502649065794529560582570e-03	1.08039067471143826290054696027935e-01
6.75708363725845628448220848634008e-02	9.72246980993293018467233401383477e-04	9.82877294918480881808132189065933e-02
5.83853644427845596399162086821977e-02	7.66000319430205378451363841105784e-04	8.93709242376991319100819414559726e-02
5.04287887555568937656262385353951e-02	6.02892810870755986979604091217865e-04	8.12238320969887843154736602582113e-02
4.35401448734629327677141666469437e-02	4.74072255953204811181575431235431e-04	7.37856569138565556804189130808993e-02
3.75788047401899030658155121256190e-02	3.72451576387307370540929027122893e-04	6.69995400165052505787129936959155e-02
3.24221110393334923759302459803575e-02	2.92373595759161895316979659022838e-04	6.08124482726648147606048276924601e-02
2.79632209554935129588978854030419e-02	2.29333558748723700297940239309740e-04	5.51750399471931381350953909655589e-02
2.41091652229565947422949647588479e-02	1.79751729181938335035560148407687e-04	5.00415128081323729707305589941789e-02
2.07791164352670010886986499148532e-02	1.40788429688629730699521832569438e-04	4.53694390250177626647524770372270e-02
1.79028539828729022864317962262311e-02	1.10194474129349672443121468934790e-04	4.11195911519198435436426864894719e-02
1.54194097337958327261794356253511e-02	8.61907716329937944965650690870826e-05	3.72557630362988766301187039617826e-02
1.32758773967798047776225154297140e-02	6.73717662297581459197351772333727e-05	3.37445889510498935225225268150031e-02
1.14263685782204579135291869047774e-02	5.26282233414369055168396513957758e-05	3.05553636893634864449191631788592e-02
9.83109932923828702951828236659877e-03	4.10856388693981576503218869307956e-05	2.76598658350881863387384150376867e-02
8.45559213885837113053499576987559e-03	3.20552119727151969069380503961853e-05	2.50321859420709329800748334924115e-02
7.26997965340199901370354504087345e-03	2.49948881468185673217897661988281e-05	2.26485609305685999357820234038031e-02
6.24839776360045826218087205053339e-03	1.94784520770000991941997382103721e-05	2.04872156436903487208437508896077e-02
5.36845702428874793717043621254766e-03	1.51710404959338721844224776330411e-05	1.85282122054124838469457807645426e-02
4.61078261457900119859798566204583e-03	1.18097653321380658916423247251317e-05	1.67533075782016069959023598584367e-02
3.95861418853681319736915649296100e-03	9.18839781163451147126888147055857e-06	1.51458195213649757778336764571529e-02
3.39745800065854797020199939361936e-03	7.14527488725670886558431706856229e-06	1.36905009930195281933851166582159e-02
2.91478461781475995618354588131499e-03	5.55375918891125812208351410321811e-06	1.23734229151308067148987549999290e-02
2.49976635510429172105155819713541e-03	4.31472009028103469489206758327431e-06	1.11818651262734603728190432633450e-02
2.14304930504605983732317952054478e-03	3.35061274520528839501383727582107e-06	1.01042152727146192167754779629861e-02
1.83655547632318160781523153689280e-03	2.60081926456253940858176631538934e-06	9.12987533222316175406467932756034e-03
1.57331112792481116284023403713002e-03	2.01798585294220853698663654997327e-06	8.24917542769727319190416731334617e-03
1.34729788430576422005382302588737e-03	1.56514517706212745249904564962272e-06	7.45329456565529920735755075824622e-03
1.15332365439215366931581964072668e-03	1.21345731114706959404059747446719e-06	6.73418791854618493771547672191768e-03
9.86910759436508207597679294346887e-04	9.40437582853846446712825818257390e-07	6.08452025332494335291342474189873e-03
8.44199008997166125557070824115072e-04	7.28567373623621217246851290470090e-07	5.49760509316529040571520570653568e-03
7.21861756724622736543339165179508e-04	5.64205891070045173338516903655322e-07	4.96734918908689187298342341039107e-03
6.17033223145191971930359781482211e-04	4.36738309676002561341197669768738e-07	4.48820187520725202247290735174525e-03
5.27245595589564494609593417515309e-04	3.37909411647584719643481641107773e-07	4.05510888349232548250023122786415e-03
4.50374609847207401615133161649337e-04	2.61302704893686596502600341770196e-07	3.66347020004796682906452212132364e-03
3.84592487675507878081809377677054e-04	2.01933550778102581205328246633578e-07	3.30910155656764543118115613950588e-03
3.28327252081882432728793616415099e-04	1.55931578654252744518311116491196e-07	2.98819916953737569892605978638102e-03
2.80227571010067791079304966860999e-04	1.20292976415940949424575298041860e-07	2.69730736602718561043136309499690e-03
2.39132392103341491713436598762523e-04	9.26874270946129407520788630288869e-08	2.43328876621492872070408752221448e-03
2.04044728774872101739182566865606e-04	7.13077496086449605461984177128493e-08	2.19329672729285834192996033780961e-03
1.74109042803350815700510182330337e-04	5.47528862989562897565509814476083e-08	1.97474979015923042356467106922451e-03
1.48591742708681520169931389145698e-04	4.19369102912870812379668300316149e-08	1.77530790796688608177908473524596e-03
1.26864381634332568798035740549148e-04	3.20183198409989229325968281039261e-08	1.59285027184479782448689506439860e-03
1.08389194601110635571018555911097e-04	2.43451376142986484651370181416652e-08	1.42545458166961498984933381711411e-03
9.27066639106524081858502754008031e-05	1.84123137141751415528955712172327e-08	1.27137763707328750048800900772362e-03
7.94248441559347949813311551902526e-05	1.38287000399289794281690588321782e-08	1.12903714478798079536339449334104e-03
6.82102155807334874512545765821804e-05	1.02914658880294096559290190151568e-08	9.96994653345435489083740643053738e-04
5.87798670670483297556887446563224e-05	7.56629639760734693013823405752760e-09	8.73939537471593572271482080873218e-04
5.08948383190581488720656574292051e-05	5.47208455251208238044458012106418e-09	7.58673963611253365603618738833642e-04
4.43544753573731744370928411011564e-05	3.86911598594276864888149976752904e-09	6.50098773053426453901276712968708e-04
3.89916748420066493717321181657833e-05	2.64997128601401034297648850059314e-09	5.47200217617605919932480587711218e-04
3.46689116434133183167723574040890e-05	1.73254685359421576045306491320730e-09	4.49037475187648058402134118014274e-04
3.12749609847937182052291885838062e-05	1.05473368656647372766776347141670e-09	3.54730863041312201526302743907036e-04
2.87222416664982354393098543652485e-05	5.70402359983960317511796307267788e-10	2.63450661841265250007755888864686e-04
2.69447205063876313958148385876070e-05	2.46428592039868653678349567975550e-10	1.74406462656446803022514873659021e-04
2.58963304211644650384632856542850e-05	6.05624572876481984412664096831745e-11	8.61506722654294784469087874695423e-05


==> anc/HL0.1409511921.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 4194304	Residual = 2.080712e-29	y0 = -2.89774995115845424478308761989433e-01
# Amplitude at highest Fourier mode = 1.00000e-33	Pade error = 5.60750e-30	H/lambda = 1.40951192107208477281618982640921e-01	c = 1.0922775000000000e+00

9.94591973526833607858396931235782e-01	1.06520800064111493941652572232676e-02	7.42220139276488351113623781460036e-01
9.71296709850005601339223908966995e-01	2.18584818387165039046615454143266e-02	6.88743792386661522675180232331019e-01
9.31118495927938231809119579847913e-01	2.95031445938547661591482229861924e-02	6.28265172914904589025990971548553e-01
8.77377308088575094018044667917801e-01	3.36976766254601721555676188704289e-02	5.75969652371939060390095495113870e-01
8.14106509318270443345228491474105e-01	3.49263849715240532691009655411744e-02	5.29162484771935718666795682030200e-01
7.45371030332218228685505429990972e-01	3.38980530009145601507431416343491e-02	4.86564202821803105959306404906157e-01
6.74770106005718421102473275829913e-01	3.13681530651813489705482304181438e-02	4.47469776460331935500525705231442e-01
6.05168698396791405311463145815472e-01	2.80060809607359648753060921394940e-02	4.11431192264990946617384929193762e-01
5.38630301891410738310021224802183e-01	2.43296326502006741251246027162824e-02	3.78129667412478947799948587019068e-01
4.76484626519083175442477064560603e-01	2.06947634626343641391438707586695e-02	3.47319401105514531883000512634550e-01
4.19461816648357122244788276151374e-01	1.73175536759689554295643883194757e-02	3.18800314335931030069511049682821e-01
3.67842615220933424890732395962587e-01	1.43082471006387223415983368186644e-02	2.92403190500945496105300565728340e-01
3.21595257284720793411778538947137e-01	1.17048418188629345457809374643624e-02	2.67980564956014128906864709147819e-01
2.80486714461606738339465747819277e-01	9.50055490552688035823108071710201e-03	2.45400661420308996268483662324564e-01
2.44166330642548112885280246309155e-01	7.66384750729589856187143194173854e-03	2.24543217820804010819024070863537e-01
2.12225044555263743888592360572151e-01	6.15183170206393397400687763220567e-03	2.05296626254449036149765693004696e-01
1.84235178199358695960817333877485e-01	4.91858921140000833429671335551244e-03	1.87556030409215038360966467004677e-01
1.59775766324449286654849008448272e-01	3.91991934808065382137851142559185e-03	1.71222117932376908747980805534921e-01
1.38447643324585085860988701065893e-01	3.11574577984209016172977276575103e-03	1.56200401456628462826668753754236e-01
1.19881556696476893002968289623363e-01	2.47107734392696160785195532818804e-03	1.42400826834671390822068967083491e-01
1.03741702371083403151254568270922e-01	1.95613068243464842481476329109286e-03	1.29737586306035230005614560917354e-01
8.97263682405983720732502784154172e-02	1.54600596854624587121787286359672e-03	1.18129047892723124913635261682453e-01
7.75668368976864659624629495448894e-02	1.22015608314264075009942441680773e-03	1.07497739736542529552750313113519e-01
6.70253126438384384764732564609666e-02	9.61789830018049821778735094243379e-04	9.77703493760985039120878295071607e-02
5.78923683874373977957193470073810e-02	7.57286476603859764346814068019931e-04	8.88777137267154701600077576957380e-02
4.99842245048614921441698480555087e-02	5.95660194999012344069677588184386e-04	8.07547867033769731311436446082688e-02
4.31400491921195739595911010868589e-02	4.68090195152392146665492167871717e-04	7.33405790099722563071845948647963e-02
3.72193894988890128850068603486521e-02	3.67519553703119261597959066984930e-04	6.65780695026374451786736816034350e-02
3.20997905469343084682138868010564e-02	2.88319045702652051157199684800885e-04	6.04140904589365673128543078606078e-02
2.76746278874029510653307119191408e-02	2.26009193065158646211004084087964e-04	5.47991906380179880526729909444107e-02
2.38511580239437064918397760502654e-02	1.77032704341066073017506447049561e-04	4.96874806598339933525273199897143e-02
2.05487804107296371947011301272647e-02	1.38569553006557952100237129611251e-04	4.50364653019698040030239251672876e-02
1.76974977809629057845382308291672e-02	1.08387566030631110061772856764638e-04	4.08068670396265140869606265729892e-02
1.52365585278108288273005392055996e-02	8.47222479389717475959216082266723e-05	3.69624446887751231132769522878911e-02
1.31132637752127136841137056418197e-02	6.61804689027353943919254851092812e-05	3.34698104602084516303429315192819e-02
1.12819219169213855551172398300374e-02	5.16635053038279458518165722620869e-05	3.02982481681406673625520900685667e-02
9.70293423951676163944454333433727e-03	4.03056944069362930341145493453377e-05	2.74195348046348117058326238197217e-02
8.34199644450795186424324988749347e-03	3.14256360372221533653328480516980e-05	2.48077672073629882434435341622174e-02
7.16940223927330803276585900411162e-03	2.44874436489888146564191824393226e-05	2.24391951192181830113199433603008e-02
6.15943655152708492323763448826993e-03	1.90700226460784267889840495514101e-05	2.02920615706873249468930039541845e-02
5.28984726358509911146202326142559e-03	1.48427462381388694044314786737071e-05	1.83464512131647172484628585000928e-02
4.54138561996727700783728949333593e-03	1.15462201905157644399520226809766e-05	1.65841469873039248646584180757623e-02
3.89740661537388511467959277701965e-03	8.97708877068065489329820775118998e-06	1.49884953128296151683777676443130e-02
3.34352171390906335594524691337916e-03	6.97604518098923131075171175083342e-06	1.35442798265188362669803022879843e-02
2.86729718610314904131523071205188e-03	5.41837967526366262767903503514256e-06	1.22376035710043869228834811874912e-02
2.45799218293097244082856014158926e-03	4.20653493247263280625553825908841e-06	1.10557794454921881249520629513019e-02
2.10633140287421928850114030838873e-03	3.26424741422282159969582065036853e-06	9.98722866218876639661202475006235e-03
1.80430785775253190691080933175884e-03	2.53194059064956420774490631909575e-06	9.02138690065984548283760700411931e-03
1.54501181453811276138855547621998e-03	1.96310537879779982337069887029337e-06	8.14861781302701607776136411809931e-03
1.32248249206672776215399198887853e-03	1.52145840105855126733153523291051e-06	7.36013350557507422287620407796661e-03
1.13157953103236020024475251113695e-03	1.17871257252132442399477749374407e-06	6.64792160467328659318845281068473e-03
9.67871639949360627892010005712248e-04	9.12829350889499024968898241939610e-07	6.00467850212780877856751402063476e-03
8.27540155546718396483025179280944e-04	7.06649572510843906548703588283205e-07	5.42374836417929187125164796621861e-03
7.07295549370434087152135717424522e-04	5.46821632883308693955494796532941e-07	4.89906748019745625881258070993509e-03
6.04305168442083078718177081197274e-04	4.22963033257590418038696532821818e-07	4.42511352373989421488801783256055e-03
5.16130721174061714536547270981143e-04	3.27004950238698271718959155476513e-07	3.99685930046529212983965323484347e-03
4.40674214407433835917100254418268e-04	2.52680244490518285958096931111020e-07	3.60973056388882406804692265165016e-03
3.76131217045808128000823450051087e-04	1.95123806913350058521639821953987e-07	3.25956749159914124552698253589890e-03
3.20950473502395865712885376549949e-04	1.50560822523539904321815383972819e-07	2.94258943270906110840744360735372e-03
2.73799018846531774872575801190648e-04	1.16063791735607023679558940180117e-07	2.65536256221891581061669783833974e-03
2.33532059620247905226093867670413e-04	8.93632854549062287184103332573118e-08	2.39477010794468046342324858380876e-03
1.99166982010559598486797359546771e-04	6.87006619183997115416747263010779e-08	2.15798484922550817442114141537865e-03
1.69860934271007298095907967485140e-04	5.27135276114846789040132350272671e-08	1.94244362364816188771762953912706e-03
1.44891504493758555224827256163233e-04	4.03467300790592093398407044267084e-08	1.74582361742584161245957871362001e-03
1.23640079338881783559392903200307e-04	3.07832437911345931530353805728169e-08	1.56602025348769342725911856232594e-03
1.05577525351308718033037184776925e-04	2.33905436259395857106603923310492e-08	1.40112652528585881888086153999898e-03
9.02518831926880191479973641048195e-05	1.76790269028339450168906394632530e-08	1.24941365207956624443330304877749e-03
7.72778075222160455547007730705849e-05	1.32698017295209377221013193666873e-08	1.10931295271380882549782340742506e-03
6.63275222681033619305101530873927e-05	9.86975192650403176019070331295364e-09	9.79398850008234187972865601009341e-04
5.71230933801256134334091651113827e-05	7.25225244761399842557936397604467e-09	8.58372927522781813692763574956613e-04
4.94298494383145435769522748016101e-05	5.24227188714971783803647659608048e-09	7.45048966168333983351649976330775e-04
4.30508051811099914874816043466355e-05	3.70488219699177144468291080832386e-09	6.38338891981495646157300516339171e-04
3.78219645247342829852601053144080e-05	2.53641726084637318996587037403072e-09	5.37239568636028483396094218353538e-04
3.36083984451878400050090579106534e-05	1.65769502663197580379104339413019e-09	4.40820366329495125736636330316771e-04
3.03010097175196053001566745148709e-05	1.00885331039858891926598135073829e-09	3.48211431418658707771301060395063e-04
2.78139114216665892363432145370141e-05	5.45455787633284217841447737812795e-10	2.58592572156474525723875034474152e-04
2.60823596373214116521624245235764e-05	2.35608838166469996048840702456208e-10	1.71182669504648179053605492400259e-04
2.50611930670778680673383887611149e-05	5.78970921086714078007473011338402e-11	8.45514403660267110632101800484486e-05


==> anc/HL0.1409535271.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 4194304	Residual = 2.236027e-29	y0 = -2.89775413703837084001512198084406e-01
# Amplitude at highest Fourier mode = 6.00000e-33	Pade error = 6.52920e-30	H/lambda = 1.40953527074799794198009540521290e-01	c = 1.0922776000000000e+00

9.94568876867707077840864955581352e-01	1.06953856437001740812631475934225e-02	7.42107091989334417812296901764262e-01
9.71175627455521235098359084092324e-01	2.19408593026803604580234474729845e-02	6.88535741647437877508341283464719e-01
9.30836936822929868629923678567246e-01	2.96015716394747469859104332682810e-02	6.27972114164889972552728776335430e-01
8.76898920029299104680718503552807e-01	3.37917744130543404042105325505315e-02	5.75601473567352574560178458408871e-01
8.13423149802454911552296232517513e-01	3.50019809613631117638340699237449e-02	5.28728828190637651514612378113893e-01
7.44498418694263703709921257466048e-01	3.39482041497934103723950446193911e-02	4.86074710290115945803087812622822e-01
6.73740078739032306268953445208375e-01	3.13920469511778918438608241506674e-02	4.46933834918883676413427945208425e-01
6.04021039276903654759646810386297e-01	2.80069367382651970989396300788225e-02	4.10857660470869159246492604280276e-01
5.37406066097440295331072584673366e-01	2.43126017513480259180977324433506e-02	3.77526721642387997496347729993500e-01
4.75221670344401303094711345835085e-01	2.06653601350189748905186135190695e-02	3.46694490393837078201664634911435e-01
4.18192402727459454511574242274435e-01	1.72807252302180079298055753449419e-02	3.18160177578453358388468064367054e-01
3.66592580671751434912796229906833e-01	1.42679655019572140429398396869602e-02	2.91753895473533499100186997541657e-01
3.20384176525033068767993618870101e-01	1.16640340554390603605042744021568e-02	2.67327547723197242566514177556051e-01
2.79328591944959112614499889322107e-01	9.46121275814949528236892118708612e-03	2.44748759124756427501609887374740e-01
2.43070503581532615998470688475804e-01	7.62720756624697702120521484141280e-03	2.23896695562393384657998873994220e-01
2.11197103473558247857689310077136e-01	6.11856289821178156922715113457232e-03	2.04659201358915507062089390756901e-01
1.83277805695630888774755183464026e-01	4.88895798396968666462517454865666e-03	1.86930897233937121636636993372382e-01
1.58889453359930043195022662008703e-01	3.89392230043087283480488284836264e-03	1.70611975195234447829367329314545e-01
1.37631275949111216640245241447500e-01	3.09320991914808001121219124626002e-03	1.55607482839668063818444284216045e-01
1.19132883011250809546815964564063e-01	2.45173240431575987743518107612151e-03	1.41826934681382809759398722284822e-01
1.03057696398461993854332765745702e-01	1.93965925758810292716611379431298e-03	1.29184127669317489821358001969098e-01
8.91035087749174210836698333642577e-02	1.53207689376216650943334547203789e-03	1.17597071941716251257765815678202e-01
7.70013181491549326897323450152555e-02	1.20844563877743588705334048799036e-03	1.06987975500641233143879139610848e-01
6.65132011609520916795801081327598e-02	9.51994356095743196719921901232059e-04	9.72832429055689085176621935013342e-02
5.74297181970475184768548274931070e-02	7.49129097392656166806624994036966e-04	8.84134639137161593273054585987428e-02
4.95671600438719844530119851485158e-02	5.88893621216382753028218737982717e-04	8.03133791897446867520787892962067e-02
4.27648235765611899158312189044388e-02	4.62497004687181391401810328490087e-04	7.29218177829841593913831238507968e-02
3.68824240142909414356593462912680e-02	3.62910928066574015251038846293333e-04	6.61816059347885428462385563659545e-02
3.17976999191460140890673454463307e-02	2.84532630564921119656625879876874e-04	6.00394496780118726654249014825482e-02
2.74042348539687429883340422384798e-02	2.22906530224421110087205286981571e-04	5.44457952184099378335564004928397e-02
2.36094999183845601137993758988885e-02	1.74496526657018555112831179007529e-04	4.93546717056894389818540279364054e-02
2.03331098468945620863293456063940e-02	1.36501125429037552989336238478752e-04	4.47235210486838223359719371688138e-02
1.75052790418373334022594592554882e-02	1.06704181472579962581780201364202e-04	4.05130191348649806134992062240482e-02
1.50654608910184633228525726851471e-02	8.33549365402963629092896036776550e-05	3.66868923319186388791858154359015e-02
1.29611527208529201556331018538444e-02	6.50719460712421866243996912876268e-05	3.32117325855207743748969454344612e-02
1.11468489424439153093763052275846e-02	5.07663626499615900588176669830268e-05	3.00568138568461248605834464495636e-02
9.58312583538525817730548537638162e-03	3.95808246096545533337196201505416e-05	2.71939121068602288938270851633025e-02
8.23584265146826207852043110222583e-03	3.08408751573967471526393371159673e-05	2.45971305472645886509019882223413e-02
7.07544510424188370604372835192087e-03	2.40164105978832023522314504304801e-05	2.22427314459595940647940727326802e-02
6.07635871792054141822576420564765e-03	1.86911341383630964443804289588889e-05	2.01089754051739467680945068365270e-02
5.21646086842110153879828602684621e-03	1.45383857271636812282492162885837e-05	1.81759687269108495558252228811213e-02
4.47662162048170845531196455540760e-03	1.13020403896082145951212407219549e-05	1.64255192364800254298477951352721e-02
3.84030462923115772325365312861790e-03	8.78142899313235145181114126050515e-06	1.48410007377864441225361463069828e-02
3.29322042695247563007617420758286e-03	6.81944660519769047790914006503044e-06	1.34072261153056284338131184061245e-02
2.82302535810547107442863733048535e-03	5.29318357779710226808469435568625e-06	1.21103289748413772684252993397803e-02
2.41906026354264008437224393751831e-03	4.10655081505444281785031127166397e-06	1.09376536242629878404542916990644e-02
2.07212375596570599779411526591552e-03	3.18447971367361084128985310958929e-06	9.87765312807362530161681108082088e-03
1.77427558192168114114608293755618e-03	2.46836427035202340908740711611605e-06	8.91979511847458707961448120856991e-03
1.51866614005262903730285369802489e-03	1.91248214315905282963025814883369e-06	8.05447500798234464237902396497943e-03
1.29938872926804510214359951286265e-03	1.48118654841276017688516265380562e-06	7.27293622355870610991661885702228e-03
1.11135154168866766546584584831024e-03	1.14670461174215561185452128024608e-06	6.56719706582561743096210848477928e-03
9.50166800872024369613459347091164e-04	8.87412463609992251011476972266749e-07	5.92998378428672561859667308409154e-03
8.12054782745933859556483980954469e-04	6.86484821294354015876515215395201e-07	5.35466944883798004492570928152510e-03
6.93760750842800440863055237862750e-04	5.30838511784477379377927273237585e-07	4.83521819091450751314735530535345e-03
5.92483094013484993637658183671486e-04	4.10306545481808389422111317921217e-07	4.36613438558272736629357389626483e-03
5.05811178407893946453074707770205e-04	3.16992891295643514221765909601541e-07	3.94241634772628266306096740033308e-03
4.31671620370695625628909870522847e-04	2.44768781134896536748827834906241e-07	3.55951412058117369780551611495161e-03
3.68281856796475630433004079467367e-04	1.88879784655947245189966635837036e-07	3.21329094507656054241255170534522e-03
3.14110037629269168262668611967309e-04	1.45639518824251926413547000470695e-07	2.89998801605106326714224424850966e-03
2.67840394267557723486100975340456e-04	1.12191067778688641814680318500392e-07	2.61619215674186361584642972574612e-03
2.28343349972496720312122858698749e-04	8.63212846118113579203017742108392e-08	2.35880607465483834839387673231582e-03
1.94649736044886610382884130192949e-04	6.63163639594848317374725419131296e-08	2.12502089820752069316470926682466e-03
1.65928562414008764445874435905607e-04	5.08495994699921432736211486201489e-08	1.91229073199089641116006673315125e-03
1.41467865088421381624891935296494e-04	3.88942209581995258602801459398293e-08	1.71830900633382783521366226316570e-03
1.20658217191080595508945157849838e-04	2.96557589916144888807019815653273e-08	1.54098643209367602105217976716034e-03
1.02978546332613250325686036084358e-04	2.25196017170736175070760305171139e-08	1.37843040360713182821547173370058e-03
8.79839499112187718395432697196745e-05	1.70103621014739252813620789303445e-08	1.22892572122164904602614971571941e-03
7.52952424392513563533256855909073e-05	1.27604200503753425629633879320040e-08	1.09091652852339950370587600162307e-03
6.45900059810684107083724836363292e-05	9.48558762355631131848201207916175e-09	9.62989376735445072288216657357832e-04
5.55949469786458414095764258375958e-05	6.96630191067203876950360672485233e-09	8.43857339945451233513930598202134e-04
4.80793907836646514047540073476773e-05	5.03310670359774191838502138382955e-09	7.32345111387873739742814472169354e-04
4.18497696699328588078376340009218e-05	3.55546259280721069901041463861576e-09	6.27375013743370100165804333749912e-04
3.67449814912296011950269543862284e-05	2.43314257901138764178187354128433e-09	5.27953855392592027941651654211029e-04
3.26325149642083318667688479680431e-05	1.58964018990119963931704033635990e-09	4.33160560616053231020309869880502e-04
2.94052542194744428351304960883141e-05	9.67150042291536229914401498667616e-10	3.42134496375252651846539130929011e-04
2.69788901322313342912773943548681e-05	5.22785153163232617441204438837989e-10	2.54064412773966967446222626742718e-04
2.52898793233583311199993410113615e-05	2.25777685115756722704951469131361e-10	1.68177908976847218148978841832511e-04
2.42939038996240639396971863915389e-05	5.54754841533344593813258862357646e-11	8.30609597765301155399122667472645e-05


==> anc/HL0.1409557179.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 4194304	Residual = 2.043415e-29	y0 = -2.89775803080419618868320706003857e-01
# Amplitude at highest Fourier mode = 3.00000e-32	Pade error = 3.32720e-30	H/lambda = 1.40955717864945372578219937859358e-01	c = 1.0922777000000000e+00

9.94670158395517860550024911080444e-01	1.05053963006468176888294570254110e-02	7.42606621461036847657196290970940e-01
9.71706699086582233536643467945661e-01	2.15791201541129714656350278784316e-02	6.89453712509076303279175400879353e-01
9.32072424094888089250957028703620e-01	2.91686917727371671969701537315965e-02	6.29264389526208970102363535735698e-01
8.78999429270474878027281372795529e-01	3.33769979707134484224547733575932e-02	5.77224649786407266507649248103413e-01
8.16425949249906774738828196610464e-01	3.46676411109946264091574301171075e-02	5.30640672710520108231684999847362e-01
7.48336090051067431448764847269685e-01	3.37251442680622616463112687186078e-02	4.88233008247882131954823544832814e-01
6.78274109049296760656754438375158e-01	3.12842756726300537811024874760422e-02	4.49297463738440853257784160975344e-01
6.09077455415897362441061647516768e-01	2.80006972709505711204983558307873e-02	4.13387775222184631642340411409284e-01
5.42804707440112930424590642609156e-01	2.43855146465637629311050691674126e-02	3.80187434606071948641476288790489e-01
4.80795916222837963668968841420976e-01	2.07933071563557626708526417209807e-02	3.49453075789873574910802555590322e-01
4.23799847578133661102766415482625e-01	1.74419633372749450357408755813406e-02	3.20987004455265359573107916531234e-01
3.72118847711139012149573856850765e-01	1.44449633394816658793322746489374e-02	2.94622261938035114525091634504505e-01
3.25742333224247346817536679747353e-01	1.18438160985437152391842038817570e-02	2.70213511098370914855603611905760e-01
2.84456198642255200892643113969436e-01	9.63490466778308098317084199948046e-03	2.47630993681177236127467836715530e-01
2.47925703532182730221073490323235e-01	7.78926199709838617472228845269202e-03	2.26756375582519169974138343474295e-01
2.15754606661977786362659302055901e-01	6.26594375180490525247905234070213e-03	2.07479895634321789797986657982653e-01
1.87525212847066164353819975255555e-01	5.02041724561574258382644050317224e-03	1.89698461456984383249789770592975e-01
1.62824106255635148272634714569603e-01	4.00941644521669381261602483851454e-03	1.73314433571599521254106333496797e-01
1.41257670524224058157786094585157e-01	3.19345714434548553360187853198779e-03	1.58234895528621695668255764422034e-01
1.22460605730962957750152221104720e-01	2.53789196079686893000233364062336e-03	1.44371251711489076506988808376617e-01
1.06099812838421320581114830364065e-01	2.01310830117021157678594455426424e-03	1.31639032446001403259887326718131e-01
9.18753262167581923190247818883160e-02	1.59426123547882176624618003910155e-03	1.19957818593252704165109735762138e-01
7.95194489375976929736496936369289e-02	1.26078441125995144575653434369035e-03	1.09251224492246737109874465242354e-01
6.87948634188437232943681117036507e-02	9.95822833380342851726309104666868e-04	9.94468989559542348296435383309882e-02
5.94922214657506295303651957377935e-02	7.85667773827375916076733865068436e-04	9.04765195585367161444317111316828e-02
5.14275336926143076968502879956825e-02	6.19234848917230980015529973946474e-04	8.22757665459993455517881763218702e-02
4.44395546863770318456723233458699e-02	4.87602975715368752734192673696929e-04	7.47842702984236820818084206687108e-02
3.83872787360677424091205733556417e-02	3.83618653317659187911818295216498e-04	6.79455312238330268486513144209809e-02
3.31476081401382836141537062276511e-02	3.01562932118893730153242584345017e-04	6.17068139792047031870025378622466e-02
2.86132225930777339010348446109849e-02	2.36875043427208728245292896652992e-04	5.60190195607906805737246802937483e-02
2.46906574371665247514607736438455e-02	1.85925400524844207364108210420864e-04	5.08365395319331171589959602255469e-02
2.12985862218095976324546838104110e-02	1.45830592643787978922587510095658e-04	4.61170967981561142341431257023513e-02
1.83662960714866852142614758215087e-02	1.14303501152412036886143992047306e-04	4.18215771276872932414760727886174e-02
1.58323408526583100473020029289526e-02	8.95324376288477242665975916228833e-05	3.79138552010413768096348314981281e-02
1.36433557556525653430911042037806e-02	7.00840482060698270429845271920517e-05	3.43606184586164995373459847406439e-02
1.17530168270748834338952497990532e-02	5.48255475453173664188606360743909e-05	3.11311914757373052986997096411130e-02
1.01211296572363377042438640166061e-02	4.28625906797861650762741383192365e-05	2.81973630794959964447753439841713e-02
8.71283249785623105404254608626989e-03	3.34897429453491799681951597854796e-05	2.55332179536271656284205716992050e-02
7.49790034033844655054879624778305e-03	2.61510647228453628296771147078532e-05	2.31149740625655448392372505544338e-02
6.45013779164007876418564225739050e-03	2.04087946049714407989622536909842e-05	2.09208268665071083378914066305746e-02
5.54684986463811924618870881214174e-03	1.59185014922363750131924462991093e-05	1.89308009979809123555449740606540e-02
4.76838100871956925337529004114882e-03	1.24093937927890908354276063794420e-05	1.71266098239676436739407523758706e-02
4.09771382191436866691248939798120e-03	9.66873291089709533384304700844593e-06	1.54915231171947130373186248229336e-02
3.52011990001485453698543843741067e-03	7.52950824911064764555927878740504e-06	1.40102428983068483097402821743024e-02
3.02285619042810854599352404604517e-03	5.86070055701719385619747012048683e-06	1.26687873842639594646909810475032e-02
2.59490103269108294124183102586887e-03	4.55959694518197739583413130034102e-06	1.14543828847522912923744299495526e-02
2.22672478971309189653572008588789e-03	3.54573039215276824663444775284904e-06	1.03553634202937759211202778583900e-02
1.91009061160937109524436334249589e-03	2.75610421899338461430284696203134e-06	9.36107778419996794634387510852056e-03
1.63788143587508479292756702552677e-03	2.14143201226195682384908317362402e-06	8.46180373091050733191089459439801e-03
1.40394982168785057476126179351475e-03	1.66317929887564615442137614037417e-06	7.64866894529643749564180120807371e-03
1.20298764957820990786052533699915e-03	1.29123772038150410142148395975625e-06	6.91357842996972754271311166221159e-03
1.03041309726620890440299173526648e-03	1.00209778725537035120308295949898e-06	6.24914793595691547006814291504188e-03
8.82272634499303227602199464938122e-04	7.77414347012108081604442049472907e-07	5.64864305216486205686205920139885e-03
7.55156070106682039056707360609020e-04	6.02881148859583360765325918274231e-07	5.10592356095736423608052190535358e-03
6.46122938303482104100794712852777e-04	4.67348516055721004132011058808837e-07	4.61539266300275566540851859928042e-03
5.52638732935345477904975563192144e-04	3.62132090676368987785371235231993e-07	4.17195067456927925308471679915761e-03
4.72519691801169970323916735122496e-04	2.80471649361308088140977646766287e-07	3.77095280354676870941483012053555e-03
4.03885001996305058735938491128544e-04	2.17107706122647911645053848313971e-07	3.40817061729519991675557324840931e-03
3.45115444478041868816076696375249e-04	1.67950500392734065740904141007249e-07	3.07975682806753989757817466454887e-03
2.94817624427980455943070348020555e-04	1.29821397252900692070622591609970e-07	2.78221304096303271923719962698429e-03
2.51793045839608033851829561983841e-04	1.00251005615440350544607528351922e-07	2.51236013383372140445727706008340e-03
2.15011386249488976071067787656593e-04	7.73216901784847649023079630101480e-08	2.26731096698189641698734419264924e-03
1.83587412554632926972843944270951e-04	5.95448056955267139648720054406602e-08	2.04444515241605314807742014755037e-03
1.56761053023225837164224428001850e-04	4.57650690257303646263644880482461e-08	1.84138564687580134713730739517332e-03
1.33880205263886461501015326657005e-04	3.50861252780647412634423289744982e-08	1.65597696778678658529738214681344e-03
1.14385916218083731985138636151699e-04	2.68126537061777276431224585954548e-08	1.48626486503871209614534735927958e-03
9.77996191760502936396213071467204e-05	2.04053714835220132282394949232697e-08	1.33047731249073120087470086651187e-03
8.37121553174608321228876455758414e-05	1.54460879583440801771331694952509e-08	1.18700670904856572293162336685247e-03
7.17743442713705223106908229912526e-05	1.16105850062659868205681139561972e-08	1.05439319775337194769092516251299e-03
6.16889005563242508260288790895541e-05	8.64758753003089524167908101021199e-09	9.31309022481051148558860590690850e-04
5.32035212227688577107477867566550e-05	6.36247107605307165804298176918749e-09	8.16543847785606541109846129089642e-04
4.61049950666006533774751268908736e-05	4.60465371348032102347677730359599e-09	7.08990971323402251660500996735360e-04
4.02142057033193608561046305237437e-05	3.25785450266471037257380764047682e-09	6.07634363022657993671358581225521e-04
3.53819198064767334704533021038569e-05	2.23258492969678688010895094756815e-09	5.11536470881427384511959830014463e-04
3.14852682500432547532333022519005e-05	1.46038357868207630019690130537233e-09	4.19826736117124584222117819274361e-04
2.84248422644944910963323289099514e-05	8.89416928704900113320215391584406e-10	3.31690755924041886570200446660142e-04
2.61223396014765211984272576833471e-05	4.81157714966156525183212666857227e-10	2.46360020714294494490785839175655e-04
2.45187075469287816647860966996136e-05	2.07922523258396670702976863677868e-10	1.63102140095258184808040101412317e-04
2.35727406429716041407460661773414e-05	5.11066299475890078430191631450078e-11	8.05753578041417236798545472544482e-05


==> anc/HL0.1409577894.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 4194304	Residual = 2.367538e-29	y0 = -2.89776168067649895659149509753379e-01
# Amplitude at highest Fourier mode = 1.00000e-31	Pade error = 8.67110e-30	H/lambda = 1.40957789355045957644118252815303e-01	c = 1.0922778000000000e+00

9.94525400746250966246061045801421e-01	1.07768688547215519446725671459479e-02	7.41895612825427982160481106691583e-01
9.70947748798030951553216073232102e-01	2.20957332543501449080664585109393e-02	6.88146019511750612466779492023535e-01
9.30307247540838597825780089647959e-01	2.97863701090769912470755420143385e-02	6.27422858103239511322986740236104e-01
8.75999438501768896436598566929731e-01	3.39680924416329842779999473927602e-02	5.74911287561046978284645541351500e-01
8.12139129514364535910792377071361e-01	3.51432101236377125287050927166851e-02	5.27915887537414543342899975942895e-01
7.42860008705210492820382598216402e-01	3.40414235214059772457678602497865e-02	4.85157193826826021965490683103159e-01
6.71807608289691688401400412478706e-01	3.14358931701939829304378657826417e-02	4.45929430493086669284239929827567e-01
6.01869569319168042778252519060236e-01	2.80076025693511480033603714718976e-02	4.09783045719411805874513256338177e-01
5.35112823759593684433726591472636e-01	2.42798614831597795650988847110863e-02	3.76397275037681222641042859282817e-01
4.72857681649529006556279634465874e-01	2.06096163194241549860932595499199e-02	3.45524210593802616472833291848724e-01
4.15818049688593678392786059252411e-01	1.72112724961449201961514313151962e-02	3.16961718946787614148060884646981e-01
3.64256096869290009222469053345995e-01	1.41922387104662189153381732640599e-02	2.90538643799019823325926565310150e-01
3.18122001239467554887024282480871e-01	1.15874915056603167557589902884306e-02	2.66105695757569911229273663818797e-01
2.77166705770973487931352613633341e-01	9.38755256851161674402605963991838e-03	2.43529369147226430624857816116614e-01
2.41026145397650439939821373987722e-01	7.55871204244171646224065610802826e-03	2.22687750637459362195504143772119e-01
2.09280510676682300841829773666211e-01	6.05645389558657029038296416703693e-03	2.03467651681609136310514597700546e-01
1.81493793738489909385351620012293e-01	4.83370817916498938269452423745366e-03	1.85762707555892132374162761944456e-01
1.57238760825349764715248473008604e-01	3.84550418108038486056986981893722e-03	1.69472177076059394120824913139283e-01
1.36111663793295233485273417392731e-01	3.05128328590640782004189657298830e-03	1.54500233109215260025531388333622e-01
1.17740007658427686078162424587640e-01	2.41577921850810558551697272825552e-03	1.40755579714578441823771199083940e-01
1.01785788777799891107236908899292e-01	1.90907680103978157418702820398432e-03	1.28151271999066250283463246212375e-01
8.79458936982682941851282377792521e-02	1.50623956097057576099932559800665e-03	1.16604649268963389171504555695323e-01
7.59508058605022543948760249216858e-02	1.18674398853980598292592772914213e-03	1.06037320133378223701169858295915e-01
6.55623784029539797949223580882594e-02	9.33858172344567109985927408539377e-04	9.63751598941691686018472607941672e-02
5.65711612846582493874225798006249e-02	7.34039519645473791831914253087955e-04	8.75482964995751763826028324321671e-02
4.87935879411307578903454327400520e-02	5.76388024600470455263477122502071e-04	7.94910725472662169982558059273812e-02
4.20692051245436867896693942416490e-02	4.52169242312634462754892157681641e-04	7.21419783629563980220930635736902e-02
3.62580503089990836066035269415997e-02	3.54408752637123531665533190353078e-04	6.54435559954958792780215509054738e-02
3.12382303327241364991850715997021e-02	2.77553533302391001402211255657838e-04	5.93422768156159868459929049858641e-02
2.69037232357462259697797477584265e-02	2.17192822127992393147676965675070e-04	5.37883968808950840478927348782880e-02
2.31624060017284542057979391730061e-02	1.69830196961976880543736544720144e-04	4.87357948034428458962890751207670e-02
1.99342997289819716609999274422118e-02	1.32698811235888018975435084754406e-04	4.41417968720193451480117634232886e-02
1.71500177149252362008678346470782e-02	1.03612445400970498115483824268039e-04	3.99669938612453276634223052237518e-02
1.47493991202103892573097529340818e-02	8.08459571294775065089244907211652e-05	3.61750534539604588701096771525863e-02
1.26803100346107259927688876560907e-02	6.30396649560065679391935193913550e-05	3.27325316169959734875123335012922e-02
1.08975940906676098739634522802703e-02	4.91230936538773573146234575982966e-05	2.96086856822396504540956630093541e-02
9.36215574832687737868167758676963e-03	3.82543059987050548638164022821567e-05	2.67752913333149524140078104339304e-02
8.04016068144771273419728941143997e-03	2.97717326005147651977344002701740e-05	2.42064651975552237380950999869108e-02
6.90233913672828545968706190827044e-03	2.31559915542406225578904697384431e-05	2.18784943026180642855450430681611e-02
5.92337958728716183500482339929767e-03	1.79996721034988492617113593287543e-05	1.97696732874086899137897613666096e-02
5.08140139619791006586992094392771e-03	1.39834533637398036620253681062097e-05	1.78601499587703620095631647744424e-02
4.35749650164452165110687235223074e-03	1.08572528687532127877405509119321e-05	1.61317795447928797856965147143196e-02
3.73533131898094398822310489799053e-03	8.42536208115010188033360116161285e-06	1.45679877964251111633721296504561e-02
3.20080112286096300770523577825817e-03	6.53473763934123786832009186392209e-06	1.31536429264781886363262082850358e-02
2.74173012790909909496076198650998e-03	5.06578717073236053066877976376362e-06	1.18749362516276176054019978031605e-02
2.34761133499359198566244960106232e-03	3.92512471480716754254288030209521e-06	1.07192713153529925716232074707219e-02
2.00938095988584141805223470045220e-03	3.03987960167600440431527382065364e-06	9.67516120628565771753785474885215e-03
1.71922292122719661790067692174050e-03	2.35322933663785892527341366411426e-06	8.73213373770998404629375692520372e-03
1.47039944464052016175968303869379e-03	1.82089600824031270792429460219809e-06	7.88064411888212814498604548574322e-03
1.25710434798077335947291652889730e-03	1.40840050510579906678565275447946e-06	7.11199472777355688345035524570554e-03
1.07433601686385041919623076963676e-03	1.08891224972474737447645755140207e-06	6.41826158237862787982310775845640e-03
9.17787467311913777639021379789963e-04	8.41566535758345734663370253827698e-07	5.79222709653629045861714410365435e-03
7.83751230828235074400962462226844e-04	6.50148741622604034651776631541733e-07	5.22731869485895566494262509331016e-03
6.69037092760608005286946500480262e-04	5.02066171413220757167389053639181e-07	4.71755285373949647873266249227681e-03
5.70900972663032171919718672734312e-04	3.87545226317775122543322315769269e-07	4.25748413372097625841130337218397e-03
4.86983460077276546782029849374334e-04	2.99004975101533434845311421353615e-07	3.84215877096752685522106691538393e-03
4.15256714877069602126759955819611e-04	2.30568719511497930928417253149693e-07	3.46707240147194963314948518405685e-03
3.53978611713792869861668508429478e-04	1.77683435180449551359240460512073e-07	3.12813150357300826893778929110529e-03
3.01653156345405364640552467399267e-04	1.36823482996883406147850933061802e-07	2.82161816348860172269048445719567e-03
2.56996330576420880715761867225449e-04	1.05260103855073381575464542819055e-07	2.54415779285103267191069085235465e-03
2.18906634764983370988113588008616e-04	8.08822277568980387982484400864442e-08	2.29268945587725323327044639539453e-03
1.86439694526511521974009483683009e-04	6.20572809706712973171297183048343e-08	2.06443849843106224198874361904950e-03
1.58786383163558805716311526524004e-04	4.75231469590053452856917070780174e-08	1.85689121079162752639820619080881e-03
1.35253985118424726169896504316212e-04	3.63043734442042280778817248209410e-08	1.66777129513261786827065391509659e-03
1.15249989954060166098505436729460e-04	2.76472343525758958186865536067849e-08	1.49501794386773224987706082749575e-03
9.82681623515751643955462696388318e-05	2.09694423576238481804238909583615e-08	1.33676536725131696753004390821225e-03
8.38765823668459270981431331925551e-05	1.58212364751078826800760823086931e-08	1.19132363885578802452128021368826e-03
7.17073925337220440934313550807193e-05	1.18552952268858574250717839554249e-08	1.05716075325739877689019712178371e-03
6.14480251387110763029302811477417e-05	8.80349300952881529563662076563030e-09	9.32885808883632901630499988658102e-04
5.28337149073814919538802173267801e-05	6.45896000966352667465050777940312e-09	8.17233240477610676650564918228771e-04
4.56411301428864919595415965382758e-05	4.66225147587108863898736713878166e-09	7.09048031429050872922753367113056e-04
3.96829796420298519987590719130459e-05	3.29070168591271050304160220625746e-09	6.07271837882587250808984713138656e-04
3.48034739874928673830057436595736e-05	2.25024821824000817210202027981729e-09	5.10929955429153258135643802039518e-04
3.08745385070804534416819515117991e-05	1.46917623102796779296357138193835e-09	4.19119056413041939564911496017865e-04
2.77926916880591034667650304317415e-05	8.93360660013665007161132096538390e-10	3.30995621986165266205724823842765e-04
2.54765175021319040075700008170525e-05	4.82684697720587575292686571686297e-10	2.45764987880884032578532809092925e-04
2.38646732841151500553845426207044e-05	2.08392072049873136143936086433970e-10	1.62670916470801928443063951303809e-04
2.29143868327903100115127616064747e-05	5.11936604771401769331326210902257e-11	8.03294794665814062589537435081160e-05


==> anc/HL0.1409616443.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 4194304	Residual = 2.232205e-29	y0 = -2.89776838425181951520610527669252e-01
# Amplitude at highest Fourier mode = 1.00000e-30	Pade error = 2.21980e-30	H/lambda = 1.40961644315991116719396478638294e-01	c = 1.0922780000000000e+00

9.94729613566689253089498378505153e-01	1.03937568028403628001768021050553e-02	7.42904363061094988504491059249184e-01
9.72018587264682410391295606986967e-01	2.13661465296842450934288329761175e-02	6.89999176583087911877167185165439e-01
9.32798680154592958726685178557760e-01	2.89130172254857995039739997856309e-02	6.30031297502965005918722938201155e-01
8.80235790631949315933087358715326e-01	3.31308587677625969543303836094755e-02	5.78187472306126713936112548444726e-01
8.18196201357815581188366093090181e-01	3.44678473470690958606441278984391e-02	5.31774681147607872305019572119543e-01
7.50602513347348209696174094756077e-01	3.35902830286415090037908256531243e-02	4.89513502864683786540476025113868e-01
6.80956746952297902721001548376832e-01	3.12172458797821804127087943621240e-02	4.50700354159439696102135858373746e-01
6.12074794912324430024558496003481e-01	2.79938680791953637656138251581074e-02	4.14890260234348761999948629146165e-01
5.46010855171742907635131024854281e-01	2.44260136821546398254164655982872e-02	3.81768404974532677955780356191608e-01
4.84112326756877828735169735275381e-01	2.08670612174058432826686472839204e-02	3.51093245243955379151533108338192e-01
4.27141799728044635755291035243712e-01	1.75361568389107024695968792011204e-02	3.22668880401262005679964330573927e-01
3.75417885463975781845055176388654e-01	1.45491712374031863818049639409189e-02	2.96330055032553708735265794296511e-01
3.28946081876847469927370828457156e-01	1.19502532077298515184390001875378e-02	2.71933039539561609167378870737794e-01
2.87526739702768681892789181166038e-01	9.73819173200966520042505777355202e-03	2.49349602023698860608964056874180e-01
2.50837340952656051978582537351705e-01	7.88599029965284422424623446624740e-03	2.28462867837476268213916612151120e-01
2.18491536089175126880664398822721e-01	6.35420481633925630589292336012340e-03	2.09164475104526418910898208577027e-01
1.90079367466347254927942427853162e-01	5.09938008463750686908735472069251e-03	1.91352669556733949789528433111352e-01
1.65193297852414107112502840470358e-01	4.07898294008084435601603142956989e-03	1.74931082487723142294996915270390e-01
1.43444053923745563084968854859233e-01	3.25399835986648798340543264002626e-03	1.59807992584715406337887355600110e-01
1.24469447846707800114532891140851e-01	2.59005566278428027287786931441537e-03	1.45895915675835502351788933417717e-01
1.07938527250345111193130054447219e-01	2.05768393335104474216349711379418e-03	1.33111403522461789240524173450707e-01
9.35527287843350210855785406789732e-02	1.63208880322394883348142885414145e-03	1.21374964544145126002601868706515e-01
8.10451920497347085766851838858198e-02	1.29269563648996788058370139017171e-03	1.10611045471231789299805858293011e-01
7.01790117928221275886451478421315e-02	1.02260530618427278158049276789664e-03	1.00748033400154594464566648413135e-01
6.07449386021531972104425807468786e-02	8.08045044961744913637472812857881e-04	9.17182530891926400454168461872632e-02
5.25588540216977534943021718959233e-02	6.37857266613941885306991522482293e-04	8.34579453809691504371486818423342e-02
4.54592216173353089065163553636062e-02	5.03045532927176925270556876722338e-04	7.59072202529013806615553525926847e-02
3.93046331122461481931523347332005e-02	3.96383217381638879572567455592388e-04	6.90099829950957811350278503723299e-02
3.39715150514661941959572373912967e-02	3.12083042507634202245595953952262e-04	6.27138350882947117107072584999891e-02
2.93520272137788333508095606399987e-02	2.45522050231651308678280732249905e-04	5.69699530625212504425217906262763e-02
2.53521626724250893417161510625180e-02	1.93015133134661843959914402787706e-04	5.17329494007872145252044604266177e-02
2.18900465855595285303018734406942e-02	1.51630040049161376791100780747539e-04	4.69607197424912551463733571791926e-02
1.88944234861168924903794264252426e-02	1.19037187136750414854455900089472e-04	4.26142804707474697368509036285029e-02
1.63033190462566709794314058890289e-02	9.33883117674674550877389098222352e-05	3.86576003934728448501864434652154e-02
1.40628606981050615721598675419485e-02	7.32188058798185619140431811303353e-05	3.50574297539323852398483325112411e-02
1.21262412402828532691305854310940e-02	5.73693525739359735365323767940285e-05	3.17831293002221182444738792526305e-02
1.04528100934570765491653420521591e-02	4.49232122420055382311988430142510e-05	2.88065016450594965174246342339372e-02
9.00727783434562707938061708456407e-03	3.51561410631451718969392821851186e-05	2.61016266801385684738561716476333e-02
7.75902081404052374432154461909386e-03	2.74964707482085785378331574747867e-05	2.36447023897614936179157095126879e-02
6.68147391472302631658992232679789e-03	2.14933384485782396594394962107843e-05	2.14138920501263144287832374610772e-02
5.75160073381727851701978503628001e-03	1.67914382572089605263291984215134e-05	1.93891785075615121676560965886212e-02
4.94943165716574701013325658145410e-03	1.31109806783389694013283137121859e-05	1.75522259909749521384608489752625e-02
4.25766136851051839002577530457760e-03	1.02318038282272122334391421164341e-05	1.58862497148637471460022118327128e-02
3.66129833282879311952466666588857e-03	7.98078929881473601409321628019279e-06	1.43758933615555384666414419367482e-02
3.14735968525551996464050656181840e-03	6.22190488333290032501059351398336e-06	1.30071143983943682239516591909320e-02
2.70460575786367275060604673916059e-03	4.84833286543316943194917812381074e-06	1.17670770908039580112527327476953e-02
2.32330918774969994755147496618327e-03	3.77625231290329221301976262881987e-06	1.06440530079763510741027606125308e-02
1.99505417820252751565860341547096e-03	2.93993180092734530086467585969856e-06	9.62732877011180142047111494036043e-03
1.71256203843567395497208583614056e-03	2.28785937893082492894864487685060e-06	8.70712074629476662719979702321962e-03
1.46953961475641888597520995960872e-03	1.77969281562479523279024784853134e-06	7.87449638085605895475877523782855e-03
1.26054765439164452531606099562737e-03	1.38385799731034367347543075873830e-06	7.12130180595303981630971400005314e-03
1.08088651873020918488168342457294e-03	1.07565906691430110119083722578854e-06	6.44009538741272916443906818572195e-03
9.26496991410256334990946275755866e-04	8.35792292619112347620786852625818e-07	5.82408684381779270575012186202491e-03
7.93874214473002880315682683432536e-04	6.49178214077082077037843043931192e-07	5.26708157001497396036195415010098e-03
6.79993038339623898658022456663423e-04	5.04044517364928458647701906230430e-07	4.76342978640397071519286604855068e-03
5.82243293071117809552983489420504e-04	3.91206288706171856446531224823818e-07	4.30798013164262010223810789615919e-03
4.98373682283306130154430394777219e-04	3.03501547958306112899316264401013e-07	3.89603732422356420558597010053322e-03
4.26443169663013391973563102904628e-04	2.35348865862126966442767815081921e-07	3.52332353397514774506062272183764e-03
3.64778874090033333448122567499471e-04	1.82400904102219218016276340177350e-07	3.18594311913561992672879796928201e-03
3.11939616221226576286038409881559e-04	1.41273271532283397920508539181783e-07	2.88035039500509289031724249683248e-03
2.66684370187126336158330935394087e-04	1.09332474278905323395317349821813e-07	2.60332011087726709806399662235659e-03
2.27944971212271105070202115426678e-04	8.45301980615021522779515844724376e-08	2.35192032888279546799725281698203e-03
1.94802515157066266579251805820724e-04	6.52738914040013542837703218911979e-08	2.12348742406156183954294823960280e-03
1.66466960403850132226836223062780e-04	5.03257706198662252400592257991014e-08	1.91560295790596344868138330545382e-03
1.42259507314898686394557330796337e-04	3.87240620003880713378698592130154e-08	1.72607221261322721994925707477741e-03
1.21597386909284831350908230732627e-04	2.97216296675343526313853022188650e-08	1.55290420525034800922314952216396e-03
1.03980739613651015439060205024451e-04	2.27381858398089563241891143338334e-08	1.39429302954985053236121095728860e-03
8.89813078528615031269323519236312e-05	1.73231044611926841776280037721120e-08	1.24860040018022909725387688631688e-03
7.62327035587335535621376876317099e-05	1.31265067495702795264307557397401e-08	1.11433929915750488144904364921390e-03
6.54220440640055202215219568252127e-05	9.87679559402998774761025338137954e-09	9.90158643183462398196744936740224e-04
5.62827780351324690490429517940377e-05	7.36321454597224299244801075168315e-09	8.74828902522934171126529164375978e-04
4.85885477660726524855460824477821e-05	5.42231996645874045779199714951113e-09	7.67228607741517698528761566454188e-04
4.21479558667559187828768524411087e-05	3.92750027310659909164482515751188e-09	6.66331682131733625885635367579009e-04
3.68001235370409218344418704000134e-05	2.78086872836798513361892705007137e-09	5.71195537215941712529387900513043e-04
3.24109444680948270893456275456245e-05	1.90700721081311969646191406048169e-09	4.80949869493983934049627156932408e-04
2.88699531314661515909883353835856e-05	1.24815680076211942498614596485269e-09	3.94786099497853545948863381454701e-04
2.60877390545825123786593805115398e-05	7.60543828143914894160406261418833e-10	3.11947394907030659868113923669230e-04
2.39938500412603241788623297605910e-05	4.11603007785478880101842602148384e-10	2.31719213816945964914507214724188e-04
2.25351376021139406911659137180367e-05	1.77917115274784940893899184381267e-10	1.53420294556206405360442638627116e-04
2.16745074042325483694419064058543e-05	4.37390512068020390161802230373384e-11	7.58020589557257537584734508433590e-05


==> anc/HL0.1409700957.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 4194304	Residual = 2.345897e-29	y0 = -2.89778262329257823857402486770353e-01
# Amplitude at highest Fourier mode = 3.00000e-28	Pade error = 4.13000e-30	H/lambda = 1.40970095657187668759501040637523e-01	c = 1.0922785000000000e+00

9.94638038858955045659634382280805e-01	1.05656744759203135846999912008774e-02	7.42447273101073376723272971630778e-01
9.71538249627372660641742751133932e-01	2.16939916568227168889657679319595e-02	6.89161382988128480797168913294943e-01
9.31680385710254407036864199400154e-01	2.93063558027162507534612804904633e-02	6.28853166414764970079414500076727e-01
8.78332530493290994590235796974464e-01	3.35091918174678441242756714113815e-02	5.76708312888882868525983505713102e-01
8.15471927921215325279967980354130e-01	3.47745474260053671458141802817078e-02	5.30032605892546680918030874354404e-01
7.47115895745144203760384142229765e-01	3.37968689513668675410777223160744e-02	4.87546586673527711110392590049047e-01
6.76831355409124208696798422130703e-01	3.13194183965264850429252233411184e-02	4.48545724383420657071636492960443e-01
6.07467174582641792615985352226642e-01	2.80035145268859155276966674160607e-02	4.12583044409912166151853746173517e-01
5.41084068135419944495889450833555e-01	2.43630391012166524663062838195240e-02	3.79341111291527820114697448966688e-01
4.79017932588971411293111578086609e-01	2.07531648974626268295915025612782e-02	3.48575563684940161589390631336624e-01
4.22009944418472511438506885715790e-01	1.73910592047325605797079578509019e-02	3.20087730353586779937290859232548e-01
3.70353603684383750254070549850518e-01	1.43888857762766739231099513348503e-02	2.93709725961217903768431768374528e-01
3.24029629131421956420517140301673e-01	1.17867170006889570682935818159775e-02	2.69295338892821153603828254320754e-01
2.82816128664216098092506648411236e-01	9.57963589874384985714456680214754e-03	2.46713980341057286095400976491722e-01
2.46371801346381434088303987829611e-01	7.73761648936308881652610241089025e-03	2.25846521816457885699202014820091e-01
2.14295113355852528708929426113939e-01	6.21891224834781025078841667028622e-03	2.06582440447307834538286468369187e-01
1.86164242224878620934864843653765e-01	4.97841726195160040007156473876399e-03	1.88817915550864736181356585779144e-01
1.61562646233467747526600529493722e-01	3.97247783637605754779910904694697e-03	1.72454616149183801959850422221327e-01
1.40094407446555018464834349916438e-01	3.16136338728214792646473589234370e-03	1.57398975530507511605463143520973e-01
1.21392583161241415357358802133186e-01	2.51028279782317265967286372373054e-03	1.43561793265006082236416675207419e-01
1.05122946854817385612588631913410e-01	1.98955138955948960756234734415730e-03	1.30858043572200939330020444682721e-01
9.09848017937666002730944599747282e-02	1.57430023560603440794245695251224e-03	1.19206801911843640250722574205910e-01
7.87100205728042480801078200187155e-02	1.24396984087179364076892538023250e-03	1.08531228633444623820796118638900e-01
6.80610800864744003904070084623241e-02	9.81730697686579743716316422197548e-04	9.87585694929751731383461975931297e-02
5.88285925058168756337537487274513e-02	7.73909759235862186681011205146693e-04	8.98201484304247683724722493713210e-02
5.08286489947948452394707086996667e-02	6.09462854800753463009815986367894e-04	8.16513391226719321879734000114567e-02
4.39001697426554722286767321018729e-02	4.79509969246955157987065213793348e-04	7.41915094511764212812457339731578e-02
3.79023728536547680626956746934047e-02	3.76937240857845496498074462829825e-04	6.73839379974425609110175051426129e-02
3.27124222746416114820918039961302e-02	2.96062607744958613593354669443578e-04	6.11757046857849047012496257803395e-02
2.82232818071153985077333111685452e-02	2.32358763195326045239656237405537e-04	5.55175592938665976374268139473420e-02
2.43417818448129068857808764517401e-02	1.82225908960867389787758046502623e-04	5.03637722130835282560324111763919e-02
2.09868933892705316921571517732081e-02	1.42806772079341172128957389633993e-04	4.56719719282438210150512296511519e-02
1.80881971603719616563479625225600e-02	1.11836907018034673107845153651566e-04	4.14029734469796126464451789224734e-02
1.55845322684562349734673964606681e-02	8.75241101122503560310747780867365e-05	3.75206014881126283104728668583535e-02
1.34228076601540632005447701608299e-02	6.84516424907005516278360660831951e-05	3.39915117201240921953927268404856e-02
1.15569595582860703816831484574318e-02	5.35007935966663205494033975046932e-05	3.07850127901130625523900119316316e-02
9.94703885268754982360109785495453e-03	4.17890739139659606021254766165890e-05	2.78728913506307850712443572689039e-02
8.55841352384172906542840352474305e-03	3.26209854497227495699037826653150e-05	2.52292418075188335704295955393480e-02
7.36107248091960995741943720763272e-03	2.54488804992020702982592376156850e-05	2.28303020900601530746971930934672e-02
6.32901853828155176540816861210700e-03	1.98418897948568362646357867780943e-05	2.06542963895460754168930832661926e-02
5.43973956106284146578033992179043e-03	1.54612904153655219748153271857516e-05	1.86812855201896021617340503666519e-02
4.67374803790234654010822609382508e-03	1.20410029295356826841000451684449e-05	1.68930253153190098612012262758091e-02
4.01418046732057307804299381331966e-03	9.37216703386741117398155790579705e-06	1.52728332696231904959074695137553e-02
3.44644896792452831817888518859865e-03	7.29095534224417358607379297933370e-06	1.38054634710538276689864637420110e-02
2.95793844291751621336205970839407e-03	5.66895470263598987151395777996844e-06	1.24769897349525710822342241565664e-02
2.53774345111943024439596471277128e-03	4.40558086001271992567660385016735e-06	1.12746967556528197433770968008077e-02
2.17643966641093140095087536192577e-03	3.42210166835268898489347465244217e-06	1.01869790213734720381997228077343e-02
1.86588545255622128677905266182503e-03	2.65693153179986343717435104468844e-06	9.20324719143546092857748926889701e-03
1.59904964818510277766960927645633e-03	2.06192956606414221707451358365615e-06	8.31384160638152583832766564218542e-03
1.36986215461861095968938752308143e-03	1.59948957958028079683095860176756e-06	7.50995258669856620498166404544903e-03
1.17308435449915984021338229727110e-03	1.24025419447739635011384803067393e-06	6.78354716788582480522475287862578e-03
1.00419676930252810750058328218062e-03	9.61320541440261456513182708631031e-07	6.12730191122207840117395953345160e-03
8.59301696040755935082256717889190e-04	7.44832814797177947722147868670339e-07	5.53454141856032401081123348445676e-03
7.35038854141084418602807669075117e-04	5.76879047572204792143067546591183e-07	4.99918217069076615616162582174246e-03
6.28512327749944460318791269031604e-04	4.46626943585711965565315783322522e-07	4.51568130572684499857845396816346e-03
5.37227311054864431167860416081680e-04	3.45647426761634911486511726816255e-07	4.07898995289089398784701239590820e-03
4.59035358817150234530940596419119e-04	2.67385490161552796653836440620245e-07	3.68451073543091153581736179361935e-03
3.92087014629438772782309379074196e-04	2.06746551639144861978739755138158e-07	3.32805906029222082264746167580378e-03
3.34790837975629204592328107521798e-04	1.59773327067051438065651520225628e-07	3.00582782735928490425246005422224e-03
2.85777980151294777325296265083672e-04	1.23393593226895792974228695311015e-07	2.71435521246926643929171205373780e-03
2.43871570917251944117194522698135e-04	9.52234318811363035110306453474438e-08	2.45049519844073016292526611919537e-03
2.08060274814244747290230100981176e-04	7.34138657485663731539625719433305e-08	2.21139054931257038866610246208538e-03
1.77475460314909269362897484421049e-04	5.65314072644059183758064121354138e-08	1.99444795030417303170869628412892e-03
1.51371498097074143929187920516588e-04	4.34650920298329941383201500618244e-08	1.79731506692085640571369061675227e-03
1.29108768431224135755739219116950e-04	3.33541792960696363730992954665538e-08	1.61785930420031945977603026500967e-03
1.10139013653618729751057366313179e-04	2.55319662483478785584196769802311e-08	1.45414807066293340027929222083537e-03
9.39927210857731622205950802594622e-05	1.94821559235631731429457085049557e-08	1.30443037709918070132995449521103e-03
8.02682650638963788650874629296921e-05	1.48049982318400045824472131797351e-08	1.16711963160211830552991595211608e-03
6.86225742199938312215552161595410e-05	1.11910346366008135858900558371851e-08	1.04077752516590481209664267156001e-03
5.87631222913006500122943128496867e-05	8.40075504901138883890524638747582e-09	9.24098928731939328303113840578139e-04
5.04410683491039793905267380140608e-05	6.24884895978958270668428444442359e-09	8.15897737366373526129873818750124e-04
4.34453963714809261394319815629099e-05	4.59202471222481526249252192151473e-09	7.15093600962695410382138123839193e-04
3.75979252807202102753076693481438e-05	3.31959920819844166403408152368135e-09	6.20699479262542123497986310232281e-04
3.27490793320579728958537526977830e-05	2.34623918120963139441093706755320e-09	5.31809958166513503048517957881480e-04
2.87743252514969623750551026152413e-05	1.60637514609908763039472670625916e-09	4.47590266329979875807751243109109e-04
2.55711969385440386137907885735518e-05	1.04991856503635041306312733711396e-09	3.67265933413564173466362110566204e-04
2.30568411642697535141530591019304e-05	6.38998323887897737855260569476152e-10	2.90113029918887841921572610889656e-04
2.11660288972012965720357181733315e-05	3.45499722390600259892998032748419e-10	2.15448922061491394077018852510591e-04
1.98495870356833872650801297755390e-05	1.49242211812847588766478782614637e-10	1.42623466949505045359292496596177e-04
1.90732146499402077778625078044406e-05	3.66744919295063849463102040811163e-11	7.04461052624820938374184450754389e-05


==> anc/HL0.1409774420.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 8388608	Residual = 4.839864e-29	y0 = -2.89779440142393981615430460622607e-01
# Amplitude at highest Fourier mode = 2.00000e-36	Pade error = 3.28940e-30	H/lambda = 1.40977442004448273218846983252507e-01	c = 1.0922790000000000e+00

9.94671826745876557862082702604169e-01	1.05022645261369792474692746374647e-02	7.42615157718673919419261734336061e-01
9.71715458762247433653408213627295e-01	2.15731455890367700774027031999095e-02	6.89469400055533744927146238549416e-01
9.32092847643108117244542534701299e-01	2.91615165047521306057199526449736e-02	6.29286512519700208631122380133793e-01
8.79034252588011461746059589231129e-01	3.33700893086767000953404429269001e-02	5.77252534909440750640085723357535e-01
8.16475895648564542695167891058565e-01	3.46620417394547249142482041920228e-02	5.30673675628369617918135818662914e-01
7.48400142281290586910904813697536e-01	3.37213905590574810435401166212720e-02	4.88270480618140971247171878769016e-01
6.78350033456908582913251521057021e-01	3.12824624202866249817393952185632e-02	4.49338760615805396420029225835622e-01
6.09162377093106325274695117564940e-01	2.80006173503045114918421856166711e-02	4.13432270268039787174980477123078e-01
5.42895598165000080037716305619485e-01	2.43868058261509374531852407527875e-02	3.80234532302521116402613738224078e-01
4.80889935984320464608962478357881e-01	2.07955669475899905493080632771674e-02	3.49502218861141073186327019110085e-01
4.23894539943666325550389437568900e-01	1.74448208175364995105558943900992e-02	3.21037677557963323624199670666524e-01
3.72212219709807242147859832573965e-01	1.44481137002302784735924776355301e-02	2.94673993142959124315436762385981e-01
3.25832857973511108073044187892659e-01	1.18470296156616573511842325402841e-02	2.70265872320486123148590200166856e-01
2.84542773960376940731379479374010e-01	9.63802123778659887310443828533636e-03	2.47683600660868703565457406504448e-01
2.48007590478445168656345963340820e-01	7.79217934368745218022642763120618e-03	2.26808887548523641562091393547169e-01
2.15831362975475493769359755713264e-01	6.26860422063131675565916239079780e-03	2.07532014476541414597360659106185e-01
1.87596629437637707115757368403761e-01	5.02279568563411834801194770072108e-03	1.89749930106589847849021190388025e-01
1.62890150477398467280279279646404e-01	4.01151014187657079488932792708589e-03	1.73365033288749768229181466697380e-01
1.41318437511874197486056750955255e-01	3.19527793579641732393626893074132e-03	1.58284441888665579325126274115304e-01
1.22516278002377603572902303481852e-01	2.53946029791975962382523404975532e-03	1.44419589245586912929346445924912e-01
1.06150628059080605270173895285956e-01	2.01444891392703216471794759204996e-03	1.31686028175017236921664065131614e-01
9.19215529302578788976653707618146e-02	1.59540010120836923632858081849559e-03	1.20003355124479742060408183721301e-01
7.95613697912020575254540553453590e-02	1.26174678420163759624955968744051e-03	1.09295193794815790372224350531179e-01
6.88327648437411933854529308125605e-02	9.96632129030643237128345872685873e-04	9.94891980522939311054533513549354e-02
5.95263881340619675653441521216554e-02	7.86345096610409031866418832272751e-04	9.05170488592922131007108934835729e-02
5.14582457554581872405597875587140e-02	6.19798937982397128692198749944260e-04	8.23144305305782558422938466913308e-02
4.44670860411645737702016367971780e-02	4.88070359545863436839487663413619e-04	7.48209793034585338119697958022382e-02
3.84118952775701541788434828018873e-02	3.84003860347044304945757357232100e-04	6.79802028590153447745268274012576e-02
3.31695657574009961298007608165539e-02	3.01878680527733288522608057006653e-04	6.17393732490710107017454870875373e-02
2.86327652138461709714069760292369e-02	2.37132396921661972395521886280711e-04	5.60493977160420710160875878747829e-02
2.47080155326144922209670217482750e-02	1.86133908786324577493406161833394e-04	5.08646724227424472351665542510408e-02
2.13139759669856726284591685990458e-02	1.45998436204891869448666824055875e-04	4.61429236499008818178514243842016e-02
1.83799190594641401990874301709184e-02	1.14437645913883378316928696801505e-04	4.18450402140965869065453160600891e-02
1.58443840952430286945072697684635e-02	8.96387909971749596073853753166292e-05	3.79349002645267396100948381021032e-02
1.36539917275292788849991511365430e-02	7.01676051582893144508968878048510e-05	3.43791953796583636199672883661222e-02
1.17624034448287146060847356739036e-02	5.48905190868787008288748898828902e-05	3.11472547603376709299726829064572e-02
1.01294102188709134842611315592631e-02	4.29125132761603418126422619860874e-05	2.82108720461678609191871023311410e-02
8.72013568324141986633349245250545e-03	3.35275713121227743692484965455957e-05	2.55441367997381869593959450404146e-02
7.50434039756723074442353197839489e-03	2.61792511525436744965439715539255e-05	2.31232720926885230528217580273183e-02
6.45581504145634667305824886502173e-03	2.04293575568799955014352879952184e-05	2.09264790960132755243391050305560e-02
5.55185164270812854073174973689954e-03	1.59330861939780317599313879870359e-05	1.89337893239028022461302718286817e-02
4.77278309033355248318861526026530e-03	1.24193279128143620218400027457967e-05	1.71269251097101600481073980644753e-02
4.10158221801458703531411478777038e-03	9.67507951547148432916732853901368e-06	1.54891686287195140989907452888505e-02
3.52351274569642771316850424909070e-03	7.53311587568593002428392446742912e-06	1.40052391855192105984100780659619e-02
3.02582538503242217558762603139928e-03	5.86224791841286504394725185661170e-06	1.26611779745712398987843175207797e-02
2.59749339264940048824438513972301e-03	4.55962941881293252366455842274060e-06	1.14442396081878103760977081278519e-02
2.22898268076909409171527493913161e-03	3.54468721435133008709670379062767e-06	1.03427903049652717521043251628094e-02
1.91205220901646359815082571205132e-03	2.75433767267199780606344857378948e-06	9.34621315547181019762701983629798e-03
1.63958082852063552253599963892072e-03	2.13922125608835266971311952788654e-06	8.44482088829116583397609516026325e-03
1.40541712832353718191980133792021e-03	1.66074135804347101681523734859700e-06	7.62977610268439004541072898135261e-03
1.20424921834162356007312854517744e-03	1.28873714925652986808337804943205e-06	6.89301840884722009712029548598971e-03
1.03149178159809395754153185127500e-03	9.99655511432429163011969205432145e-07	6.22719770122678103301601370664365e-03
8.83188105656701634028760448684533e-04	7.75115667101288214662248844126376e-07	5.62561292700690031092288123773138e-03
7.55925127027820332719141971231029e-04	6.00782787939177840580321073639764e-07	5.08215593698548494598550504982997e-03
6.46759788466758736974515591230125e-04	4.65484669242180284562397431130358e-07	4.59126011324180813428911913733477e-03
5.53155230415053719307521441399373e-04	3.60519522070714077637091687579363e-07	4.14785347218850532891845245936692e-03
4.72925527209455704000215946115152e-04	2.79113930113383396429819927416051e-07	3.74731592195006297135749489542584e-03
4.04187843663132624804545165788397e-04	2.15998702392507146540159694321319e-07	3.38544034012227052385336973015321e-03
3.45321032259350624128471590342557e-04	1.67077216278671354669315337591980e-07	3.05839713458434255338705178332577e-03
2.94929818019985852336935892407913e-04	1.29166266450352633521645373953567e-07	2.76270195488776855778617830442802e-03
2.51813829123064533033040006895434e-04	9.97937128532665223323397342776878e-08	2.49518623264618725271962353285035e-03
2.14940828382580230742008025630714e-04	7.70405920066174043097557605350833e-08	2.25297024483689858433856428556764e-03
1.83423585458577364371556014146732e-04	5.94180106837320862164781188482576e-08	2.03343841406915094228153928056971e-03
1.56499903619258174499114615560490e-04	4.57712297010462454206937751714459e-08	1.83421658488295247189457121630956e-03
1.33515379330382245581443775810817e-04	3.52049876385960644604665501772524e-08	1.65315104376397958445987483446242e-03
1.13908529078623905124731479520985e-04	2.70254043180292758534799469395908e-08	1.48828908059128591742729911329487e-03
9.71979667114677957972665689977644e-05	2.06948166469192701468760640332184e-08	1.33786091898074283933265428837587e-03
8.29713571300094898586257082758585e-05	1.57966941581155581557036739465526e-08	1.20026287138109016196634929655061e-03
7.08759092109487789466261925459782e-05	1.20084048437841467160363994568495e-08	1.07404160052746684720332645901210e-03
6.06102030780868026885223802934827e-05	9.08009041702558612751120474525731e-09	9.57879390484803742916969391822776e-04
5.19171749334945924479017815298477e-05	6.81829286239901145762088496302928e-09	8.50580347303697602554060760529545e-04
4.45781071473197662651530690350470e-05	5.07327383938609997140182356557285e-09	7.51057461637869917110043316851955e-04
3.84074926561291592479012065674815e-05	3.72920307054641732718955268629535e-09	6.58320474266854877794440066940487e-04
3.32486613338670362861801737179561e-05	2.69657532328023655174435550705664e-09	5.71464490665738116073486947285501e-04
2.89700722482966049966566760676066e-05	1.90635903547223785444383901101631e-09	4.89659292643328255220080099767128e-04
2.54621899480953584192806208915727e-05	1.30549176754371428582497200448529e-09	4.12139294120708394132535721892928e-04
2.26348754535869087645693056261780e-05	8.53425374061528062503879519876457e-10	3.38194085435824782734483854458369e-04
2.04152337131172466039069876883289e-05	5.19492501453316224426408702341559e-10	2.67159507226559568080187241996536e-04
1.87458691678194295466644602018947e-05	2.80920010463013984162465408844252e-10	1.98409191364490966167508729427765e-04
1.75835099554517549887834351443832e-05	1.21357586339007342260522580142062e-10	1.31346502318168855385917520978189e-04
1.68979693882724224494013401567783e-05	2.98238576688111611125702674053048e-11	6.48787095111392352016128354187201e-05


==> anc/HL0.1409840766.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 8388608	Residual = 4.985089e-29	y0 = -2.89780446991826147420424854300719e-01
# Amplitude at highest Fourier mode = 5.00000e-37	Pade error = 5.75920e-30	H/lambda = 1.40984076637487274964625678788225e-01	c = 1.0922795000000000e+00

9.94588022613256163477903287421306e-01	1.06594887949098437743773498387444e-02	7.42200908762142013692415891915933e-01
9.71276001769688050966103964441918e-01	2.18725840198343541724364728467092e-02	6.88708639844293314416435663588330e-01
9.31070352717959316032718685435010e-01	2.95200105672614210454371115641591e-02	6.28215837494962884183197969504997e-01
8.77295529437205295603333127530872e-01	3.37138275131658575270543978564152e-02	5.75907855336788148588372396312569e-01
8.13989721847070524027019230281752e-01	3.49394025633147893999951684561000e-02	5.29089909053508822885461895881758e-01
7.45221936781401163979412338262242e-01	3.39067541479154613348407609754409e-02	4.86482530771467723021204399287309e-01
6.74594154675744265168825282650661e-01	3.13724005333325333491151913910159e-02	4.47380642204252167008114824754276e-01
6.04972683354788099293939445726946e-01	2.80064236912298147444798107650690e-02	4.11336132454944815349428239705683e-01
5.38421222217410019257958924011450e-01	2.43269469702140241886603456586266e-02	3.78030094043598696193165856091077e-01
4.76268924825932107447156686673427e-01	2.06899856694149875857634686711946e-02	3.47216594044204720014026622858683e-01
4.19244973015559308046739385148542e-01	1.73115222144792943499167617789335e-02	3.18695424572834864698311737916224e-01
3.67629007966862751543782646532018e-01	1.43016336497915413617051328325771e-02	2.92297246839594034923214388193439e-01
3.21388193285848429465454043737342e-01	1.16981399146530246012686184108322e-02	2.67874480426539490099113282514801e-01
2.80288549883465278418974707863399e-01	9.49409891817252170708770324976166e-03	2.45295238469384060566959664472598e-01
2.43978627756450638142401451278294e-01	7.65784346424014714883309144609883e-03	2.24439152761243892979576694877797e-01
2.12048731919204080291054779774278e-01	6.14638936797157157846528909745689e-03	2.05194513859886028458451253705175e-01
1.84070696960907628315489786288567e-01	4.91375038673074662616199076626675e-03	1.87456369333124545583940562650156e-01
1.59623195201391840173416588245673e-01	3.91568065262635366810027327717871e-03	1.71125317175416537745111348134150e-01
1.38306800452099623846461642492811e-01	3.11207589607553313979823905566254e-03	1.56106787660645611745696439646753e-01
1.19752079502813093190907230992187e-01	2.46792943443410444523069600642946e-03	1.42310651869970245083401198357423e-01
1.03623108093089695991544896919895e-01	1.95345091550694074100842604610381e-03	1.29651034460007616248346365859826e-01
8.96180983333916396281170381486841e-02	1.54373906495306157157289803822674e-03	1.18046241985594451929726744431816e-01
7.74682887784443585308891744763385e-02	1.21824868661475485230880829337507e-03	1.07418745749703992887728542803433e-01
6.69358620419087463093583122353871e-02	9.60192368544896092089207465629850e-04	9.76951796655889598867100743210424e-02
5.78113850943191254273369339142759e-02	7.55954038583977417903637766322563e-04	8.88063293839422471558961945332542e-02
4.99110836544199090623679934571290e-02	5.94552800875458615981373279102002e-04	8.06870998037101790808597776175360e-02
4.30741395539082230658516351230716e-02	4.67172717212989285785948689110939e-04	7.32764552817528794793371232094327e-02
3.71601197761406202685843442489473e-02	3.66761441374479577403430703334960e-04	6.65173316271032851172228280937373e-02
3.20465943291374138225531702476564e-02	2.87693954127041377580285186383763e-04	6.03565220792751900262549277653669e-02
2.76269676256846959380873655834887e-02	2.25494577187836126658988066976266e-04	5.47445412028986763781708548707581e-02
2.38085281317392198007943361422690e-02	1.76609415340867217871925353135867e-04	4.96354712008181125577589179883184e-02
2.05107093906684333037653086524101e-02	1.38221453371067854910065348664913e-04	4.49867949932873945700510112549077e-02
1.76635492155175923507819036996307e-02	1.08101165896708669602836910539906e-04	4.07592200466763693784932507104133e-02
1.52063308587478468075958830956149e-02	8.44863604038728363176258042143432e-05	3.69164966541028504171639988094731e-02
1.30863889721994802887716148099686e-02	6.59858835226819954078436724178463e-05	3.34252341250470982707882680194870e-02
1.12580633147825722115796573326829e-02	5.15026823551239654555425562592810e-05	3.02547179512937234617378097421455e-02
9.68178394907305205132985561536899e-03	4.01724847335908625938583882456390e-05	2.73767304754244747513474527958474e-02
8.32327278019679528434811505825864e-03	3.13150319354672307566921953889547e-05	2.47653770519378963527312178061317e-02
7.15284753354475930290820569058636e-03	2.43953653975198252329697666101227e-05	2.23969192214265946922383470510022e-02
6.14481554182971084332931841366044e-03	1.89931428206536588108081581324534e-05	2.02496159177180294149678870500174e-02
5.27694599567558722670764774670227e-03	1.47783500859975646573791672321758e-05	1.83035731370533675054221803241042e-02
4.53001060999040954724803638962000e-03	1.14920963771944244012711285910593e-05	1.65406019390017583705987735168530e-02
3.88738394472062860151739392812961e-03	8.93144251124796432728377101168489e-06	1.49440843430814504313808035329618e-02
3.33469582104746750128903592490431e-03	6.93742610973172495519339371729640e-06	1.34988467556701254776685470982934e-02
2.85952930864696659397991417990200e-03	5.38561930560512814805996671413221e-06	1.21910409089318640623370640900836e-02
2.45115858319613506964908773080440e-03	4.17869165744641543716277383304170e-06	1.10080326354046407130465223605152e-02
2.10032159263662752009246631508345e-03	3.24055914064842597721433427263935e-06	9.93829885114425112587744946254277e-03
1.79902300361949101619789265534256e-03	2.51178564097698928338651011005852e-06	8.97133280729784476644127479017561e-03
1.54036340249262900301541479570479e-03	1.94597164010593907194330181352793e-06	8.09755720149931320243668946672161e-03
1.31839122994196014551737203253729e-03	1.50691974691555133912602080146757e-06	7.30824440973671721437660767199655e-03
1.12797441755176033836607848613157e-03	1.16641103105248946848180675652236e-06	6.59544307250514440754170456825376e-03
9.64689130407515357962085044587967e-04	9.02461515004719103275839515286487e-07	5.95191048967258661590154311841045e-03
8.24723380235047153905720191071330e-04	6.97956103675699465270666675063258e-07	5.37105051427425569461102358508649e-03
7.04793565537741152023263541659414e-04	5.39579085892510104773828497743844e-07	4.84685670932712351944471832052702e-03
6.02072240227477810056153091347214e-04	4.16977481760373454543042287726547e-07	4.37386048173417137250257871772152e-03
5.14125626538896811286491633843432e-04	3.22107031536330790205465149949108e-07	3.94708385212480245884616121337894e-03
4.38859578118496539073795012678580e-04	2.48721319822286006443466605559380e-07	3.56199649893797933252175442428529e-03
3.74472867252668952971843744833700e-04	1.91972985827098344265150507132277e-07	3.21447671390339413893896189480059e-03
3.19416817810563084484969482756015e-04	1.48102642741766098041059948565623e-07	2.90077591282181079021135728357946e-03
2.72360434446582173460781120691529e-04	1.14196384287574751786488379009814e-07	2.61748635672682063306923713135801e-03
2.32160290956778155152682294465183e-04	8.79968896327312965271946207513861e-08	2.36151175248946064897379976391372e-03
1.97834538447998508722970163590220e-04	6.77563854425722274257078134219032e-08	2.13004041889670858111505225796464e-03
1.68540479011925180277564191201863e-04	5.21222736891695375466714285256748e-08	1.92052072548281820733488901464104e-03
1.43555224512382409582159781205745e-04	4.00482345148173923849902609752562e-08	1.73063853708403382013026641362035e-03
1.22259024327234094300874123218571e-04	3.07251821202740315268222617281840e-08	1.55829642561811387390970917630030e-03
1.04120901728658407242366841162572e-04	2.35276808771611731011102900775110e-08	1.40159444021457603819954895015547e-03
8.86862871614684814823216742915469e-05	1.79723916429668110926137172904255e-08	1.25881225671715848867733923359558e-03
7.55663789281944246540498264448495e-05	1.36858719797190240245697305016221e-08	1.12839255689288156231131582090815e-03
6.44289985146802424213413445886578e-05	1.03796436930268499055359372058290e-08	1.00892551461167490667743748683078e-03
5.49907397106217212514530831254814e-05	7.83090222855541551426070832230691e-09	8.99134288980225421149421878223912e-04
4.70102384372795242810599884484977e-05	5.86760284801272225757860325143642e-09	7.97861442389049868671729622519469e-04
4.02824143391304987679915028592199e-05	4.35694002506289191372463952663908e-09	7.04056215055684744419101694073877e-04
3.46335562011365034565463963071417e-05	3.19645628322623669825457013506171e-09	6.16762597038684865216563700841960e-04
2.99171415467346683580576256465028e-05	2.30718818167309852590244922184456e-09	5.35108143819523156644936921643676e-04
2.60102967410777238267824496850634e-05	1.62839090724609079271784557968522e-09	4.58293483155716282436502246805337e-04
2.28108179043676847410209405436699e-05	1.11348725053122734742952362247261e-09	3.85582460323799931869353334770073e-04
2.02346852176896732471939890407278e-05	7.26968137271102938004287631280190e-10	3.16292866983157470745788971076217e-04
1.82140140358200336817877283555755e-05	4.42035468362418487095182811835612e-10	2.49787695990201392755766746075398e-04
1.66953958494915011457425629897525e-05	2.38827832114929589126003256919765e-10	1.85466860705383896909659709798261e-04
1.56385907908629718458755167524054e-05	1.03108897504642144115054734027525e-10	1.22759312797382893277450495537501e-04
1.50155412599692254315268195615378e-05	2.53295349489052931245690832944626e-11	6.06199488594366094594105406208102e-05


==> anc/HL0.1409902172.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 8388608	Residual = 4.595415e-29	y0 = -2.89781323159200985189777979673399e-01
# Amplitude at highest Fourier mode = 1.00000e-35	Pade error = 4.53730e-30	H/lambda = 1.40990217195759419917691890336482e-01	c = 1.0922800000000000e+00

9.94623990713073311848914273877883e-01	1.05920283027716110084545299334142e-02	7.42377667323544834896852080365480e-01
9.71464582599962917384607554581964e-01	2.17441887429422188583782106682795e-02	6.89033825896802717550941913502794e-01
9.31508979734791187087948469420798e-01	2.93664640032913699275981499424683e-02	6.28673824826475937244810181012763e-01
8.78041052484335834679531134786213e-01	3.35668430839387379870217483938895e-02	5.76483220048591292058618237949391e-01
8.15055137136876830973611121209154e-01	3.48210899926301046592679601993653e-02	5.29767626652327342000721766892607e-01
7.46583076417850833562661712639979e-01	3.38280077361886598374705623911149e-02	4.87247584719287039683171248063321e-01
6.76201672093319381843170720381885e-01	3.13345780266434134233531874315456e-02	4.48218415635852692543529767319289e-01
6.06764733692278174622093750599566e-01	2.80045878612863570645134337334431e-02	4.12232831222922069797378979674371e-01
5.40333853034810723939481476229648e-01	2.43531213932311016812780645667944e-02	3.78972984778327735269391346256481e-01
4.78243058684356715184732153609605e-01	2.07355981285253059956825321002562e-02	3.48194071755948614122628240623915e-01
4.21230170287110094420894450772142e-01	1.73688593344122264179309396237578e-02	3.19696984382954927375294743035360e-01
3.69584796749632814167499114974355e-01	1.43644859675388441327025147997662e-02	2.93313422307815996301751877790615e-01
3.23283844786437157274091454696071e-01	1.17619184975124064845552495347491e-02	2.68896782020310762956528134515790e-01
2.82102020576997282071435982580014e-01	9.55567041986140606853048783946679e-03	2.46316102994284729257115735082537e-01
2.45695166631009160594143344348891e-01	7.71525349812167207449082765599953e-03	2.25451902479930320303807028081098e-01
2.13659453330899349714462463078277e-01	6.19857231356354636672808319747791e-03	2.06193319891170616835165596578054e-01
1.85571275936245922525920879241485e-01	4.96027270121109147374794482145573e-03	1.88436214080419480548200134257610e-01
1.61012750302847839204892194985760e-01	3.95653398648225783064999101349088e-03	1.72081952406375797715232084661169e-01
1.39586976814176401701371340834710e-01	3.14752026349959690634568691256145e-03	1.57036687025976686655330794869139e-01
1.20926317977910411551083179399848e-01	2.49837972649174620250791338477841e-03	1.43210958394294820219889006637387e-01
1.04696075244855214397879620509933e-01	1.97939802409778472863989835882630e-03	1.30519504548003702940859872230198e-01
9.05952493617284841246749543145054e-02	1.56569722756009216480650751234528e-03	1.18881187749765953660396974079616e-01
7.83555371463338254564392368583509e-02	1.23672193827677173805448517760135e-03	1.08218977213974071624706850612056e-01
6.77393331423119022997772040988480e-02	9.75654484165076611898175047716899e-04	9.84599480025257903493417329726165e-02
5.85372353097322425643060795748645e-02	7.68837739409185176379532083700815e-04	8.95352721196444589034979326597697e-02
5.05653698268980528320741211049909e-02	6.05245151801541846925919233924702e-04	8.13801889009016541302332299564173e-02
4.36627269072373445472342605169225e-02	4.76014526101123695428712099928052e-04	7.39339488983025371412465316994920e-02
3.76886188026591027404676182760338e-02	3.74049118585671006701801376134405e-04	6.71397298916039077206042186722344e-02
3.25203192988192669538282348273167e-02	2.93682760590329167567737569030058e-04	6.09445265997977908108121497587359e-02
2.80509113012506470030336908799697e-02	2.30402539275587183626291894146171e-04	5.52990177084811996798541880352236e-02
2.41873488836775024874505791689935e-02	1.80621447564310824774376460025024e-04	5.01574149903831325572212501593637e-02
2.08487280308830634391981798818183e-02	1.41493417882231291025132616070779e-04	4.54772995226524676471959135475710e-02
1.79647534627795346871245158742146e-02	1.10763718710776737934453181168955e-04	4.12194494645120247955534940140586e-02
1.54743855712080984007142096482532e-02	8.66485028016004308356925034894456e-05	3.73476629529165192215974000945851e-02
1.33246503906897746002368817167993e-02	6.77381743737436002570120109984581e-05	3.38285788893823792730766251097980e-02
1.14695957397910730749755219253819e-02	5.29200913986448742883162358875149e-05	3.06314979978742831310772484184698e-02
9.86937755993775978464763115965356e-03	4.13168865430863852846324604662576e-05	2.77282063913081690493669810225338e-02
8.48946165105767442720887795552802e-03	3.22373559229109419518422355306158e-05	2.50928036866211641871094182635616e-02
7.29992726450512395146407563350959e-03	2.51374279297456734577274148083727e-05	2.27015373429576095434813851077539e-02
6.27486027406822421635087555469615e-03	1.95891941371888088136486135542697e-05	2.05326444549475326467184058061400e-02
5.39182485907252909234754598241557e-03	1.52563724547185931197511546463933e-05	1.85662018123303897034832323666604e-02
4.63140378157374280732484161531305e-03	1.18748908965213619448021245196735e-05	1.67839846528025342588503217852141e-02
3.97679843451743610031420777715541e-03	9.23753952257672019664818850988624e-06	1.51693341342985264667847296434259e-02
3.41348090627887535361816849765776e-03	7.18184856569560655569928903305765e-06	1.37070331317925316226337933777766e-02
2.92889134964466418164137824820372e-03	5.58052159389301291551641072881192e-06	1.23831896949227877561550755661339e-02
2.51217490493722202366105949582542e-03	4.33389090782001766959269066066865e-06	1.11851276230764700471966229724202e-02
2.15395322575976554759050053808524e-03	3.36397330780280054033617090623540e-06	1.01012840909141035132729984338158e-02
1.84612625656218521473373145687364e-03	2.60979197520098076962748922208207e-06	9.12111466794728317119866294659217e-03
1.58170036627711696312262233874957e-03	2.02369881367627099052560743480211e-06	8.23500599669257007327766839749905e-03
1.35463934945147995401851641403325e-03	1.56848574627079265347886101213660e-06	7.43419587904111402397300455065474e-03
1.15973522793774329565293515300500e-03	1.21511697790047308316245860114287e-06	6.71070003578779552266971202040642e-03
9.92496213438747800180184663117627e-04	9.40949509127829666113083861357842e-07	6.05724472330766067233970454912097e-03
8.49049577246711511819844298564070e-04	7.28337520702799565945114836638897e-07	5.46720466434953119710013338819871e-03
7.26057488196895305795019014943147e-04	5.63538597342652841093425452013351e-07	4.93454603606926798525668623191778e-03
6.20644129927568394390145710838931e-04	4.35857202093965179677946720850548e-07	4.45377433033308639615774122654659e-03
5.30332617663830585474626303435631e-04	3.36974471290332764788421277354240e-07	4.01988682763429126597195674350682e-03
4.52990419393313036539700996461706e-04	2.60424185036091063292450502912225e-07	3.62832935808224266643136462092725e-03
3.86782151686431806701617559896770e-04	2.01183313915820648831648466442531e-07	3.27495700229562302880521184581162e-03
3.30128767301515416062756631163999e-04	1.55352304439689440519087080239434e-07	2.95599838818706773382118111975458e-03
2.81672280814703775268075715087639e-04	1.19905601976617541016858972998531e-07	2.66802325016569499139901247280326e-03
2.40245291234227831428763885329809e-04	9.24971123414495951135995074024332e-08	2.40791292995480141944854442900629e-03
2.04844658693678124355435371985809e-04	7.13086081488368140623966710257836e-08	2.17283351223778906803327414037044e-03
1.74608777670520432784994255115446e-04	5.49316829087999881802509229171908e-08	1.96021130526997443097465675475837e-03
1.48797963359233656553748425239337e-04	4.22758949081737145980989192460384e-08	1.76771039754883159739483201336523e-03
1.26777532273316305586852255894640e-04	3.24973429281664841736651296988938e-08	1.59321204591307635858393698847934e-03
1.08003214146121696126360957350068e-04	2.49431705691675172086787786571602e-08	1.43479567666230308093614411595317e-03
9.20085808820051355147359144495768e-05	1.91084794263630783760377444788065e-08	1.29072130873237083046655873543155e-03
7.83942206367022377886490545823508e-05	1.46029018719439027371129732566127e-08	1.15941323600013957437525482430473e-03
6.68184218972371803785716091572936e-05	1.11246875438614690098207315983124e-08	1.03944483285159865366391867203071e-03
5.69891644138680653265982763228983e-05	8.44062982299374927485312674969457e-09	9.29524371284789554216423497481270e-04
4.86572416555032235992730041772488e-05	6.37052794056886498955393766260125e-09	8.28481758080726745341985652297860e-04
4.16103636655524344018272555920437e-05	4.77516915963355152623601263644137e-09	7.35256117031100665723115401526227e-04
3.56681102521080004097712572592796e-05	3.54704116290461016336513296240351e-09	6.48884153821524889228101654071611e-04
3.06776227686920643621269430197114e-05	2.60316103436731587456304787380073e-09	5.68489249569046370426312216144517e-04
2.65099387076480497308981255767853e-05	1.87954479984567741748112685200494e-09	4.93271233464758926948871752459435e-04
2.30568872693049554007050499320981e-05	1.32694884770577006031661625512250e-09	4.22496786588552266411686352707825e-04
2.02284762689856851703813989993891e-05	9.07598315460376245221104736176485e-10	3.55490428768650554580554318827736e-04
1.79507114512717125587201688438461e-05	5.92682904625258487779188800831909e-10	2.91626038742105408273166004750842e-04
1.61637987307128585460329440080074e-05	3.60451675435065717467269033728175e-10	2.30318854980760560163326172402814e-04
1.48206882886854304792155951359285e-05	1.94778418729513028852160468484086e-10	1.71017900736601715130981438760350e-04
1.38859270238263756014791787225482e-05	8.41007754964111533217612946265847e-11	1.13198772625770438073845329333811e-04
1.33347927520890369620171405138242e-05	2.06614214121664433907300804615616e-11	5.59015911635218517859963370987085e-05


==> anc/HL0.1410015315.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 8388608	Residual = 4.877393e-29	y0 = -2.89782771164044975025600010356776e-01
# Amplitude at highest Fourier mode = 3.00000e-30	Pade error = 1.38950e-29	H/lambda = 1.41001531548548895510641716904839e-01	c = 1.0922810000000000e+00

9.94452154757983453124516222647539e-01	1.09140437635824589919739952736863e-02	7.41542730733894754734086540051978e-01
9.70563951850000664632551294139882e-01	2.23560988303834174608966665027048e-02	6.87494795101437545234828488663330e-01
9.29415738512577987171877436961016e-01	3.00963340798672444458916988512946e-02	6.26504570697011827945110011245918e-01
8.74486970172488405992056882009777e-01	3.42628389175677537383856821427813e-02	5.73757278936314034047457668360318e-01
8.09982521103685249979646202155127e-01	3.53781249725634510872993350068810e-02	5.26556867609246566520211388206508e-01
7.40111645686863196005587898451521e-01	3.41951744309909051089903371377723e-02	4.83623889069105584165827066642245e-01
6.68570257549827940137618385010085e-01	3.15066618582519265104867642964526e-02	4.44251708650303565008547841932090e-01
5.98270156977800478688245908428259e-01	2.80061994280936053512434276985301e-02	4.07989028804181750527769172831748e-01
5.31281274509377362155800462717920e-01	2.42229660446389328563034992755383e-02	3.74512857105975761417455690456852e-01
4.68912963572904532361099994116322e-01	2.05148077672986668648058742520391e-02	3.43572931675290991963346378550127e-01
4.11860878570345086952236588682716e-01	1.70941469992142983665443340792546e-02	3.14964833429400236350787162137075e-01
3.60366578802961808444834146974287e-01	1.40651926527235837044156575085060e-02	2.88515253371200324388391532483673e-01
3.14360365246514179353772144906981e-01	1.14595661490849804856653442472261e-02	2.64072879398320072349420323361015e-01
2.73575643094643995237217134101465e-01	9.26482651758069500920363084396988e-03	2.41502289787617547494473826719365e-01
2.37633750971110097137147633133861e-01	7.44489690859175936652299735442418e-03	2.20679742245356376658288825014557e-01
2.06103234138190108558827803514526e-01	5.95349938047385336911080600928578e-03	2.01490298029336229357638483172604e-01
1.78539100373024761462738771789227e-01	4.74232716823930962427473423454767e-03	1.83825922884531617633165695093151e-01
1.54507386351062129174905201724805e-01	3.76558983893510261692195099085378e-03	1.67584294880277374350960220445805e-01
1.33599449654259627691431492959582e-01	2.98222125571515030730265274858220e-03	1.52668105248246504594927995889589e-01
1.15439353760156529852032477663811e-01	2.35667085951230425461285629027035e-03	1.38984685113903389976832167760503e-01
9.96867799585889106788035718949374e-02	1.85889249592687542519409977907207e-03	1.26445832497145804063039084784008e-01
8.60371590145315961463771662163442e-02	1.46391972091860792471947950157595e-03	1.14967749444626688805700778971489e-01
7.42201647036091942930493335417946e-02	1.15126234583060636188967434909136e-03	1.04471027892724158316182789814522e-01
6.39973194714043373493774588431921e-02	9.04258689220207534905520286746483e-04	9.48806449221076234243448007992161e-02
5.51591920476463313737725248178791e-02	7.09455354226879916064810687078267e-04	8.61259442006479218021159659213499e-02
4.75224846045944193754023770964895e-02	5.56048661138954503810477436157640e-04	7.81405916932342946846948122617344e-02
4.09271866560849239606508504892273e-02	4.35400104088662222472442831528922e-04	7.08625012478498514095940715502683e-02
3.52338948308352446112317338837954e-02	3.40626289571307510450203514885116e-04	6.42337304144479531115323229211233e-02
3.03213480297581185394486753173529e-02	2.66257815763871753249312961055709e-04	5.82003496047698856897843171078280e-02
2.60841966736251976772060354835640e-02	2.07958988962584436391479265645402e-04	5.27122890824857535886195511871738e-02
2.24310062296832236068458449355098e-02	1.62299626648313043392958938221332e-04	4.77231687628552189165889258805058e-02
1.92824845972621085427138135637187e-02	1.26570553792546832153955226044255e-04	4.31901157400724153685759676972886e-02
1.65699173382212895111911448862952e-02	9.86352269078564402670511515099570e-05	3.90735740743861895155425372916018e-02
1.42337922651974784703412091184722e-02	7.68109175711231360576572379894588e-05	3.53371108120795405913595030115222e-02
1.22225943225056807726514232519718e-02	5.97738912158474134462366560867279e-05	3.19472215890441660005371490651012e-02
1.04917522227328155521405516734806e-02	4.64839468738762655268898132123088e-05	2.88731385562479581627891705056186e-02
9.00271943544963235875157964481125e-03	3.61245047587821801309404871740998e-05	2.60866427987512791569571978703638e-02
7.72217355080716665737509205156457e-03	2.80551323925061143843304311797376e-05	2.35618829103522570606236435732875e-02
6.62131957031579090329383863439422e-03	2.17739911486186026960343707827004e-05	2.12752009394999465310779878519539e-02
5.67528419727889114423203777865547e-03	1.68881746816101676945924842210560e-05	1.92049665456274089443163494989220e-02
4.86258964579475381111994797042769e-03	1.30903120084098702134285515969729e-05	1.73314198982660122539669675692744e-02
4.16469682645192962002458892814226e-03	1.01401343565734816509957233255777e-05	1.56365236037600156375131139603143e-02
3.56560898519124883917271928998025e-03	7.84996869353889410305611664723511e-06	1.41038237444875030100280549003486e-02
3.05152796731795694886023452321772e-03	6.07333309773884961547158858114366e-06	1.27183199582705468356431676983126e-02
2.61055625532350471955233365884704e-03	4.69597926399786062055528726271514e-06	1.14663443689129858569203771549829e-02
2.23243879418455987849560435496829e-03	3.62886338271144543698570605048536e-06	1.03354490956936986227330555777622e-02
1.90833938035027802446767517660244e-03	2.80263497561113789205290578280398e-06	9.31430201020234786188362244196801e-03
1.63064706088209801065535174330968e-03	2.16331942670570200436694483814390e-06	8.39259036709181933095921557415615e-03
1.39280857708641507900606751942322e-03	1.66893833462254312067667212057420e-06	7.56093191005683552018872391498283e-03
1.18918340151421521952084554706268e-03	1.28686600812116796750343880241134e-06	6.81079304384598100341312462212374e-03
1.01491836669925914151158642979525e-03	9.91763309787377876450503646045734e-07	6.13441366216827833550563992230416e-03
8.65839276254547665378849816900405e-04	7.63963938833081713934799513086027e-07	5.52473822503761082852832558772876e-03
7.38357231052735050423234706985634e-04	5.88214989043127185493819053143820e-07	4.97535268597742119445345423227892e-03
6.29387701393952312376855618481881e-04	4.52694704734437811813506943500218e-07	4.48042687963996080812339328717438e-03
5.36280635721347538145095994497372e-04	3.48246965863114726033024831070557e-07	4.03466199217608701544392670061902e-03
4.56760122410420951195230047747393e-04	2.67785101097515976395690030559078e-07	3.63324274758744656855826185692407e-03
3.88872317752320449016352479250219e-04	2.05827900235328853124095303683753e-07	3.27179395261565791592880743411103e-03
3.30940524222840502166689001324448e-04	1.58138765932069107924245662783945e-07	2.94634105168528250419365159761453e-03
2.81526451704929192019370576272315e-04	1.21445276796075238811886366143572e-07	2.65327435260650622987779418554767e-03
2.39396823378809333257323709065724e-04	9.32213989092401433448617262356892e-08	2.38931659257011332175641831542068e-03
2.03494600087505154744150461212081e-04	7.15184728564529945151274308561441e-08	2.15149352289135248296969989680910e-03
1.72914194362719489514624416355169e-04	5.48341490281282390557186314284449e-08	1.93710720218691829026072786650129e-03
1.46880129844224216217369672443821e-04	4.20108268485623527479330750161982e-08	1.74371170288421891932485881107341e-03
1.24728675186500668794246706005303e-04	3.21570164378041267023820391036918e-08	1.56909095490238509162276979088789e-03
1.05892045198991332613138684750178e-04	2.45864964430897908826008339905314e-08	1.41123847220010509912014730880910e-03
8.98848172171813997596630875077274e-05	1.87712778752952948420035423310877e-08	1.26833873265395840978256632603979e-03
7.62922586561377628409438247042439e-05	1.43052702301391596546834513903008e-08	1.13875000927993902654367727583125e-03
6.47603032965452969677280372752617e-05	1.08762373829104696087124811289734e-08	1.02098847961328986978548689156948e-03
5.49869499282078277942103394527152e-05	8.24416937383898017851322802533145e-09	9.13713467924717590319783490049131e-04
4.67148882660245225008208057953891e-05	6.22461570110237974581284653818150e-09	8.15713700451459185653770156071527e-04
3.97251841943300037957037595109300e-05	4.67585229273476784208070043635673e-09	7.25894476249612110078061801615553e-04
3.38318799343096786061707410809589e-05	3.48900838562532028839472455772435e-09	6.43265674781029905841095987222002e-04
2.88773851513824935704138211595947e-05	2.58047707482409547258363408097179e-09	5.66930535178671129360732268609639e-04
2.47285527550430173085790625333047e-05	1.88608680152170484682166316317782e-09	4.96075151458600885153073953927576e-04
2.12733485614582548883442400586102e-05	1.35663027874211511647281846239238e-09	4.29958633634640882917113522716856e-04
1.84180374048853215577425882452205e-05	9.54439917877243917430094202846955e-10	3.67903887456808901235139348372076e-04
1.60848199787626287506082052603073e-05	6.50770658335427105357330235732228e-10	3.09288965816733542403206954757799e-04
1.42098649172768529275524346323711e-05	4.23806868573352353106542270157881e-10	2.53538943334187050111465694952371e-04
1.27416896256891214772843342076130e-05	2.57153326111021062703910259538413e-10	2.00118262874153620629196505503799e-04
1.16398513421266976977207528002766e-05	1.38704059079430168919852904238963e-10	1.48523499207624310849876172449555e-04
1.08739170534104052002321970974126e-05	5.98092963389734638193657149002362e-11	9.82764810843757145681649302189823e-05
1.04226873639491737463556999457116e-05	1.46817126514581320526305943486767e-11	4.85033111182107371989100615904987e-05


==> anc/HL0.1410121230.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16777216	Residual = 7.540362e-29	y0 = -2.89783889730825171898600553003300e-01
# Amplitude at highest Fourier mode = 3.000000e-37	Pade error = 1.01890e-29	H/lambda = 1.41012123021226394699291768547529e-01	c = 1.0922820000000000e+00

9.94500733942059030585971390554734e-01	1.08230713055382473831866362881999e-02	7.41775732883159251772299157667575e-01
9.70818481042859775953675782027854e-01	2.21834847253694516289131127321936e-02	6.87925629188817874083260781608570e-01
9.30006888142106558685225325446587e-01	2.98909526038480695953410233028501e-02	6.27112617206731598440069483381781e-01
8.75489661996011193649163005541152e-01	3.40677070577492694116110474640679e-02	5.74521795984480593098677281565750e-01
8.11411885147060809487633879515230e-01	3.52228108688906173011513430480761e-02	5.27457511977437742820504486465992e-01
7.41932702168705556417025326570764e-01	3.40937686318661559619961507252371e-02	4.84640302458660018846603425845654e-01
6.70714677511200331631493761725250e-01	3.14603020790816093816823989196194e-02	4.45364105881615071782087506464794e-01
6.00653682761406205412310551497193e-01	2.80076586658913528857482562796589e-02	4.09178788419729761402674833497608e-01
5.33817753924039716899193955516034e-01	2.42611459847418800148015709117007e-02	3.75762840530653162257544381267811e-01
4.71523585966948121629994118329206e-01	2.05780349856944041152571044376228e-02	3.44867565044172571584895257132194e-01
4.14478986979930873248378520989048e-01	1.71720796742084630389475791545566e-02	3.16290060369108284006454185219951e-01
3.62939208360084558514805173660909e-01	1.41496210390634495722078168546660e-02	2.89858445239848255240352539420015e-01
3.16847737855172012470987594869221e-01	1.15445100366341120077361873722606e-02	2.65422747740388523101160924302875e-01
2.75949603023575406210607611371906e-01	9.34627111437806545365013631260489e-03	2.42848814379165607290231176576286e-01
2.39875806670154893650586959471821e-01	7.52039560334601595601565489646366e-03	2.22014112111514680374701700445678e-01
2.08202597828080237501186065385244e-01	6.02177147849823877907466242485479e-03	2.02804857888631906995728153937744e-01
1.80490922686704857948453621179499e-01	4.80290944725858264451928739273045e-03	1.85114118220724596022805034770436e-01
1.56311261895164136914184907206346e-01	3.81856014680701218337879056614687e-03	1.68840611527058751375865801232721e-01
1.35258201574520995642736243620855e-01	3.02799185725373412465228252610297e-03	1.53888002063831229451371041572886e-01
1.16958072346342093090583842213725e-01	2.39584082741251798281171095002990e-03	1.40164520293624309587507056150055e-01
1.01072077691050635648163780341892e-01	1.89214645376947000782199651411769e-03	1.27582785220260510127347278175645e-01
8.72966027287468227996457160560687e-02	1.49196121793537967624951792453464e-03	1.16059739029045378574101311363421e-01
7.53618489688923338270885582789379e-02	1.17477217907245076932678049052126e-03	1.05516632652325160374770159595936e-01
6.50295506149194671517913918084095e-02	9.23870661399519637730039971710619e-04	9.58790226764689031243476406230830e-02
5.60902578406223024175238818665694e-02	7.25743874947355225727686062886364e-04	8.70767560168142898376753140935608e-02
4.83604897048594733000250312387564e-02	5.69524148761991841776366302306751e-04	7.90439300354800263949850763070876e-02
4.16799381992190325862342090056029e-02	4.46509332753047318028356749518238e-04	7.17188233296586397329708209514761e-02
3.59088260544214825003036307630039e-02	3.49755705444604615661241019372890e-04	6.50437972167178321110809938602826e-02
3.09254705816762817572843714002630e-02	2.73738482988662116234807984784560e-04	5.89651707562541280395873172055790e-02
2.66240744128050422242076234133369e-02	2.14072277964807651120965229619959e-04	5.34330735907065280114138593199469e-02
2.29127449951009786470213021993898e-02	1.67283073989808169561882710836571e-04	4.84012814288004486713653198724916e-02
1.97117337039795559357341113939014e-02	1.30623541213147208331555395158326e-04	4.38270389805242063274819314928527e-02
1.69518795452952775985619656448339e-02	1.01924275792361851388935173802447e-04	3.96708748050841965877431261227369e-02
1.45732397184978294477982926170509e-02	7.94744943906649062586013458689031e-05	3.58964120055894169167726899628774e-02
1.25238885595505205795550529816111e-02	6.19266843707659852611798714426065e-05	3.24701781048697329675683100511606e-02
1.07588667778407225235020766941677e-02	4.82206164096787469165083706051616e-05	2.93614168403805817581403913516462e-02
9.23926393316932903696472063905371e-03	3.75229311635928418694284732259332e-05	2.65419040609891345963711354001568e-02
7.93141844727852710067505029499800e-03	2.91792044112767456939299056433609e-05	2.39857694071309037294106492292191e-02
6.80622091370280753165376545855237e-03	2.26759789677949436801529112429628e-05	2.16693250140989662472784165513576e-02
5.83850794332503464964156995187589e-03	1.76107365240382684549593383416422e-05	1.95709021030084089771171703001139e-02
5.00653519340776061948340225653537e-03	1.36681809172219881828956859131550e-05	1.76706960167515521944389939243419e-02
4.29151953898999774071726348013207e-03	1.06015289601902403233966587865908e-05	1.59506200103157796668087095000488e-02
3.67724154170846741186038509789650e-03	8.21776784935928478599205168514002e-06	1.43941679044250695978098795429443e-02
3.14970044893575843797951036360808e-03	6.36605004461953173305538962972225e-06	1.29862855524838803317455678347835e-02
2.69681491873129122766828221293022e-03	4.92856661687765262377020028485411e-06	1.17132509510048774951863042970841e-02
2.30816351994938990753888117810710e-03	3.81337619020948015462386691341968e-06	1.05625627374801675704983017968316e-02
1.97475981051818553331948106690805e-03	2.94877525563498983116038361037928e-06	9.52283675774660384052576922573370e-03
1.68885746007469333034148663814359e-03	2.27888215584043455892965273980384e-06	8.58371034080918906446250938619108e-03
1.44378146540650656122493406845567e-03	1.76017581369184294275147457091214e-06	7.73575389147583251046980754123465e-03
1.23378201729686334015613638261626e-03	1.35878485335031414160076670641629e-06	6.97038939891811845037493971506435e-03
1.05390802345469463422728086869545e-03	1.04836600558145712789816604668188e-06	6.27981545782880256959726280465264e-03
8.99897681802736723404741394236091e-04	8.08444904351677471328082135750927e-07	5.65693840309349681793235609104414e-03
7.68083838446924576867893932657228e-04	6.23119422520431716019221585932065e-07	5.09530916715744493448131961225062e-03
6.55312161247148681934383809273532e-04	4.80047042281834455603078245167108e-07	4.58906548187204422186489949730659e-03
5.58870418338564707277253961924618e-04	3.69654591813918758496814370536114e-07	4.13287906204006552510880297513098e-03
4.76427375960714281997144059813897e-04	2.84521943377758087795399460905445e-07	3.72190742297880599180676243232577e-03
4.05980025836516561674532279775719e-04	2.18901708242190426194081073256890e-07	3.35174999770373082248283870877130e-03
3.45808022851348115988214379246955e-04	1.68345174816166050197404206976013e-07	3.01840823172667464917119586608736e-03
2.94434362101121488690011911926510e-04	1.29411188934331638741704618480996e-07	2.71824934555035513242796284107685e-03
2.50591453299940627379545907679580e-04	9.94397415502061886827247750538303e-08	2.44797346562856072024841656263560e-03
2.13191862583527030878399667768668e-04	7.63760037382567999768021997033922e-08	2.20458383323186854872129624154921e-03
1.81303089131641926301922467038145e-04	5.86336649311025701020097235508380e-08	1.98535980887460096199230121619409e-03
1.54125828639444120293229497988675e-04	4.49888714929411707133194668496074e-08	1.78783239970396252663861049999923e-03
1.30975249116671133724045971320814e-04	3.44979737061744894969458073072913e-08	1.60976204884695737067261059926867e-03
1.11264868249820390837661547381600e-04	2.64337840273938819924629152634491e-08	1.44911843881430401580434874413910e-03
9.44926769274406914402362952399452e-05	2.02362179516158998071586451055891e-08	1.30406207650573828052773939685425e-03
8.02292015953015035593010271188506e-05	1.54741016996258626319422900319546e-08	1.17292744639330622972167381134792e-03
6.81072397936981765044454041491861e-05	1.18156436331182440008490144406405e-08	1.05420754070937060701938195981861e-03
5.78130393561895338354891270241794e-05	9.00562229192109919340031717991970e-09	9.46539599049900679823925671495452e-04
4.90787230766784351395831666257294e-05	6.84777742800349129511535826756967e-09	8.48691913179826036477282715763185e-04
4.16757878479321615140166343577173e-05	5.19122822591070569242748210391729e-09	7.59551575382580598043184475073608e-04
3.54095309002395360862492941908935e-05	3.92000604505385377182847833810717e-09	6.78113069733947188092870760036594e-04
3.01142762947280915758223141568138e-05	2.94499389402127642804324695813066e-09	6.03467624145333421631176373337054e-04
2.56492926498705916286343005416175e-05	2.19772426556722723555784767671014e-09	5.34793256391205594513572637340706e-04
2.18953085373651447564094700240629e-05	1.62561093052933928835291910023459e-09	4.71345459645916653441829081254054e-04
1.87515453723195232117376296230371e-05	1.18828661898765587069699851109378e-09	4.12448481966921147678299431156257e-04
1.61331992270297130834373321856973e-05	8.54793317459975225441677203487244e-10	3.57487159246692420357257376267880e-04
1.39693130859279160842693447617331e-05	6.01429972723986320166006405888592e-10	3.05899262949972570303655865953470e-04
1.22009898655292541309887174984108e-05	4.10107462589274657899987470989727e-10	2.57168323626499111115857461923646e-04
1.07799042442317033221235143011422e-05	2.67095692971855431061155073555595e-10	2.10816889541259222371767000750914e-04
9.66707815140559215921459792893749e-06	1.62074891197525564616445850501548e-10	1.66400177304197464164214253286673e-04
8.83189080069750335818964599952884e-06	8.74243770632878195325471580523336e-11	1.23500068696423024742944626149359e-04
8.25129955328696743589059235610902e-06	3.76987143731319664903322739034373e-11	8.17194050164127619922763179840843e-05
7.90925279652798089270912358888116e-06	9.25429623003613127931218938786059e-12	4.03323004890655670668566827066949e-05


==> anc/HL0.1410336511.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 16777216	Residual = 9.585309e-29	y0 = -2.89785223177847008391921836674802e-01
# Amplitude at highest Fourier mode = 1.000000e-37	Pade error = 1.53310e-29	H/lambda = 1.41033651116712045718099855974039e-01	c = 1.0922840000000000e+00

9.94437277683873773769166256138553e-01	1.09418770031294270357497484764806e-02	7.41470662184057176938850109910191e-01
9.70486014993771131417958299575864e-01	2.24088592915074883375197874607005e-02	6.87362173440314977577433366962902e-01
9.29234797368877813092189799946215e-01	3.01590148144277027704078703099832e-02	6.26317810127217812888031743404879e-01
8.74180227973913602621692919053545e-01	3.43222612149765526025337480225603e-02	5.73522799413103511343933204353745e-01
8.09545532181515924997496785409265e-01	3.54252698895399464184240210699962e-02	5.26280961875969073470566873318893e-01
7.39555293933875976978305633306663e-01	3.42257885248002522550482802480183e-02	4.83312845435345070488623842531634e-01
6.67915576147670804830575583567493e-01	3.15204604823476016016753383057845e-02	4.43911627719511372746462244786732e-01
5.97542972047754885276971967673898e-01	2.80054437639828074722565337001950e-02	4.07625642653401458677535591838495e-01
5.30507911695140493801328784793494e-01	2.42110798736954242759221706166679e-02	3.74131433611045368374250705501268e-01
4.68117440276662086416247390126504e-01	2.04953696859449057448802274511989e-02	3.43178252057756103233966050469444e-01
4.11063456441632281394518122359248e-01	1.70703125859340933121428162828147e-02	3.14561209114522905343300410752075e-01
3.59583316606510044710778392767525e-01	1.40394561844238625800387242094378e-02	2.88106555519807206955294951217395e-01
3.13603291683537037335357127621134e-01	1.14337363857526142089883559681949e-02	2.63662567440196011530575470525825e-01
2.72853247209412057002860205836824e-01	9.24011135398825159999838359363497e-03	2.41093434819283919130381460853761e-01
2.36951587244431514539980060590647e-01	7.42202706049386660311557270471684e-03	2.20275045965668402376788159639313e-01
2.05464523916164869399608628539441e-01	5.93285231546664449642223047109206e-03	2.01092109422001797129197928413703e-01
1.77945270860169427773005907629822e-01	4.72403374136117516352957551782167e-03	1.83436254751697408286149305866170e-01
1.53958525303669082940427739507298e-01	3.74961845335653404477142373638940e-03	1.67204841639214587352151540679415e-01
1.33094674231547218963391937264255e-01	2.96844052898849606281715086215347e-03	1.52300262637752434036206921681281e-01
1.14977101666219960767186874337327e-01	2.34489423266911428381179350409283e-03	1.38629571810794468218245113972222e-01
9.92650345372186269659053398941563e-02	1.84890873798837665793279983513080e-03	1.26104313168345887546829966669295e-01
8.56536203112224848188770860194503e-02	1.45551292582549045002988323630369e-03	1.14640458482030973517047488520772e-01
7.38723774404462669015550996628499e-02	1.14422437034389914512806587688718e-03	1.04158393012292042972710418110180e-01
6.36827673198775471033017646582741e-02	8.98396312707185851082438712703182e-04	9.45829099259325401926472548377983e-02
5.48753659631991396328371270049645e-02	7.04593861382069104270057962992596e-04	8.58431904305612032114961082978842e-02
4.72669314720238481183756811010626e-02	5.52033082699964864536875721545845e-04	7.78727579720510021162870357379464e-02
4.06975431384805689974235445704063e-02	4.32094990703072950093135562584714e-04	7.06094023339950579333954985461368e-02
3.50279101400152119121947629694126e-02	3.37914622268479003960807336374289e-04	6.39950741110720328749768174802890e-02
3.01368983712916799720048304372213e-02	2.64039455902930985753383517604153e-04	5.79757526364935199139758290462931e-02
2.59192933857506629670166051992430e-02	2.06148927360059715112106694854512e-04	5.25012917394690697574077657949613e-02
2.22837991224942468954852868239498e-02	1.60826193858116770658791972767678e-04	4.75252482168557359679831419897176e-02
1.91512616597816150973893521793841e-02	1.25373689552100304636342881098554e-04	4.30046979300563690672524754622187e-02
1.64531017528249899650593591915384e-02	9.76648657815100373112090600571397e-05	3.89000441384229770270931800456213e-02
1.41299374970646414250444423291599e-02	7.60255212606888070705071199072538e-05	3.51748221549241452709634030622237e-02
1.21303779064418208619522998235899e-02	5.91391402631638854020519235732994e-05	3.17955037616847881227239093713550e-02
1.04099687425875017418939493663342e-02	4.59715925197295024768241503398456e-05	2.87313041593419413605606196489208e-02
8.93027308246487607225995587826641e-03	3.57113740187758885106119944461567e-05	2.59539936245063769487768731673436e-02
7.65807055416717622053991438886924e-03	2.77222749149137819819050334733939e-05	2.34377155362689930080278981092267e-02
6.56466071107018167868769834891405e-03	2.15059541402498725388213628948271e-05	2.11588119841819347598049563258815e-02
5.62525754402960734885108521947568e-03	1.66723913097090503900564043570148e-05	1.90956577712723372170765971231431e-02
4.81846359029949721354584796317716e-03	1.29165887204392453711944058030437e-05	1.72285032895614952386986209611149e-02
4.12581345380904564646215167262828e-03	1.00002232503820553083393465402282e-05	1.55393264858653910764568285085736e-02
3.53137778777410687012138875784202e-03	7.73721222371774265575625053850404e-06	1.40116939451709932434569460125665e-02
3.02141990168120965154160856482523e-03	5.98236982130451364938468774465874e-06	1.26306309823097679358771840317228e-02
2.58409814201716693087134677497642e-03	4.62250082953232551263789994189844e-06	1.13825005384849133802123149609672e-02
2.20920806581906768407689868667266e-03	3.56941441539783208042295500545249e-06	1.02548906161891828773727121270319e-02
1.88795918764102338426076633071233e-03	2.75444881634492629990176350833529e-06	9.23650993913692778647578600283475e-03
1.61278174581398017977931557970447e-03	2.12418379997047765893191004360948e-06	8.31709148080420410242003452030633e-03
1.37715951569486749970749053741166e-03	1.63708594167191898280490502368716e-06	7.48730346598326398064612728996274e-03
1.17548520798574350484149158286505e-03	1.26088579409890690648026132547676e-06	6.73866741819591578297896023118291e-03
1.00293543967229009194129211653595e-03	9.70528776786966593244276665980130e-07	6.06348280051503369081879737327134e-03
8.55362661681322671001396232622492e-04	7.46575418211824575144012716821237e-07	5.45475778609981198150536078715681e-03
7.29201775415263217081296558879449e-04	5.73953280398872067997337109256558e-07	4.90614571486137172706947927253816e-03
6.21389472234343631333848473932814e-04	4.40983941354599991772670162287586e-07	4.41188683987387553137651848142046e-03
5.29294589506022360137159963620181e-04	3.38624960251557911141159976768069e-07	3.96675500957809296957044203701128e-03
4.50658000573544334708873387461328e-04	2.59879746196801850592979485532004e-07	3.56600894752666545323276437764220e-03
3.83540750959402418146479305864000e-04	1.99338457792307674090583285659279e-07	3.20534779093538854280839337880820e-03
3.26279324190263954603046180192506e-04	1.52821080470987300132895437725020e-07	2.88087055582441402394244614385767e-03
2.77447070240551278363318276234843e-04	1.17100127160604464548172273682404e-07	2.58903921943624575487688684812912e-03
2.35820959340848805037603236416114e-04	8.96853464427477712322299029189203e-08	2.32664514048100606412855786707835e-03
2.00352935959114274881838815614653e-04	6.86566878408457905087612816617752e-08	2.09077855991613289622318550983065e-03
1.70145244889673443368974052419903e-04	5.25347968409840504891227572373307e-08	1.87880093671701929063548284617006e-03
1.44429186067034333156202910201530e-04	4.01806761850310145392258807330514e-08	1.68831988212400214148319577520364e-03
1.22546828724033735796837510172560e-04	3.07179982435810887660244214004116e-08	1.51716646595276717135277331018945e-03
1.03935279916412349093368997088631e-04	2.34729975610560361473043308184754e-08	1.36337468138333619421447219481857e-03
8.81131578020545121482331613889090e-05	1.79280000326092156132994524363360e-08	1.22516287443285918485221517294196e-03
7.46689669930660945847056904438587e-05	1.36855233883508841413534204927244e-08	1.10091696571189657389009252764563e-03
6.32511131345871851604667351236158e-05	1.04405664821854349221985033189648e-08	9.89175299715540721742130109345249e-04
5.35593285191012651262814819258046e-05	7.95923596322410463408455475590132e-09	8.88614948514571221778351164421193e-04
4.53373114896138637472193061256206e-05	6.06227292805780707872022902202865e-09	7.98039289038875309234940690724963e-04
3.83664100467314357836489060927386e-05	4.61236530612208418839197578553415e-09	7.16366681038323802726703005297476e-04
3.24602041974746462097841452167437e-05	3.50438349022975616004274227472739e-09	6.42620097115674786635801084925265e-04
2.74598619759232803719428149448585e-05	2.65787207082733620610788098220109e-09	5.75917588197732663104173157689154e-04
2.32301611312615139653019168526479e-05	2.01128153420417129553273877204931e-09	5.15463492577389839765295625726268e-04
1.96560831897769280165588919297772e-05	1.51754047000478385443947750566113e-09	4.60540302903589346339489122338044e-04
1.66398998210696476313187047864354e-05	1.14065939741798429299632441421375e-09	4.10501103677366843104755766342811e-04
1.40986832841509249701113029201087e-05	8.53127889862857139230426704840708e-10	3.64762505668203930139562407453787e-04
1.19621828046234386549032464875169e-05	6.33921481675654444102707035726725e-10	3.22798033994665071680455372813232e-04
1.01710169732332360896478914775429e-05	4.66977061445005131156511189284928e-10	2.84131947911038150905721901851421e-04
8.67513912735828385472503478114165e-06	3.40027912033931150952258052808146e-10	2.48333471255537254586360679024845e-04
7.43253866569941567502879196503681e-06	2.43714631820819339241511902274600e-10	2.15011408444498665275218503071172e-04
6.40814656557773167777859089939684e-06	1.70907605410451021443146182376125e-10	1.83809120319606110596186700485815e-04
5.57291815162179012958762338921481e-06	1.16191741964877819839898829138388e-10	1.54399829246228893957993092286473e-04
4.90307052330334269210231010366109e-06	7.54758704909055475878003979199926e-11	1.26482215185637707267717335273862e-04
4.37945596596778722237989553054946e-06	4.56982517191032191188646584180083e-11	9.97762651702001359104109339462658e-05
3.98705604548839692701758332675566e-06	2.46066962652307085432465628153465e-11	7.40193468361092529998268947788618e-05
3.71458394758281296910636445774453e-06	1.05972162875354774100900974077564e-11	4.89624802408102215514702728143901e-05
3.55418515188106292295130285476054e-06	2.59938735412133434526056310994860e-12	2.41512907913779718422606545343956e-05


==> anc/HL0.1410543165.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 134217728	Residual = 1.000000e+00	y0 = -2.89784969056355644557824713474892e-01
# Amplitude at highest Fourier mode = 7.00000e-31	Pade error = 7.59300e-27	H/lambda = 1.41054316483580487285146068493132e-01	c = 1.0922851400000000e+00

9.93317859917149324489416221928190e-01	1.30234809850283863023448621625697e-02	7.36618862442622193369127914770908e-01
9.64639838459084176498370902966524e-01	2.63026125660948488795099315774906e-02	6.78188636849852743643507341480742e-01
9.15750613469998652166683926543598e-01	3.46834741580207500191736782177481e-02	6.13256822402461527527612099311448e-01
8.51527442832903743217634908862355e-01	3.84724214334244339835800308012308e-02	5.57050517431169954567785951711498e-01
7.77621592027421328309229782335976e-01	3.85571646781386007723265779447372e-02	5.06877154996963289692705474902990e-01
6.99391311630188176163940499479993e-01	3.60833984499409643318443138334583e-02	4.61457805694744604527854427980327e-01
6.21232869138160180743695213068849e-01	3.21483801768750725377861518822371e-02	4.20066561272708565405745385297248e-01
5.46328044325727631320294313337266e-01	2.76221660068451606703803558144471e-02	3.82217871498405080490144469609161e-01
4.76696634353751767749067817271532e-01	2.30981433528115609919959292018333e-02	3.47548304190232812546519022580652e-01
4.13407566370130168190475753902809e-01	1.89244203918707442075112536258149e-02	3.15767054798487941690920279572969e-01
3.56833462409182177013809311348442e-01	1.52667069462166152263629898037819e-02	2.86631691243924883224676631459088e-01
3.06882660628115914577865040797248e-01	1.21715332835112178030897093039509e-02	2.59933857450086398824174021869403e-01
2.63182459012301128382246325411038e-01	9.61642706385208571276631929764868e-03	2.35489708081798104761964814933925e-01
2.25210920982391873381551746571518e-01	7.54463233844254673219389070444940e-03	2.13133246269651212108232371985508e-01
1.92385129449767708636813216982495e-01	5.88680058092759228186140241965213e-03	1.92711763493909207965104637898802e-01
1.64116564579871081841618913435180e-01	4.57330510613842572218110098138449e-03	1.74082858333706606835400098274006e-01
1.39843424311038096872450763599478e-01	3.54044895249360511038135024304460e-03	1.57112603524704746563211280494678e-01
1.19047628376584287132071868165514e-01	2.73299439858599297024952862548135e-03	1.41674500801682091492168175593398e-01
1.01262107516258265640026806112081e-01	2.10463842010280837327295676790184e-03	1.27648938159645108289972822113733e-01
8.60722123575238474339671715306628e-02	1.61744527408660349826390113003455e-03	1.14922938470823070961261382029163e-01
7.31137622753776622591892067046601e-02	1.24082933062856251287454043255913e-03	1.03390053492508488126994628648666e-01
6.20693360901569593967892165238275e-02	9.50415597659514651818857067594740e-04	9.29503091205364409787362913845954e-02
5.26637905291399763658533321790991e-02	7.26945151332966342028740565237771e-04	8.35101460348904549376354322256334e-02
4.46595916255921533510563440277367e-02	5.55300391110778579275146232284139e-04	7.49823265076214970249040113937753e-02
3.78522898202539784105464349544992e-02	4.23674431306552790730654115425996e-04	6.72857956370885016104747335848440e-02
3.20663116533473175193232875957428e-02	3.22882936407652951905844823109988e-04	6.03454960340042007848281771668007e-02
2.71511453230503753827194839786998e-02	2.45804707571849316634585013789114e-04	5.40921410119676342819937581950697e-02
2.29779412182607799078286741313282e-02	1.86932983758901356816554679241104e-04	4.84619542220174808940029536569825e-02
1.94365169404428487837464026719057e-02	1.42019039372141274761362798468436e-04	4.33963846050146018629706088688109e-02
1.64327397843270192088186589055201e-02	1.07791152483121134468979717053856e-04	3.88418053107172104768930312576723e-02
1.38862521357645010236403606460013e-02	8.17342423702786979017440022845852e-05	3.47492043555928986168533257688673e-02
1.17285030177016827499112595238189e-02	6.19178375218461566924980705253465e-05	3.10738736164703290760952286893474e-02
9.90104975732479729847437980497789e-03	4.68622480951306488719347329897411e-05	2.77751015270306686620494051828308e-02
8.35409604752197625983662227878286e-03	3.54347605507835949082647291189888e-05	2.48158736813467301535848197284324e-02
7.04523569203813119944803039266651e-03	2.67693157027454551330384043682499e-05	2.21625844937298700018681618005872e-02
5.93837456789771141010303899973579e-03	2.02044875279795758137648078505911e-05	1.97847621434486703436205982595597e-02
5.00280653555015298377444579161514e-03	1.52356805781303321524604506058530e-05	1.76548082714520599913341669617731e-02
4.21242202920415596451097233360474e-03	1.14783463284631897442787879756997e-05	1.57477532879873889405767188143351e-02
3.54503079845894058650515408071541e-03	8.63972024763442721940057524231482e-06	1.40410276630849107088631034030771e-02
2.98178272630626237297141872922468e-03	6.49713523679756958671232273321753e-06	1.25142491862827945576821917839957e-02
2.50667282107117138082861498357575e-03	4.88140220192714375924515517900431e-06	1.11490258946890517318212124544241e-02
2.10611838611445283295250802775352e-03	3.66408894202219378514515501430781e-06	9.92877416607341416710781481824386e-03
1.76859803344182382210469504889005e-03	2.74779395388883064063762562025836e-06	8.83855132943058082507471438767163e-03
1.48434365143836743223742317650670e-03	2.05871811801111956922101310847006e-06	7.86490204404206659392837084045233e-03
1.24507768786532188790572676781813e-03	1.54099730870662957013841894364341e-06	6.99571763902414374508219218192429e-03
1.04378918991736513987159597943983e-03	1.15238288887004487864831540686888e-06	6.22010758205175576499292855630825e-03
8.74542974866058453338186404397451e-04	8.60952791415820241257770174422891e-07	5.52828224246336831157028121792867e-03
7.32317107394970258583648356150467e-04	6.42609741417920721161416776498596e-07	4.91144612270793779756998042165606e-03
6.12864550482318589339526399879058e-04	4.79180058676346880701693013989420e-07	4.36170075580717507748799245423886e-03
5.12595450406757201794488813010388e-04	3.56970236648071352558061394377279e-07	3.87195650260390512358664230303909e-03
4.28477026289829576060104307427581e-04	2.65672104838027248053186358773712e-07	3.43585252183457178425222374908188e-03
3.57948472313429868415091424773614e-04	1.97533169057756446958165612845812e-07	3.04768422575265180110420822100761e-03
2.98848656402543150299750939938477e-04	1.46728487165008795373148394946146e-07	2.70233757793578233285802196112160e-03
2.49354721212141209168160671365537e-04	1.08885567082709643927751749155196e-07	2.39522963676690503030817408567601e-03
2.07929969182486856174377640592084e-04	8.07253423839586503498149770671364e-08	2.12225479220761676583982617644000e-03
1.73279649849021469103422461039893e-04	5.97911176512113701087831926796133e-08	1.87973618467789634857448608840888e-03
1.44313470081622951238237587637038e-04	4.42441197971824681726166008756919e-08	1.66438183679879375513700576267391e-03
1.20113821168410703048128039205028e-04	3.27094329097798858191243289717524e-08	1.47324507031799649761779966279995e-03
9.99088648074717452321874878935377e-05	2.41600096576896230851796302979277e-08	1.30368881787517000917450978680230e-03
8.30497467874291257133959423102105e-05	1.78294314515586756784996380864273e-08	1.15335347312671190206560644386475e-03
6.89913154750480244481250933654417e-05	1.31463543065630588526292375640861e-08	1.02012795599218385514519248439034e-03
5.72758147442143718854102629486609e-05	9.68529727312445595339045677860445e-09	9.02123701259529449743689334697897e-04
4.75190999471730510956029874178850e-05	7.12973512800958155449117244905829e-09	7.97651305898767336329977281166603e-04
3.93989929417952564354876265211419e-05	5.24444605059596007107424935413082e-09	7.05199593841250754855459018554857e-04
3.26454497170892531620519509167586e-05	3.85481402115616931328609779505459e-09	6.23416878138804887838543907393638e-04
2.70322632097911510009347628744599e-05	2.83135236214031404117105346252678e-09	5.51094218469994778371721835156024e-04
2.23700657001746513677213927143345e-05	2.07814316359123972647351244176558e-09	4.87150486185784244087281619269883e-04
1.85004307575139723015351465336559e-05	1.52421077532914761902187535857863e-09	4.30619060471801904501697985653591e-04
1.52909049511861283924557395512031e-05	1.11709155320358056588268271946695e-09	3.80635988123900614864623107155933e-04
1.26308252128067456276260598816735e-05	8.18045935770651477897473598599351e-10	3.36429445909757156457197620643708e-04
1.04277995023837562601918787587425e-05	5.98497372193039883703276321256247e-10	2.97310351169586791627761466314651e-04
8.60474694248338890500671439814051e-06	4.37386730735880234774620739440988e-10	2.62663975765637760217888608000519e-04
7.09740956626142285606083635717495e-06	3.19209019205581225408824515553783e-10	2.31942425411855374583982241913852e-04
5.85226197869318655190526500419320e-06	2.32558018687744260862620477531924e-10	2.04657843561067881729645321461574e-04
4.82475766451936973911296948880565e-06	1.69048703569363014774591849172840e-10	1.80376207480887037980906285469516e-04
3.97786062687104342698620806605426e-06	1.22520595955466229249675029773102e-10	1.58711643273389817773507696554900e-04
3.28081805897426747408208452620683e-06	8.84498765886767118402490525580313e-11	1.39321257375701077790689736788244e-04
2.70813512690432847806293705873349e-06	6.35162074958099108108750031046277e-11	1.21900465581017116418209952141109e-04
2.23871855274070083847423255807574e-06	4.52838138479764324895288062818810e-11	1.06178725833776423971958905075644e-04
1.85516173713379052601144457625651e-06	3.19668123516074808091240121489555e-11	9.19155685625575880757673878757747e-05
1.54314950276303748418085731802284e-06	2.22566977213601007179250209239801e-11	7.88968732308633801246969385296539e-05
1.29096453108650234779856421443772e-06	1.51957337035836137886174904109369e-11	6.69313844756428635011171427339895e-05
1.08908049395257356191216596425329e-06	1.00842454126967844665785984580975e-11	5.58474682539349342766043717708946e-05
9.29829255738142659896365020761699e-07	6.41294114245273144369430842432601e-12	4.54900984446436264993888279195464e-05
8.07131614450518177943647892467491e-07	3.81372968029135045120868530521230e-12	3.57180552616382041633932584361735e-05
7.16282932885153478781517201805933e-07	2.02425359582571859836871216170030e-12	2.64013122383046709899630550198914e-05
6.53786691474393893706148617129841e-07	8.62676785426869428485273264703685e-13	1.74185864761462630533397583343765e-05
6.17230488347446023994834408414073e-07	2.10257987513424537505216591222299e-13	8.55359679692040240276065668702223e-06


==> anc/HL0.1410543633.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 134217728	Residual = 7.966840e-22	y0 = -2.89784966934698479051017115339392e-01
# Amplitude at highest Fourier mode = 8.000000e-31	Pade error = 8.52150e-27	H/lambda = 1.41054363259000264493127095717278e-01	c = 1.0922851405000000e+00

9.93297942751686531541562211741066e-01	1.30602824233520675983156108226761e-02	7.36540199988681508761813721548075e-01
9.64536131433008635941013262860586e-01	2.63705445887301824448730758530245e-02	6.78036642462905837495903851437965e-01
9.15512929561421176805355433413918e-01	3.47606653659807459682799845767256e-02	6.13038601599637270144264521295885e-01
8.51131640181470084977257124916212e-01	3.85408592419009712336706991948835e-02	5.56774495426664749864252315397915e-01
7.77069593674181853476366079103218e-01	3.86060862264754498593698106936723e-02	5.06551991663743036729118649946974e-01
6.98704695418403155244549888169472e-01	3.61093871311950268386762948835561e-02	4.61092141150986706615816427906826e-01
6.20444121632701776543842783559477e-01	3.21533198858585268065278525139786e-02	4.19668583200140170656462978363560e-01
5.45472734900050074511584651770844e-01	2.76106731121447385873072349610546e-02	3.81795048587569124191614477870745e-01
4.75808023211368214620065931559840e-01	2.30755203713355423528383335314791e-02	3.47107309531040693054455113685182e-01
4.12513734972841842671946954556499e-01	1.88954422304977449183646887403074e-02	3.15313799072112584172557415097139e-01
3.55956356166651670487007136770746e-01	1.52351112348376228999269576921876e-02	2.86171391887061676258555370584708e-01
3.06038303348633918467074786587212e-01	1.21399541706393464025018771241351e-02	2.59471104617701135730273605337387e-01
2.62381742619404622348082942405518e-01	9.58654539808246537314919863420022e-03	2.35028515768674126514295089181978e-01
2.24460581881695121893081378258472e-01	7.51739556935970438311145191530893e-03	2.12677090669344082121218223204433e-01
1.91688697630866188537390591746307e-01	5.86263603028907586457020561370871e-03	1.92263614585273991863506858401609e-01
1.63475189061163893203579851935690e-01	4.55229593292787258258980478969101e-03	1.73645209912108034884041853510730e-01
1.39256546634797192729900388345771e-01	3.52246663981058641867118205490037e-03	1.56687504756454307529094807558370e-01
1.18513510141256424739226365949697e-01	2.71779243300051227756307045351983e-03	1.41263590414768585635388552360368e-01
1.00778232087917643279944363307506e-01	2.09191525178683315681632564082623e-03	1.27253481061946043231022416665261e-01
8.56355843771902228653030850567515e-02	1.60688460898511493947416982363844e-03	1.14543863895130428985758146709877e-01
7.27211270743084774006872499971693e-02	1.23212447908541718836181516098092e-03	1.03027993534827033809415232550915e-01
6.17173377567915368226298997390458e-02	9.43283023377577852914514593138988e-04	9.26056365829272126764785990568493e-02
5.23490836829134090145813999376797e-02	7.21130952289388101719974071905598e-04	8.31830106680009260193885583757359e-02
4.43789186133066333564083863597129e-02	5.50582323246167293798839834590995e-04	7.46726889818411648002955473079209e-02
3.76025322796270644677293797211540e-02	4.19861251506714848720011516736580e-04	6.69934588030258661751789160353264e-02
3.18445231959513154619943429879622e-02	3.19812244332193555980091533574801e-04	6.00701332347874958314781258879526e-02
2.69545704020600744459628988851071e-02	2.43340050099123140507658213531426e-04	5.38333213708481715028380786068188e-02
2.28040239697268424539637197976396e-02	1.84960702075881178190770594069531e-04	4.82191649496859291700578110582763e-02
1.92829028288502276548832084172663e-02	1.40445148444241456826930545865774e-04	4.31690504572278743749407491816737e-02
1.62972721669094392966937256642376e-02	1.06538417161727154635825229865287e-04	3.86293053832647606850115019382432e-02
1.37669653246836411272777016683880e-02	8.07395332385655470251484730294605e-05	3.45508864355005282489334450553776e-02
1.16236130184363707324081348493346e-02	6.11297983883639920531430736502678e-05	3.08890663223579323255778323429787e-02
9.80894356058017901125716161008153e-03	4.62392758830344929946909055144126e-05	2.76031244737953444549781309390520e-02
8.27332012482346624974920356337192e-03	3.49432803764634268151039361849328e-05	2.46560458980584109128372296860317e-02
6.97448417313921837267929003632083e-03	2.63823245568063937900417237143963e-05	2.20142313107494399227632047684753e-02
5.87647744752098550330108589220507e-03	1.99003360458342781839979082352915e-05	1.96472207482444155182482526856252e-02
4.94871815759602966246217154045261e-03	1.49970618264525846886595759890191e-05	1.75274321151773141004137056821346e-02
4.16521002079207373464287146638303e-03	1.12914619442455331535981034846501e-05	1.56299155072678383555960634198315e-02
3.50386556847038075912891064214741e-03	8.49359673781968950235715622992776e-06	1.39321236634346790865708045531776e-02
2.94592759938902288264534886011592e-03	6.38306619801777594417359014600900e-06	1.24136985160841480750488397893151e-02
2.47547484515010975242954869253380e-03	4.79249528897319809614105761897681e-06	1.10562735229986863064149162324302e-02
2.07899982684358103000028933498453e-03	3.59489938046417775223588247292839e-06	9.84329126344446086356798185468497e-03
1.74504855088515363041034377165634e-03	2.69402913457167098178474788015731e-06	8.75983563764406570371373280630190e-03
1.46391314119973420304465429972598e-03	2.01700027177241334523039236088028e-06	7.79247790845076019114757468620858e-03
1.22736975975633344208642810982071e-03	1.50867342055600427560362187749115e-06	6.92913576687669016537253344930492e-03
1.02845525112117416613319158623266e-03	1.12737287674295861640398697631884e-06	6.15894458129563392075395973451906e-03
8.61276880737182586112288708786198e-04	8.41628564423822912425450046890260e-07	5.47213998728927073875712125211688e-03
7.20850341020641548808392662977101e-04	6.27699093219358568907592086208760e-07	4.85995098467703012620543372735599e-03
6.02961891471473953189198676626825e-04	4.67690472598280297002145324141217e-07	4.31450273335982839607102212509934e-03
5.04051093690427824137180357563207e-04	3.48128609322578170334600059552676e-07	3.82872827672435976513820801902588e-03
4.21111112747413109624012968282500e-04	2.58877161780443867500805780878328e-07	3.39628846095604392013821832846749e-03
3.51603994595923462523089963661429e-04	1.92317974164762271579937130968731e-07	3.01149935878147803831174306543409e-03
2.93388705233716310526897751693692e-04	1.42730961001382079813198343365774e-07	2.66926655098719755770723032651364e-03
2.44660039561837657789503008723281e-04	1.05825345422349052007286950352314e-07	2.36502566657409337651250678396481e-03
2.03896783925610986675324733546727e-04	7.83856434522019442809698118892801e-08	2.09468862672313602967438903153786e-03
1.69817752787381885071659626322947e-04	5.80045581574816040942034893453222e-08	1.85459507924331570502767016149978e-03
1.41344522457142342804771594782641e-04	4.28816381281553007872668520034715e-08	1.64146855264677194296632330074423e-03
1.17569857987312557189225236000466e-04	3.16716527073136546615263842107618e-08	1.45237690091155741322582448175749e-03
9.77309773953398182638565417940198e-05	2.33705166708597932432784312532656e-08	1.28469664752281142880630823056504e-03
8.11869239835172061331973000438441e-05	1.72295478210723043436845654957050e-08	1.13608087154269000344629721192120e-03
6.73994257379719522275833002369458e-05	1.26910828590012151625872480537406e-08	1.00443031188957081857944041586290e-03
5.59167131808856353941871033313166e-05	9.34017849853341183857668745017667e-09	8.87867397390642358005244330165838e-04
4.63598458953438614520082510502941e-05	6.86841497802704041131503829627901e-09	7.84712937335626399447516010675237e-04
3.84111652251001724206437253248665e-05	5.04679649348132782949191605628336e-09	6.93465231024907711851846408694579e-04
3.18045480442247525053762055304939e-05	3.70548279170930054623503569008846e-09	6.12781376052802417254935520756238e-04
2.63171854257206140496816310727930e-05	2.71864545866337617483306560361490e-09	5.41460572748983863361522144837634e-04
2.17626517530105252393569940272601e-05	1.99316492282282017918307817903769e-09	4.78429236362708445788804221747342e-04
1.79850653488791769700101314184030e-05	1.46020303884474467965784376830971e-09	4.22727740715914265605279775171356e-04
1.48541719055711069440560489630031e-05	1.06892649961911370539955489181595e-09	3.73498626905956898723485261252199e-04
1.22612076283084484941940647597166e-05	7.81837368422528754666437860040301e-10	3.29976117228862508007199683387873e-04
1.01154206590360887317269802093625e-05	5.71303247818200127270055288457455e-10	2.91476780652531264088900530117721e-04
8.34114753611709627986661278792836e-06	4.16981971338038942505604359415562e-10	2.57391207273250181969641812344002e-04
6.87535682192633908931703672962054e-06	3.03912482155689550349512463233069e-10	2.27176562185058551300411762959216e-04
5.66558559229190764328436783068911e-06	2.21101100892829933151675464203087e-10	2.00349885535649055993649734991728e-04
4.66820706187830022522181460313165e-06	1.60475671481590717330897482017221e-10	1.76481985707221551966688022652367e-04
3.84697877144827594678255663710903e-06	1.16112801193141443565414393174959e-10	1.55191799880372411118744815244292e-04
3.17182901506596229934022309396655e-06	8.36679144657527334363923490614278e-11	1.36141199929325292716167122783816e-04
2.61784439465143429146147949595237e-06	5.99557597118167031728217890499407e-11	1.19030283851791328679623494009503e-04
2.16442555820334291610152876218690e-06	4.26421167728131531669293058051000e-11	1.03593134086662982499119973304961e-04
1.79458294689679821784970505808340e-06	3.00173851395483092966510919943809e-11	8.95939513738621034193989337695152e-05
1.49434940508692841019342087185792e-06	2.08303838808481357848069719921929e-11	7.68234773386224980856999302240582e-05
1.25229080906419330770612271161930e-06	1.41664479387786181512395516681116e-11	6.50956584169642675198552181676335e-05
1.05909924299357540533822893076113e-06	9.35811600424300216211093825903903e-12	5.42445186129965723090292289937954e-05
9.07256278625909759176875041134430e-07	5.91977767346487055647898658831444e-12	4.41211846073941842882555188428948e-05
7.90757505293595952561396608841421e-07	3.49994305668823624693387736307414e-12	3.45909319927953229400382743481438e-05
7.04894396187054844655183509020422e-07	1.84660863180384941354210244040551e-12	2.55299593115485289695527449846117e-05
6.46095415607575008001992056884748e-07	7.82728670847255597091628438806765e-13	1.68214106635697452167331452542959e-05
6.11831015653528375438678199546475e-07	1.90040037670589399689537507861034e-13	8.24833514769423999933919047725645e-06


==> anc/HL0.1410577789.dat <==
# 1. chi_n 2. gamma_n 3. rho_n 
# M = 134217728	Residual = 6.142042e-27	y0 = -2.89784811618456872977429611644000e-01
# Amplitude at highest Fourier mode = 3.000000e-31	Pade error = 5.43100e-27	H/lambda = 1.41057778854883208164928602256956e-01	c = 1.0922851405000000e+00

9.93398643583003025153415435504531e-01	1.28741415762741679346145664996829e-02	7.36938706360635170190603581891655e-01
9.65060482058669453480870980252106e-01	2.60267721567181859054226183119919e-02	6.78807098732654269593824006323123e-01
9.16714789789161849202896809849705e-01	3.43697679627825352269776411757291e-02	6.14144774294726032089988232754650e-01
8.53133231672953078297597841861823e-01	3.81940153445550033591099941584920e-02	5.58173357969203759053819136995172e-01
7.79861194757267505357891461462460e-01	3.83579555843352602595202964927154e-02	5.08199261647046987193850087888875e-01
7.02176870736814955937036169062899e-01	3.59774931820106663192752740784546e-02	4.62943559720188155552412247857677e-01
6.24431910013545641111933110534714e-01	3.21282856711997437340001627375168e-02	4.21682129163659485924922831259197e-01
5.49795332847499273525022520666518e-01	2.76691730121067711930378384900232e-02	3.83932326797076915348109915160196e-01
4.80296232546974823630387324524545e-01	2.31906560517515347893552651709825e-02	3.49333976912401906413797050658139e-01
4.17024645857800791824977075950470e-01	1.90429324287558759377242844714520e-02	3.17599425774302040642173620586252e-01
3.60378305224974615221811203424356e-01	1.53959152585563261217878597243142e-02	2.88489129982229962626464078216991e-01
3.10289842646985418345605736936048e-01	1.23006351687210032636876990145911e-02	2.61797364613508477037188506150849e-01
2.66407648286693861932841258994721e-01	9.73852232172353639036354649203610e-03	2.37342712318242588864936687408107e-01
2.28226886286517332438415939592608e-01	7.65583101348162009153247587551195e-03	2.14961448827749345005188223315443e-01
1.95177843545134733789119725180096e-01	5.98535170044127311114464478095979e-03	1.94503007474196000658162477679860e-01
1.66681805023593130823224346797399e-01	4.65887488461708640776107914945203e-03	1.75827002117177580404331292968097e-01
1.42183993584453030868317439497003e-01	3.61357577121517253016005783742974e-03	1.58801386385883786687948029983701e-01
1.21171172484979583446779037786714e-01	2.79470260489814969664959294926652e-03	1.43301396608516084342038469347281e-01
1.03179452511723992079582272565214e-01	2.15617836676118577227243251241331e-03	1.29208998396141020093031102043998e-01
8.77961228595568606401648108610398e-02	1.66012679310648786275121618740345e-03	1.16412628601455542336805232722743e-01
7.46580315447597465030574978595406e-02	1.27592107645668605269203574613739e-03	1.04807087597317547316799749617027e-01
6.34481306443940719507463127666211e-02	9.79089087450639485345366472519338e-04	9.42934875003498290509410099144826e-02
5.38911872290903942028496746096495e-02	7.50248095624531518737269429111365e-04	8.47791996851635568210320234152733e-02
4.57492587887819300483008251206986e-02	5.74148509163471182463355721181721e-04	7.61777713552474412958516707950664e-02
3.88172752742240105088258746631741e-02	4.38854383779301056123215099079188e-04	6.84087984422295573065725360501514e-02
3.29189096590597195144947958198357e-02	3.35061475940689863018834966768472e-04	6.13977529937152109942311978387144e-02
2.79028212558501660025568098114343e-02	2.55540871176311150876065830758264e-04	5.50757694098000971955413317511293e-02
2.36392981742008042750164949870111e-02	1.94691329540109355414952726522057e-04	4.93793969458508985912012198402663e-02
2.00172924085211268884110103807234e-02	1.48182722053010736525844218770677e-04	4.42503269820608981062431163779185e-02
1.69418235041002160106748854919734e-02	1.12674155188771601572543993641392e-04	3.96351034621534236232249622264899e-02
1.43317184931477833930656499987995e-02	8.55924207962470484084537963575900e-05	3.54848241316463373961667092649549e-02
1.21176530092033068365142201489852e-02	6.49586463790799447674548874436684e-05	3.17548391087652992253551344289384e-02
1.02404588173178159766150762312400e-02	4.92531498561398293539370127249816e-05	2.84044521431526523291351761996247e-02
8.64966499042977177325090332415729e-03	3.73103914016284265439688122490895e-05	2.53966287920680913227948146434893e-02
7.30224274879133050003140619052446e-03	2.82375225733516039477667066021446e-05	2.26977147171969491836277488070315e-02
6.16152705009717845830463720403643e-03	2.13513661747602139469739101816769e-05	2.02771664010215811248630624842132e-02
5.19629108350495067218636168760723e-03	1.61297466879220448079982238240246e-05	1.81072958251931092289532415914803e-02
4.37995272297094390520221610919454e-03	1.21739653477311336991048098474804e-05	1.61630300458979089582949571227118e-02
3.68989465744363535075551189083628e-03	9.17991094830884893227377698101798e-06	1.44216861152729048298930169851786e-02
3.10688231013106004394611827804953e-03	6.91584935818872179036239759592572e-06	1.28627614102755814785455680248894e-02
2.61456578557885722141496603598660e-03	5.20536938490202499152488268561648e-06	1.14677391367186468878788066158650e-02
2.19905395393225001547396749458147e-03	3.91430351823738560080383189178292e-06	1.02199085676286441382612010463018e-02
1.84855041619759608964615915855160e-03	2.94070847979427725012698794615673e-06	9.10419942716163995683440117906320e-03
1.55304251639257745230445095694940e-03	2.20719808861136536998364371692094e-06	8.10702972503542567322058796039483e-03
1.30403580024761683344961061119599e-03	1.65508232204597074734186170013816e-06	7.21616627981868857748408402363591e-03
1.09432738764763509113618247317394e-03	1.23989163441506187230543611758337e-06	6.42059713956155075284862378188695e-03
9.17812647645417749658202151298786e-04	9.27962520159008244607471765496508e-07	5.71041510098236999599453156165400e-03
7.69320359699922614599799922262156e-04	6.93835226000040035242065190155287e-07	5.07671153314193994897704422617691e-03
6.44472229750674596538655661872796e-04	5.18272340903010891482796683060429e-07	4.51147972968001945749336577476188e-03
5.39563219268408452082296554789566e-04	3.86751562364387865498882802928547e-07	4.00752704561152155194752543506825e-03
4.51459652187210048535645581625337e-04	2.88320243535854856966320396641389e-07	3.55839511216005715529740224448891e-03
3.77512500082907183102947952504772e-04	2.14725698524118689197774299181126e-07	3.15828746030106176872172537270032e-03
3.15483620098192985576130479232556e-04	1.59755495420848083506690922212921e-07	2.80200392319733419527348156567286e-03
2.63483041310020855659728424130368e-04	1.18737501808356300532888071897965e-07	2.48488123102874656768683527965281e-03
2.19915670752623096428691515132722e-04	8.81613507227033650558982811933814e-08	2.20273925420059400964630683991221e-03
1.83436026617218827592565025305802e-04	6.53921058513165146118265854353209e-08	1.95183239004406111493610390148509e-03
1.52909808789403664334781521734162e-04	4.84538716133603951388247789431925e-08	1.72880562690209443204806057001025e-03
1.27381290492618707318705788922866e-04	3.58664158964311161459118236867907e-08	1.53065485870611730941834589415628e-03
1.06045663430404223545931459157107e-04	2.65219345830887370991540659742850e-08	1.35469105931928454135033325364855e-03
8.82255960623097328938047290772380e-05	1.95921833026360368361816879242692e-08	1.19850795837639179050474263166203e-03
7.33513735582244917463595672161340e-05	1.44585603393432845280965460758372e-08	1.05995289194041560439826413251348e-03
6.09440811020089107359438382849930e-05	1.06595193757093831390156057934750e-08	9.37100532079217890291350206033380e-04
5.06013718010847795103344003355303e-05	7.85105510061063345075831379965022e-09	8.28229226930654890326614590534892e-04
4.19854284842886757235756347132190e-05	5.77704094551584320668305953789402e-09	7.31799707318892502366001825467627e-04
3.48127867887149603598695647961378e-05	4.24698455656734771613508619208412e-09	6.46435939714712074365219885318372e-04
2.88457365344826502539670719441546e-05	3.11936272695846692633031613888051e-09	5.70907927611060681016707059406727e-04
2.38850607015635551072991988129380e-05	2.28914896008025877293425583671707e-09	5.04116282236785564789818331339821e-04
1.97639074377385155071521574022480e-05	1.67848842336096800302384900691726e-09	4.45078399787816549815062691572305e-04
1.63426213283602794258356970211462e-05	1.22973329115351088076908027814457e-09	3.92916097559257110989355411650407e-04
1.35043863909173156500338815494453e-05	9.00246494394826687766241103823572e-10	3.46844574548927127461376383402910e-04
1.11515555862156824939722316951789e-05	6.58529018137743573464498106258884e-10	3.06162572139765504938834822895899e-04
9.20256064170640198246888785687659e-06	4.81336779425064219659348751354589e-10	2.70243618196628947882322134297742e-04
7.58931213612359462965716406185546e-06	3.51536622960117080648972753857693e-10	2.38528244037533556297282216482106e-04
6.25501349165233025416447266351498e-06	2.56513789011984140244514391180857e-10	2.10517068074283439972132911964278e-04
5.15232409179580442223607363260130e-06	1.86990411531843046778670738725091e-10	1.85764644094168746254893302505612e-04
4.24181649775016522927709678588896e-06	1.36150027070583877598207373400005e-10	1.63873979105547783893042347555682e-04
3.49068106812952109834665722037669e-06	9.89896125536513948820894793870582e-11	1.44491632209335808792545312438947e-04
2.87163870904281978123381120499882e-06	7.18405497951763524448150948318652e-11	1.27303301322156786418720559083990e-04
2.36202927278644614134938592885535e-06	5.20148665829541462756399079612847e-11	1.12029797087144902230056227103568e-04
1.94304885285494843909466767533574e-06	3.75443719949043320491081089015406e-11	9.84233360869996813330408068349696e-05
1.59911321065017380641753434790850e-06	2.69886771259819847047462342227678e-11	8.62641557946042018530478958219167e-05
1.31732715240169671433477796333342e-06	1.92941913934894250545144244154976e-11	7.53574710463069005237833952359237e-05
1.08704211469651017023210815498690e-06	1.36906826573455708305877340415078e-11	6.55307344419469976737815219657165e-05
8.99487103028405911079240475052776e-07	9.61543204537063425390253166033986e-12	5.66311261985217695929984878480317e-05
7.47460944734835494603150605681252e-07	6.65765514720154023428202200838344e-12	4.85232221608628960961636662398782e-05
6.25076012803183072949714996778214e-07	4.51781968589147435681661138798625e-12	4.10868212568987547921535237797670e-05
5.27545188407840404034972402364704e-07	2.97790805796735353056158063859767e-12	3.42149194442009096199717912139392e-05
4.51005279547543069512840045259275e-07	1.87970510537824614741588711602232e-12	2.78117970706653473015113963757540e-05
3.92371966727686847652422460137122e-07	1.10896242549626643385666064787054e-12	2.17911326150058344140039684506969e-05
3.49224206935226307895172607412510e-07	5.83901681870167816802893811429244e-13	1.60739209558428643568242652746899e-05
3.19719913320901893897552159916508e-07	2.47055052842115889755229649961340e-13	1.05857566398465921716469978657178e-05
3.02547325679113057732806265306883e-07	5.99062680825025191284334866467265e-14	5.18641091134745729948131431672310e-06


==> anc/summary.txt <==
# This file summarize parameters of calculation of all Stokes waves,
# including the velocity and steepness of the wave and numerical parameters:
# the magnitude of the Fourier coefficient at highest wavenumber and the error of Pade approximation
#
# Amplitude at highest Fourier mode = 6.00000e-40	Pade error = 1.07060e-33	H/lambda = 1.42316916477969376185487995629617e-02	c = 1.0010000000000000e+00
# Amplitude at highest Fourier mode = 8.00000e-40	Pade error = 7.82790e-31	H/lambda = 2.01216169063644553777031671210457e-02	c = 1.0020000000000000e+00
# Amplitude at highest Fourier mode = 1.00000e-39	Pade error = 1.96500e-33	H/lambda = 2.46376804642873493681615174675018e-02	c = 1.0030000000000000e+00
# Amplitude at highest Fourier mode = 9.00000e-39	Pade error = 2.45450e-32	H/lambda = 2.84420218975060993750608280694359e-02	c = 1.0040000000000000e+00
# Amplitude at highest Fourier mode = 1.00000e-39	Pade error = 4.64790e-31	H/lambda = 3.17911858300785502174241746109386e-02	c = 1.0050000000000000e+00
# Amplitude at highest Fourier mode = 2.00000e-39	Pade error = 2.97170e-32	H/lambda = 3.48167788138086974984646042652465e-02	c = 1.0060000000000000e+00
# Amplitude at highest Fourier mode = 6.00000e-40	Pade error = 2.68320e-31	H/lambda = 3.75970017625919477856171550309410e-02	c = 1.0070000000000000e+00
# Amplitude at highest Fourier mode = 3.00000e-39	Pade error = 1.83050e-30	H/lambda = 4.01828203986514411774612763526254e-02	c = 1.0080000000000000e+00
# Amplitude at highest Fourier mode = 2.00000e-38	Pade error = 8.59590e-32	H/lambda = 4.26096451453308353319972616876665e-02	c = 1.0090000000000000e+00
# Amplitude at highest Fourier mode = 5.00000e-39	Pade error = 4.40750e-31	H/lambda = 4.49032651840548917363108968749942e-02	c = 1.0100000000000000e+00
# Amplitude at highest Fourier mode = 6.00000e-39	Pade error = 1.94610e-30	H/lambda = 4.70831547391979494410051582347584e-02	c = 1.0110000000000000e+00
# Amplitude at highest Fourier mode = 6.00000e-39	Pade error = 7.59070e-30	H/lambda = 4.91644477349156227238760863372738e-02	c = 1.0120000000000000e+00
# Amplitude at highest Fourier mode = 4.00000e-39	Pade error = 3.35120e-31	H/lambda = 5.11591830068117911431566037877874e-02	c = 1.0130000000000000e+00
# Amplitude at highest Fourier mode = 2.00000e-38	Pade error = 1.16540e-30	H/lambda = 5.30771246569859498687891519525654e-02	c = 1.0140000000000000e+00
# Amplitude at highest Fourier mode = 9.00000e-39	Pade error = 3.73640e-30	H/lambda = 5.49263223491649641489918369903505e-02	c = 1.0150000000000000e+00
# Amplitude at highest Fourier mode = 6.00000e-39	Pade error = 1.74460e-31	H/lambda = 5.67135057326981005963378741661180e-02	c = 1.0160000000000000e+00
# Amplitude at highest Fourier mode = 4.00000e-38	Pade error = 5.22590e-31	H/lambda = 5.84443693401290819105899889627207e-02	c = 1.0170000000000000e+00
# Amplitude at highest Fourier mode = 4.00000e-38	Pade error = 1.47630e-30	H/lambda = 6.01237829895081804095151353149262e-02	c = 1.0180000000000000e+00
# Amplitude at highest Fourier mode = 4.00000e-38	Pade error = 3.96000e-30	H/lambda = 6.17559502035967716400011501511358e-02	c = 1.0190000000000000e+00
# Amplitude at highest Fourier mode = 4.00000e-38	Pade error = 2.01210e-31	H/lambda = 6.33445295340452034353835796903191e-02	c = 1.0200000000000000e+00
# Amplitude at highest Fourier mode = 8.00000e-38	Pade error = 5.21260e-31	H/lambda = 6.48927288872025849024463427414449e-02	c = 1.0210000000000000e+00
# Amplitude at highest Fourier mode = 1.00000e-37	Pade error = 1.29640e-30	H/lambda = 6.64033798526426031001823421751944e-02	c = 1.0220000000000000e+00
# Amplitude at highest Fourier mode = 1.00000e-37	Pade error = 3.10900e-30	H/lambda = 6.78789969859957164715351132285641e-02	c = 1.0230000000000000e+00
# Amplitude at highest Fourier mode = 1.00000e-37	Pade error = 1.74680e-31	H/lambda = 6.93218256108100107961040799161272e-02	c = 1.0240000000000000e+00
# Amplitude at highest Fourier mode = 8.00000e-38	Pade error = 4.11340e-31	H/lambda = 7.07338807471021789658691043040164e-02	c = 1.0250000000000000e+00
# Amplitude at highest Fourier mode = 3.00000e-38	Pade error = 9.40390e-31	H/lambda = 7.21169791020038402508556858728594e-02	c = 1.0260000000000000e+00
# Amplitude at highest Fourier mode = 1.00000e-37	Pade error = 2.09150e-30	H/lambda = 7.34727655780517361927540146317116e-02	c = 1.0270000000000000e+00
# Amplitude at highest Fourier mode = 3.00000e-38	Pade error = 1.30640e-31	H/lambda = 7.48027354070904553865412797204654e-02	c = 1.0280000000000000e+00
# Amplitude at highest Fourier mode = 7.00000e-38	Pade error = 2.87750e-31	H/lambda = 7.61082527625877159186688158000383e-02	c = 1.0290000000000000e+00
# Amplitude at highest Fourier mode = 1.00000e-38	Pade error = 6.20490e-31	H/lambda = 7.73905665135101006643674469450091e-02	c = 1.0300000000000000e+00
# Amplitude at highest Fourier mode = 8.00000e-39	Pade error = 1.30940e-30	H/lambda = 7.86508236403368792981967480149892e-02	c = 1.0310000000000000e+00
# Amplitude at highest Fourier mode = 6.00000e-39	Pade error = 2.71010e-30	H/lambda = 7.98900807254792139322449866851440e-02	c = 1.0320000000000000e+00
# Amplitude at highest Fourier mode = 1.00000e-37	Pade error = 1.91070e-31	H/lambda = 8.11093138472820807503017956874247e-02	c = 1.0330000000000000e+00
# Amplitude at highest Fourier mode = 4.00000e-38	Pade error = 3.95150e-31	H/lambda = 8.23094271424633055456549437950109e-02	c = 1.0340000000000000e+00
# Amplitude at highest Fourier mode = 2.00000e-38	Pade error = 8.03490e-31	H/lambda = 8.34912602516271560756662096916449e-02	c = 1.0350000000000000e+00
# Amplitude at highest Fourier mode = 3.00000e-37	Pade error = 1.60850e-30	H/lambda = 8.46555948229756712918424997713685e-02	c = 1.0360000000000000e+00
# Amplitude at highest Fourier mode = 3.00000e-37	Pade error = 3.17260e-30	H/lambda = 8.58031602180190948985641192901401e-02	c = 1.0370000000000000e+00
# Amplitude at highest Fourier mode = 3.00000e-38	Pade error = 2.52740e-31	H/lambda = 8.69346385380882516601450838480909e-02	c = 1.0380000000000000e+00
# Amplitude at highest Fourier mode = 9.00000e-38	Pade error = 5.00650e-31	H/lambda = 8.80506690703722523469984110324528e-02	c = 1.0390000000000000e+00
# Amplitude at highest Fourier mode = 4.00000e-37	Pade error = 9.79230e-31	H/lambda = 8.91518522359808430373918559585101e-02	c = 1.0400000000000000e+00
# Amplitude at highest Fourier mode = 3.00000e-37	Pade error = 1.89220e-30	H/lambda = 9.02387531093500050295413359312597e-02	c = 1.0410000000000000e+00
# Amplitude at highest Fourier mode = 2.00000e-37	Pade error = 1.67230e-31	H/lambda = 9.13119045675476809451817722368956e-02	c = 1.0420000000000000e+00
# Amplitude at highest Fourier mode = 9.00000e-38	Pade error = 3.25300e-31	H/lambda = 9.23718101192104399531147948840515e-02	c = 1.0430000000000000e+00
# Amplitude at highest Fourier mode = 3.00000e-37	Pade error = 6.26600e-31	H/lambda = 9.34189464555751087723613126642812e-02	c = 1.0440000000000000e+00
# Amplitude at highest Fourier mode = 2.00000e-37	Pade error = 1.19490e-30	H/lambda = 9.44537657600671724048852408028445e-02	c = 1.0450000000000000e+00
# Amplitude at highest Fourier mode = 3.00000e-37	Pade error = 2.25770e-30	H/lambda = 9.54766978079382702833601640902069e-02	c = 1.0460000000000000e+00
# Amplitude at highest Fourier mode = 3.00000e-37	Pade error = 2.25190e-31	H/lambda = 9.64881518833253877521621900163748e-02	c = 1.0470000000000000e+00
# Amplitude at highest Fourier mode = 8.00000e-38	Pade error = 4.29970e-31	H/lambda = 9.74885185376896194951591865427529e-02	c = 1.0480000000000000e+00
# Amplitude at highest Fourier mode = 5.00000e-37	Pade error = 8.14390e-31	H/lambda = 9.84781712107681613991482481737102e-02	c = 1.0490000000000000e+00
# Amplitude at highest Fourier mode = 2.00000e-37	Pade error = 1.53110e-30	H/lambda = 9.94574677328491856864291412539753e-02	c = 1.0500000000000000e+00
# Amplitude at highest Fourier mode = 1.00000e-37	Pade error = 1.69340e-31	H/lambda = 1.00426751725284858546735156352485e-01	c = 1.0510000000000000e+00
# Amplitude at highest Fourier mode = 2.00000e-37	Pade error = 3.22390e-31	H/lambda = 1.01386353914638650117853100099633e-01	c = 1.0520000000000000e+00
# Amplitude at highest Fourier mode = 4.00000e-37	Pade error = 6.10080e-31	H/lambda = 1.02336593374678784423024479773094e-01	c = 1.0530000000000000e+00
# Amplitude at highest Fourier mode = 5.00000e-37	Pade error = 1.14780e-30	H/lambda = 1.03277778709551859011885836037424e-01	c = 1.0540000000000000e+00
# Amplitude at highest Fourier mode = 1.00000e-37	Pade error = 2.14840e-30	H/lambda = 1.04210209190882146545644614178125e-01	c = 1.0550000000000000e+00
# Amplitude at highest Fourier mode = 2.00000e-37	Pade error = 2.69250e-31	H/lambda = 1.05134175861236428542501852640787e-01	c = 1.0560000000000000e+00
# Amplitude at highest Fourier mode = 1.00000e-37	Pade error = 5.11810e-31	H/lambda = 1.06049962616375917870083624030215e-01	c = 1.0570000000000000e+00
# Amplitude at highest Fourier mode = 1.00000e-37	Pade error = 9.69470e-31	H/lambda = 1.06957847279002260788923290921726e-01	c = 1.0580000000000000e+00
# Amplitude at highest Fourier mode = 1.00000e-37	Pade error = 1.82950e-30	H/lambda = 1.07858102677323648422074019215771e-01	c = 1.0590000000000000e+00
# Amplitude at highest Fourier mode = 5.00000e-37	Pade error = 2.55510e-31	H/lambda = 1.08750997742765747875129776547244e-01	c = 1.0600000000000000e+00
# Amplitude at highest Fourier mode = 3.00000e-37	Pade error = 4.91360e-31	H/lambda = 1.09636798642596584922404657331663e-01	c = 1.0610000000000000e+00
# Amplitude at highest Fourier mode = 2.00000e-37	Pade error = 9.42770e-31	H/lambda = 1.10515769965216439599413680694430e-01	c = 1.0620000000000000e+00
# Amplitude at highest Fourier mode = 2.00000e-37	Pade error = 1.80610e-30	H/lambda = 1.11388175978508632129077946252366e-01	c = 1.0630000000000000e+00
# Amplitude at highest Fourier mode = 2.00000e-37	Pade error = 2.82630e-31	H/lambda = 1.12254281985125014036867203559596e-01	c = 1.0640000000000000e+00
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 5.53800e-31	H/lambda = 1.13114355803122085141195725246133e-01	c = 1.0650000000000000e+00
# Amplitude at highest Fourier mode = 6.00000e-37	Pade error = 1.08510e-30	H/lambda = 1.13968669406284582798406651920657e-01	c = 1.0660000000000000e+00
# Amplitude at highest Fourier mode = 2.00000e-37	Pade error = 2.12720e-30	H/lambda = 1.14817500766204231251374203564388e-01	c = 1.0670000000000000e+00
# Amplitude at highest Fourier mode = 7.00000e-38	Pade error = 3.76370e-31	H/lambda = 1.15661135948317448261635114194116e-01	c = 1.0680000000000000e+00
# Amplitude at highest Fourier mode = 1.00000e-37	Pade error = 7.58450e-31	H/lambda = 1.16499871527477223016625707784748e-01	c = 1.0690000000000000e+00
# Amplitude at highest Fourier mode = 2.00000e-37	Pade error = 1.53280e-30	H/lambda = 1.17334017406410937173902769321942e-01	c = 1.0700000000000000e+00
# Amplitude at highest Fourier mode = 6.00000e-37	Pade error = 3.01620e-31	H/lambda = 1.18163900144266315450984477401722e-01	c = 1.0710000000000000e+00
# Amplitude at highest Fourier mode = 7.00000e-37	Pade error = 6.30060e-31	H/lambda = 1.18989866934784084263926208002548e-01	c = 1.0720000000000000e+00
# Amplitude at highest Fourier mode = 5.00000e-37	Pade error = 1.32360e-30	H/lambda = 1.19812290417995970691953838163357e-01	c = 1.0730000000000000e+00
# Amplitude at highest Fourier mode = 3.00000e-37	Pade error = 2.92830e-31	H/lambda = 1.20631574571001812111714860969159e-01	c = 1.0740000000000000e+00
# Amplitude at highest Fourier mode = 5.00000e-37	Pade error = 6.40740e-31	H/lambda = 1.21448162010322058000376923524415e-01	c = 1.0750000000000000e+00
# Amplitude at highest Fourier mode = 7.00000e-37	Pade error = 1.41600e-30	H/lambda = 1.22262543162902044672782667526468e-01	c = 1.0760000000000000e+00
# Amplitude at highest Fourier mode = 7.00000e-37	Pade error = 4.05590e-32	H/lambda = 1.23075267944549985256476017894461e-01	c = 1.0770000000000000e+00
# Amplitude at highest Fourier mode = 3.00000e-37	Pade error = 9.67300e-32	H/lambda = 1.23886960854891434528579765606638e-01	c = 1.0780000000000000e+00
# Amplitude at highest Fourier mode = 6.00000e-37	Pade error = 2.35370e-31	H/lambda = 1.24698340808959311823067439895443e-01	c = 1.0790000000000000e+00
# Amplitude at highest Fourier mode = 7.00000e-37	Pade error = 5.83890e-31	H/lambda = 1.25510247666212033511898125908053e-01	c = 1.0800000000000000e+00
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 1.48250e-30	H/lambda = 1.26323678444635925562707260383505e-01	c = 1.0810000000000000e+00
# Amplitude at highest Fourier mode = 6.00000e-37	Pade error = 6.54790e-32	H/lambda = 1.27139837906602788074602912412405e-01	c = 1.0820000000000000e+00
# Amplitude at highest Fourier mode = 5.00000e-37	Pade error = 1.87660e-31	H/lambda = 1.27960211119002760370710495256568e-01	c = 1.0830000000000000e+00
# Amplitude at highest Fourier mode = 2.00000e-37	Pade error = 5.61230e-31	H/lambda = 1.28786670811870972201848277867350e-01	c = 1.0840000000000000e+00
# Amplitude at highest Fourier mode = 1.00000e-37	Pade error = 3.63000e-32	H/lambda = 1.29621642191921230488150178100202e-01	c = 1.0850000000000000e+00
# Amplitude at highest Fourier mode = 8.00000e-37	Pade error = 1.30020e-31	H/lambda = 1.30468367528961461895840285850578e-01	c = 1.0860000000000000e+00
# Amplitude at highest Fourier mode = 3.00000e-37	Pade error = 5.09180e-31	H/lambda = 1.31331355155599360515621709076606e-01	c = 1.0870000000000000e+00
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 3.57460e-31	H/lambda = 1.32217197460991284606783266868731e-01	c = 1.0880000000000000e+00
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 5.37130e-32	H/lambda = 1.33136208745762670884070063767678e-01	c = 1.0890000000000000e+00
# Amplitude at highest Fourier mode = 2.00000e-36	Pade error = 4.00040e-31	H/lambda = 1.34106171375102061451668239966758e-01	c = 1.0900000000000000e+00
# Amplitude at highest Fourier mode = 3.00000e-36	Pade error = 4.46160e-30	H/lambda = 1.35162855659552890668192564487800e-01	c = 1.0910000000000000e+00
# Amplitude at highest Fourier mode = 1.00000e-35	Pade error = 8.40540e-33	H/lambda = 1.36403139108410803095001876629308e-01	c = 1.0920000000000000e+00
# Amplitude at highest Fourier mode = 2.00000e-34	Pade error = 1.35010e-32	H/lambda = 1.36547297047731990168163884787374e-01	c = 1.0921000000000000e+00
# Amplitude at highest Fourier mode = 4.00000e-33	Pade error = 4.91690e-33	H/lambda = 1.36697719598740518383417011930202e-01	c = 1.0922000000000000e+00
# Amplitude at highest Fourier mode = 7.00000e-32	Pade error = 8.52650e-33	H/lambda = 1.36855768063460300481301874281237e-01	c = 1.0923000000000000e+00
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 1.54940e-32	H/lambda = 1.37023360072796639501415740568523e-01	c = 1.0924000000000000e+00
# Amplitude at highest Fourier mode = 4.00000e-37	Pade error = 3.32350e-32	H/lambda = 1.37203348357738125008110687513707e-01	c = 1.0925000000000000e+00
# Amplitude at highest Fourier mode = 9.00000e-39	Pade error = 2.15100e-32	H/lambda = 1.37400312162739699901192007827785e-01	c = 1.0926000000000000e+00
# Amplitude at highest Fourier mode = 1.00000e-37	Pade error = 3.34860e-32	H/lambda = 1.37622492904615315508627793235597e-01	c = 1.0927000000000000e+00
# Amplitude at highest Fourier mode = 1.00000e-37	Pade error = 3.83560e-32	H/lambda = 1.37887922083621164129427626266303e-01	c = 1.0928000000000000e+00
# Amplitude at highest Fourier mode = 9.00000e-37	Pade error = 6.81500e-32	H/lambda = 1.38050954590643164592572247128914e-01	c = 1.0928500000000000e+00
# Amplitude at highest Fourier mode = 8.00000e-37	Pade error = 3.49970e-32	H/lambda = 1.38146542543099970098544907403735e-01	c = 1.0928750000000000e+00
# Amplitude at highest Fourier mode = 5.00000e-38	Pade error = 1.01430e-32	H/lambda = 1.38258308663113104044167368173809e-01	c = 1.0929000000000000e+00
# Amplitude at highest Fourier mode = 9.00000e-37	Pade error = 1.32920e-32	H/lambda = 1.38310151895026016029644357061447e-01	c = 1.0929100000000000e+00
# Amplitude at highest Fourier mode = 5.00000e-37	Pade error = 1.81070e-32	H/lambda = 1.38368413986742710252943239472128e-01	c = 1.0929200000000000e+00
# Amplitude at highest Fourier mode = 8.00000e-37	Pade error = 2.64890e-32	H/lambda = 1.38436552609812568836306277943306e-01	c = 1.0929300000000000e+00
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 2.95120e-32	H/lambda = 1.38455891638212467263736151083723e-01	c = 1.0929325000000000e+00
# Amplitude at highest Fourier mode = 3.00000e-37	Pade error = 3.31500e-32	H/lambda = 1.38476520015564595967059460621519e-01	c = 1.0929350000000000e+00
# Amplitude at highest Fourier mode = 9.00000e-37	Pade error = 3.76300e-32	H/lambda = 1.38498747495324629702266044704225e-01	c = 1.0929375000000000e+00
# Amplitude at highest Fourier mode = 2.00000e-36	Pade error = 4.31860e-32	H/lambda = 1.38523031844386620397003748980801e-01	c = 1.0929400000000000e+00
# Amplitude at highest Fourier mode = 6.00000e-37	Pade error = 4.59270e-32	H/lambda = 1.38533470795695925298509845275729e-01	c = 1.0929410000000000e+00
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 4.88560e-32	H/lambda = 1.38544415160166692986516352153588e-01	c = 1.0929420000000000e+00
# Amplitude at highest Fourier mode = 4.00000e-37	Pade error = 5.22760e-32	H/lambda = 1.38555948344179581447404309799462e-01	c = 1.0929430000000000e+00
# Amplitude at highest Fourier mode = 2.00000e-37	Pade error = 5.61410e-32	H/lambda = 1.38568179547571788841996033947869e-01	c = 1.0929440000000000e+00
# Amplitude at highest Fourier mode = 5.00000e-37	Pade error = 6.05790e-32	H/lambda = 1.38581256535845907725736844506754e-01	c = 1.0929450000000000e+00
# Amplitude at highest Fourier mode = 3.00000e-37	Pade error = 6.58150e-32	H/lambda = 1.38595387914761019770990356740785e-01	c = 1.0929460000000000e+00
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 7.20660e-32	H/lambda = 1.38610885308837996997656981500462e-01	c = 1.0929470000000000e+00
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 7.98470e-32	H/lambda = 1.38628252769364218624382459500646e-01	c = 1.0929480000000000e+00
# Amplitude at highest Fourier mode = 5.00000e-37	Pade error = 9.00900e-32	H/lambda = 1.38648410600113775520720807957046e-01	c = 1.0929490000000000e+00
# Amplitude at highest Fourier mode = 5.00000e-37	Pade error = 1.04660e-31	H/lambda = 1.38673435732833291363781789093277e-01	c = 1.0929500000000000e+00
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 1.15200e-31	H/lambda = 1.38689491192149928970788445747830e-01	c = 1.0929505000000000e+00
# Amplitude at highest Fourier mode = 2.00000e-37	Pade error = 1.17770e-31	H/lambda = 1.38693211191035655607751192742840e-01	c = 1.0929506000000000e+00
# Amplitude at highest Fourier mode = 3.00000e-37	Pade error = 1.20680e-31	H/lambda = 1.38697175823063492485153281178653e-01	c = 1.0929507000000000e+00
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 1.23800e-31	H/lambda = 1.38701441139977190703262140220769e-01	c = 1.0929508000000000e+00
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 1.27380e-31	H/lambda = 1.38706088556978903135699365353865e-01	c = 1.0929509000000000e+00
# Amplitude at highest Fourier mode = 5.00000e-37	Pade error = 1.31510e-31	H/lambda = 1.38711244590125937914502615657957e-01	c = 1.0929510000000000e+00
# Amplitude at highest Fourier mode = 2.00000e-36	Pade error = 1.36220e-31	H/lambda = 1.38717126242041230983712814363278e-01	c = 1.0929511000000000e+00
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 1.42330e-31	H/lambda = 1.38724170449423783120493776289281e-01	c = 1.0929512000000000e+00
# Amplitude at highest Fourier mode = 5.00000e-37	Pade error = 1.42920e-31	H/lambda = 1.38724971005734644351329069694905e-01	c = 1.0929512100000000e+00
# Amplitude at highest Fourier mode = 2.00000e-37	Pade error = 1.43680e-31	H/lambda = 1.38725794859308690309723862135598e-01	c = 1.0929512200000000e+00
# Amplitude at highest Fourier mode = 6.00000e-38	Pade error = 1.44420e-31	H/lambda = 1.38726644175830847851498533498671e-01	c = 1.0929512300000000e+00
# Amplitude at highest Fourier mode = 2.00000e-37	Pade error = 1.45160e-31	H/lambda = 1.38727521478872286901093155028360e-01	c = 1.0929512400000000e+00
# Amplitude at highest Fourier mode = 9.00000e-37	Pade error = 1.45900e-31	H/lambda = 1.38728429738604555185858624812900e-01	c = 1.0929512500000000e+00
# Amplitude at highest Fourier mode = 4.00000e-37	Pade error = 1.46810e-31	H/lambda = 1.38729372490964656093408866725866e-01	c = 1.0929512600000000e+00
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 1.48590e-31	H/lambda = 1.38731379493136838292852668653380e-01	c = 1.0929512800000000e+00
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 1.50700e-31	H/lambda = 1.38733590270495555197728820623294e-01	c = 1.0929513000000000e+00
# Amplitude at highest Fourier mode = 4.00000e-37	Pade error = 1.53010e-31	H/lambda = 1.38736083518590107446990789809669e-01	c = 1.0929513200000000e+00
# Amplitude at highest Fourier mode = 5.00000e-37	Pade error = 1.55830e-31	H/lambda = 1.38739007179107093243954634749312e-01	c = 1.0929513400000000e+00
# Amplitude at highest Fourier mode = 2.00000e-36	Pade error = 1.59340e-31	H/lambda = 1.38742714964641925605819229673895e-01	c = 1.0929513600000000e+00
# Amplitude at highest Fourier mode = 2.00000e-37	Pade error = 1.65510e-31	H/lambda = 1.38748899244052450211196635394061e-01	c = 1.0929513800000000e+00
# Amplitude at highest Fourier mode = 4.00000e-37	Pade error = 1.74830e-31	H/lambda = 1.38757505254911385937541907338701e-01	c = 1.0929513800000000e+00
# Amplitude at highest Fourier mode = 1.00000e-38	Pade error = 4.68730e-32	H/lambda = 1.38765671790107561202794032245154e-01	c = 1.0929513500000000e+00
# Amplitude at highest Fourier mode = 8.00000e-38	Pade error = 4.91210e-32	H/lambda = 1.38772787795564264026692301724081e-01	c = 1.0929513000000000e+00
# Amplitude at highest Fourier mode = 3.00000e-37	Pade error = 5.09880e-32	H/lambda = 1.38777931808390246516710146627213e-01	c = 1.0929512500000000e+00
# Amplitude at highest Fourier mode = 2.00000e-37	Pade error = 5.23650e-32	H/lambda = 1.38782174579660002476515131950001e-01	c = 1.0929512000000000e+00
# Amplitude at highest Fourier mode = 3.00000e-37	Pade error = 5.36480e-32	H/lambda = 1.38785869449203111625984536991270e-01	c = 1.0929511500000000e+00
# Amplitude at highest Fourier mode = 2.00000e-37	Pade error = 5.45030e-32	H/lambda = 1.38789185754683062139773170613838e-01	c = 1.0929511000000000e+00
# Amplitude at highest Fourier mode = 3.00000e-37	Pade error = 5.54550e-32	H/lambda = 1.38792220248707988009236264362971e-01	c = 1.0929510500000000e+00
# Amplitude at highest Fourier mode = 7.00000e-37	Pade error = 5.70840e-32	H/lambda = 1.38795034378856475119940549447745e-01	c = 1.0929510000000000e+00
# Amplitude at highest Fourier mode = 2.00000e-37	Pade error = 4.58350e-33	H/lambda = 1.38800157388880313829964378299382e-01	c = 1.0929509000000000e+00
# Amplitude at highest Fourier mode = 6.00000e-37	Pade error = 6.07240e-32	H/lambda = 1.38806929855800078172005477611914e-01	c = 1.0929507500000000e+00
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 6.51730e-32	H/lambda = 1.38816622707424790831730061896938e-01	c = 1.0929505000000000e+00
# Amplitude at highest Fourier mode = 4.00000e-37	Pade error = 7.09350e-32	H/lambda = 1.38832513212934962643704181528086e-01	c = 1.0929500000000000e+00
# Amplitude at highest Fourier mode = 5.00000e-37	Pade error = 7.80100e-32	H/lambda = 1.38845696145290499590750183528656e-01	c = 1.0929495000000000e+00
# Amplitude at highest Fourier mode = 4.00000e-37	Pade error = 8.42190e-32	H/lambda = 1.38857208785382926746924936519698e-01	c = 1.0929490000000000e+00
# Amplitude at highest Fourier mode = 5.00000e-37	Pade error = 8.97080e-32	H/lambda = 1.38867558243403939879370404349784e-01	c = 1.0929485000000000e+00
# Amplitude at highest Fourier mode = 5.00000e-37	Pade error = 9.60470e-32	H/lambda = 1.38877037519881485456390298264650e-01	c = 1.0929480000000000e+00
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 1.01460e-31	H/lambda = 1.38885834053742187392700783528843e-01	c = 1.0929475000000000e+00
# Amplitude at highest Fourier mode = 2.00000e-37	Pade error = 1.07180e-31	H/lambda = 1.38894076349259305710679805076392e-01	c = 1.0929470000000000e+00
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 1.12950e-31	H/lambda = 1.38901857054836870089901479648945e-01	c = 1.0929465000000000e+00
# Amplitude at highest Fourier mode = 7.00000e-37	Pade error = 1.18640e-31	H/lambda = 1.38909245578376640312946498959646e-01	c = 1.0929460000000000e+00
# Amplitude at highest Fourier mode = 7.00000e-37	Pade error = 1.29920e-31	H/lambda = 1.38923049259611170911201285473884e-01	c = 1.0929450000000000e+00
# Amplitude at highest Fourier mode = 5.00000e-38	Pade error = 1.41370e-31	H/lambda = 1.38935799018578234422459625210617e-01	c = 1.0929440000000000e+00
# Amplitude at highest Fourier mode = 6.00000e-37	Pade error = 1.52960e-31	H/lambda = 1.38947703462135562005512323517886e-01	c = 1.0929430000000000e+00
# Amplitude at highest Fourier mode = 5.00000e-37	Pade error = 1.65130e-31	H/lambda = 1.38958910356888602563928540583925e-01	c = 1.0929420000000000e+00
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 1.77160e-31	H/lambda = 1.38969528903781639892813814094963e-01	c = 1.0929410000000000e+00
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 1.89640e-31	H/lambda = 1.38979642510306669476801070452964e-01	c = 1.0929400000000000e+00
# Amplitude at highest Fourier mode = 4.00000e-37	Pade error = 2.15810e-31	H/lambda = 1.38998603568550753303239708200989e-01	c = 1.0929380000000000e+00
# Amplitude at highest Fourier mode = 7.00000e-37	Pade error = 2.44020e-31	H/lambda = 1.39016180031967106190588848212799e-01	c = 1.0929360000000000e+00
# Amplitude at highest Fourier mode = 2.00000e-36	Pade error = 2.72650e-31	H/lambda = 1.39032635662463529301474475791301e-01	c = 1.0929340000000000e+00
# Amplitude at highest Fourier mode = 3.00000e-36	Pade error = 3.03570e-31	H/lambda = 1.39048159970967693924579978603733e-01	c = 1.0929320000000000e+00
# Amplitude at highest Fourier mode = 2.00000e-36	Pade error = 3.36380e-31	H/lambda = 1.39062894548258310594248237353411e-01	c = 1.0929300000000000e+00
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 3.71500e-31	H/lambda = 1.39076948484320480194932740772304e-01	c = 1.0929280000000000e+00
# Amplitude at highest Fourier mode = 6.00000e-37	Pade error = 4.46360e-31	H/lambda = 1.39103342378829778577105063075650e-01	c = 1.0929240000000000e+00
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 3.83240e-32	H/lambda = 1.39127854508988302384115289455111e-01	c = 1.0929200000000000e+00
# Amplitude at highest Fourier mode = 7.00000e-37	Pade error = 4.17670e-32	H/lambda = 1.39139519567432059799681001148080e-01	c = 1.0929180000000000e+00
# Amplitude at highest Fourier mode = 7.00000e-39	Pade error = 4.92630e-32	H/lambda = 1.39161839061427812920310049003003e-01	c = 1.0929140000000000e+00
# Amplitude at highest Fourier mode = 4.00000e-38	Pade error = 5.76650e-32	H/lambda = 1.39182987657858279155360630411087e-01	c = 1.0929100000000000e+00
# Amplitude at highest Fourier mode = 8.00000e-37	Pade error = 6.21920e-32	H/lambda = 1.39193176976118059183756665166211e-01	c = 1.0929080000000000e+00
# Amplitude at highest Fourier mode = 4.00000e-37	Pade error = 7.24310e-32	H/lambda = 1.39212872673742522522389097391549e-01	c = 1.0929040000000000e+00
# Amplitude at highest Fourier mode = 6.00000e-37	Pade error = 6.56440e-33	H/lambda = 1.39231752899560040287356545144030e-01	c = 1.0929000000000000e+00
# Amplitude at highest Fourier mode = 8.00000e-36	Pade error = 8.97990e-33	H/lambda = 1.39275969074226375581555289737871e-01	c = 1.0928900000000000e+00
# Amplitude at highest Fourier mode = 6.00000e-35	Pade error = 1.26140e-32	H/lambda = 1.39316732944310196064064414754933e-01	c = 1.0928800000000000e+00
# Amplitude at highest Fourier mode = 6.00000e-34	Pade error = 1.71040e-32	H/lambda = 1.39354766429450716126020444612221e-01	c = 1.0928700000000000e+00
# Amplitude at highest Fourier mode = 4.00000e-33	Pade error = 2.30830e-32	H/lambda = 1.39390574799448905707263072171345e-01	c = 1.0928600000000000e+00
# Amplitude at highest Fourier mode = 3.00000e-32	Pade error = 3.02250e-33	H/lambda = 1.39424528188490218182344140970028e-01	c = 1.0928500000000000e+00
# Amplitude at highest Fourier mode = 2.00000e-36	Pade error = 6.18200e-32	H/lambda = 1.39456907484486496504980370408746e-01	c = 1.0928400000000000e+00
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 7.86990e-32	H/lambda = 1.39487931953977667327569149872017e-01	c = 1.0928300000000000e+00
# Amplitude at highest Fourier mode = 6.00000e-37	Pade error = 5.35400e-32	H/lambda = 1.39517776771941787611468415320837e-01	c = 1.0928200000000000e+00
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 1.13960e-31	H/lambda = 1.39546584629907085170518561545783e-01	c = 1.0928100000000000e+00
# Amplitude at highest Fourier mode = 9.00000e-37	Pade error = 6.76780e-32	H/lambda = 1.39574473698421636153149154951139e-01	c = 1.0928000000000000e+00
# Amplitude at highest Fourier mode = 6.00000e-37	Pade error = 2.10890e-32	H/lambda = 1.39653549859890741778231614282862e-01	c = 1.0927700000000000e+00
# Amplitude at highest Fourier mode = 6.00000e-37	Pade error = 3.43640e-32	H/lambda = 1.39703151721948563494452828323357e-01	c = 1.0927500000000000e+00
# Amplitude at highest Fourier mode = 2.00000e-36	Pade error = 7.09120e-32	H/lambda = 1.39773939771413461300513960674214e-01	c = 1.0927200000000000e+00
# Amplitude at highest Fourier mode = 3.00000e-37	Pade error = 1.05170e-32	H/lambda = 1.39819184639400365492240527682381e-01	c = 1.0927000000000000e+00
# Amplitude at highest Fourier mode = 7.00000e-39	Pade error = 1.70710e-32	H/lambda = 1.39863169160296893268177673725871e-01	c = 1.0926800000000000e+00
# Amplitude at highest Fourier mode = 2.00000e-34	Pade error = 4.52720e-32	H/lambda = 1.39948176705131591601433532886098e-01	c = 1.0926400000000000e+00
# Amplitude at highest Fourier mode = 2.00000e-36	Pade error = 8.77940e-32	H/lambda = 1.40030377355362320243278278575135e-01	c = 1.0926000000000000e+00
# Amplitude at highest Fourier mode = 2.00000e-36	Pade error = 3.68260e-31	H/lambda = 1.40110967644027106914031350295558e-01	c = 1.0925600000000000e+00
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 1.29500e-31	H/lambda = 1.40151013064391646129886636809304e-01	c = 1.0925400000000000e+00
# Amplitude at highest Fourier mode = 2.00000e-36	Pade error = 2.22080e-31	H/lambda = 1.40231346830543932224181790638952e-01	c = 1.0925000000000000e+00
# Amplitude at highest Fourier mode = 2.00000e-36	Pade error = 1.00750e-31	H/lambda = 1.40334047820611545123920850058940e-01	c = 1.0924500000000000e+00
# Amplitude at highest Fourier mode = 8.00000e-37	Pade error = 7.76540e-32	H/lambda = 1.40442973111697653356914223294920e-01	c = 1.0924000000000000e+00
# Amplitude at highest Fourier mode = 3.00000e-37	Pade error = 3.00050e-31	H/lambda = 1.40514169386244276104217382979592e-01	c = 1.0923700000000000e+00
# Amplitude at highest Fourier mode = 2.00000e-36	Pade error = 1.12010e-31	H/lambda = 1.40565844206538354449779116852034e-01	c = 1.0923500000000000e+00
# Amplitude at highest Fourier mode = 9.00000e-35	Pade error = 2.05520e-31	H/lambda = 1.40593548073105957491561211320239e-01	c = 1.0923400000000000e+00
# Amplitude at highest Fourier mode = 8.00000e-37	Pade error = 8.88000e-31	H/lambda = 1.40654612664153210880029067210698e-01	c = 1.0923200000000000e+00
# Amplitude at highest Fourier mode = 2.00000e-36	Pade error = 4.80270e-31	H/lambda = 1.40708501106296208287898229572031e-01	c = 1.0923050000000000e+00
# Amplitude at highest Fourier mode = 4.00000e-37	Pade error = 8.48850e-31	H/lambda = 1.40729096099582817756275042231281e-01	c = 1.0923000000000000e+00
# Amplitude at highest Fourier mode = 4.00000e-38	Pade error = 3.24500e-32	H/lambda = 1.40747030130442727794837202827180e-01	c = 1.0922960000000000e+00
# Amplitude at highest Fourier mode = 2.00000e-36	Pade error = 3.69230e-32	H/lambda = 1.40751768222725999859256952599502e-01	c = 1.0922950000000000e+00
# Amplitude at highest Fourier mode = 8.00000e-36	Pade error = 4.30890e-32	H/lambda = 1.40756625326180500164395164012027e-01	c = 1.0922940000000000e+00
# Amplitude at highest Fourier mode = 2.00000e-34	Pade error = 1.51810e-31	H/lambda = 1.40766741498084046941768512136759e-01	c = 1.0922920000000000e+00
# Amplitude at highest Fourier mode = 2.00000e-36	Pade error = 3.51270e-32	H/lambda = 1.40777488185175803681478080009342e-01	c = 1.0922900000000000e+00
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 1.99020e-31	H/lambda = 1.40795145006817389389418426239592e-01	c = 1.0922870000000000e+00
# Amplitude at highest Fourier mode = 3.00000e-37	Pade error = 2.45420e-31	H/lambda = 1.40808315252319167692725623219126e-01	c = 1.0922850000000000e+00
# Amplitude at highest Fourier mode = 2.00000e-36	Pade error = 1.68500e-31	H/lambda = 1.40823128044447584910937900774344e-01	c = 1.0922830000000000e+00
# Amplitude at highest Fourier mode = 8.00000e-38	Pade error = 2.35870e-31	H/lambda = 1.40831403712809918722177835237637e-01	c = 1.0922820000000000e+00
# Amplitude at highest Fourier mode = 6.00000e-38	Pade error = 1.71210e-31	H/lambda = 1.40840496050287536491322192916241e-01	c = 1.0922810000000000e+00
# Amplitude at highest Fourier mode = 6.00000e-37	Pade error = 1.98320e-31	H/lambda = 1.40850727319824115775313996676501e-01	c = 1.0922800000000000e+00
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 1.32670e-31	H/lambda = 1.40862708926978998531785434058463e-01	c = 1.0922790000000000e+00
# Amplitude at highest Fourier mode = 9.00000e-37	Pade error = 1.68930e-31	H/lambda = 1.40868259903378545653466429221329e-01	c = 1.0922786000000000e+00
# Amplitude at highest Fourier mode = 4.00000e-35	Pade error = 2.22280e-31	H/lambda = 1.40874477098354304119388213257374e-01	c = 1.0922782000000000e+00
# Amplitude at highest Fourier mode = 2.00000e-34	Pade error = 2.59800e-31	H/lambda = 1.40877927652707099692363369337577e-01	c = 1.0922780000000000e+00
# Amplitude at highest Fourier mode = 1.00000e-33	Pade error = 3.08550e-31	H/lambda = 1.40881688001774640098051872137910e-01	c = 1.0922778000000000e+00
# Amplitude at highest Fourier mode = 6.00000e-33	Pade error = 8.95920e-31	H/lambda = 1.40885861971101336311883091272237e-01	c = 1.0922776000000000e+00
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 2.95550e-31	H/lambda = 1.40890628537913267269683160180380e-01	c = 1.0922774000000000e+00
# Amplitude at highest Fourier mode = 3.00000e-37	Pade error = 2.75450e-31	H/lambda = 1.40896351092099773369098245773302e-01	c = 1.0922772000000000e+00
# Amplitude at highest Fourier mode = 2.00000e-36	Pade error = 4.36110e-31	H/lambda = 1.40904057837475098381251911299817e-01	c = 1.0922770000000000e+00
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 2.60670e-31	H/lambda = 1.40910017099105230626487519455060e-01	c = 1.0922769000000000e+00
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 6.87780e-31	H/lambda = 1.40915517044728572949941885173795e-01	c = 1.0922768500000000e+00
# Amplitude at highest Fourier mode = 8.00000e-37	Pade error = 3.49520e-31	H/lambda = 1.40918393075551284028129656955528e-01	c = 1.0922768400000000e+00
# Amplitude at highest Fourier mode = 7.00000e-37	Pade error = 3.57320e-31	H/lambda = 1.40918779802846015545222384286666e-01	c = 1.0922768395000000e+00
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 4.89950e-30	H/lambda = 1.40920326250515078443767444070871e-01	c = 1.0922768395000000e+00
# Amplitude at highest Fourier mode = 2.00000e-36	Pade error = 4.98480e-30	H/lambda = 1.40920646760247788976251805133325e-01	c = 1.0922768399000000e+00
# Amplitude at highest Fourier mode = 3.00000e-38	Pade error = 5.51330e-30	H/lambda = 1.40922524423417766300574288607178e-01	c = 1.0922768450000000e+00
# Amplitude at highest Fourier mode = 8.00000e-37	Pade error = 7.39090e-29	H/lambda = 1.40923592384286333071991585174213e-01	c = 1.0922768500000000e+00
# Amplitude at highest Fourier mode = 6.00000e-37	Pade error = 3.44260e-29	H/lambda = 1.40925147578755515254581312414163e-01	c = 1.0922768600000000e+00
# Amplitude at highest Fourier mode = 5.00000e-37	Pade error = 3.67080e-29	H/lambda = 1.40926356741672239700082035861604e-01	c = 1.0922768700000000e+00
# Amplitude at highest Fourier mode = 3.00000e-37	Pade error = 3.87660e-29	H/lambda = 1.40927381806377707681070927802511e-01	c = 1.0922768800000000e+00
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 9.86660e-29	H/lambda = 1.40929108598710501312876879969749e-01	c = 1.0922769000000000e+00
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 4.60080e-29	H/lambda = 1.40930569068237284261177697279742e-01	c = 1.0922769200000000e+00
# Amplitude at highest Fourier mode = 8.00000e-37	Pade error = 2.27490e-29	H/lambda = 1.40933025586640671838902213571379e-01	c = 1.0922769600000000e+00
# Amplitude at highest Fourier mode = 1.00000e-36	Pade error = 9.07720e-31	H/lambda = 1.40935101371941437430612640488976e-01	c = 1.0922770000000000e+00
# Amplitude at highest Fourier mode = 4.00000e-37	Pade error = 1.03290e-30	H/lambda = 1.40937362132550623971311287379811e-01	c = 1.0922770500000000e+00
# Amplitude at highest Fourier mode = 6.00000e-37	Pade error = 2.98370e-30	H/lambda = 1.40941194306969371984166657390137e-01	c = 1.0922771500000000e+00
# Amplitude at highest Fourier mode = 1.00000e-35	Pade error = 3.66380e-30	H/lambda = 1.40944452465730333579719847132647e-01	c = 1.0922772500000000e+00
# Amplitude at highest Fourier mode = 2.00000e-34	Pade error = 4.77120e-30	H/lambda = 1.40948678217831882403499446680528e-01	c = 1.0922774000000000e+00
# Amplitude at highest Fourier mode = 1.00000e-33	Pade error = 5.60750e-30	H/lambda = 1.40951192107208477281618982640921e-01	c = 1.0922775000000000e+00
# Amplitude at highest Fourier mode = 6.00000e-33	Pade error = 6.52920e-30	H/lambda = 1.40953527074799794198009540521290e-01	c = 1.0922776000000000e+00
# Amplitude at highest Fourier mode = 3.00000e-32	Pade error = 3.32720e-30	H/lambda = 1.40955717864945372578219937859358e-01	c = 1.0922777000000000e+00
# Amplitude at highest Fourier mode = 1.00000e-31	Pade error = 8.67110e-30	H/lambda = 1.40957789355045957644118252815303e-01	c = 1.0922778000000000e+00
# Amplitude at highest Fourier mode = 1.00000e-30	Pade error = 2.21980e-30	H/lambda = 1.40961644315991116719396478638294e-01	c = 1.0922780000000000e+00
# Amplitude at highest Fourier mode = 3.00000e-28	Pade error = 4.13000e-30	H/lambda = 1.40970095657187668759501040637523e-01	c = 1.0922785000000000e+00
# Amplitude at highest Fourier mode = 2.00000e-36	Pade error = 3.28940e-30	H/lambda = 1.40977442004448273218846983252507e-01	c = 1.0922790000000000e+00
# Amplitude at highest Fourier mode = 5.00000e-37	Pade error = 5.75920e-30	H/lambda = 1.40984076637487274964625678788225e-01	c = 1.0922795000000000e+00
# Amplitude at highest Fourier mode = 1.00000e-35	Pade error = 4.53730e-30	H/lambda = 1.40990217195759419917691890336482e-01	c = 1.0922800000000000e+00
# Amplitude at highest Fourier mode = 3.00000e-30	Pade error = 1.38950e-29	H/lambda = 1.41001531548548895510641716904839e-01	c = 1.0922810000000000e+00
# Amplitude at highest Fourier mode = 3.00000e-37	Pade error = 1.01890e-29	H/lambda = 1.41012123021226394699291768547529e-01	c = 1.0922820000000000e+00
# Amplitude at highest Fourier mode = 1.00000e-37	Pade error = 1.53310e-29	H/lambda = 1.41033651116712045718099855974039e-01	c = 1.0922840000000000e+00
# Amplitude at highest Fourier mode = 7.00000e-31	Pade error = 7.59300e-27	H/lambda = 1.41054316483580487285146068493132e-01	c = 1.0922851400000000e+00
# Amplitude at highest Fourier mode = 8.00000e-31	Pade error = 8.52150e-27	H/lambda = 1.41054363259000264493127095717278e-01	c = 1.0922851405000000e+00
# Amplitude at highest Fourier mode = 3.00000e-31	Pade error = 5.43100e-27	H/lambda = 1.41057778854883208164928602256956e-01	c = 1.0922851405000000e+00

